Multiplicity fluctuations and correlations in 5.02 TeV p+Pb collisions at zero impact parameter

We present a Bayesian method to reconstruct event-by-event multiplicity fluctuations and rapidity correlations in p+Pb collisions at zero impact parameter from minimum-bias data, without assuming any model of the collision dynamics. We test it on Monte Carlo simulations with the Angantyr model, then apply it to ATLAS data on the distribution of charged multiplicity and transverse energy in p+Pb collisions at $\sqrt{s_{\rm NN}}=5.02$ TeV. Fluctuations in $b=0$ collisions are quantum fluctuations which originate mostly from the proton wave function, and therefore have the potential to constrain the subnucleonic structure of the proton. The Angantyr model is found to overestimate fluctuations. In addition, we find that as the rapidity increases (towards the Pb-going side), not only the multiplicity density increases, but also its relative event-by-event fluctuation. This counter-intuitive phenomenon is also observed in simulations with Angantyr, and with the QCD dipole model, where its origin can be traced back to the branching process through which gluons are produced.

==> anc/fit_multivariate_angantyr_MB.py <==
import numpy as np 
from scipy.optimize import curve_fit
from scipy.stats import gamma
import scipy.stats as stats



# Definition of the functions :

# We denote by primed-variables the variables associated with the Gaussian distribution 
# and by unprimed-variables the one associated with the Gamma distribution.

# Ansatz for the multiplicity - c_b dependence
def mult_cb_dependence(cb, mult0, mult1, mult2):
	return mult0*np.exp(-mult1*cb - mult2*cb**2 )

# Ansatz for the energy - c_b dependence
def energy_cb_dependence(cb, energy0, energy1, energy2):
	return energy0*np.exp(-energy1*cb - energy2*cb**2)

# Ansatz for the covariance matrix elements - c_b dependence 
def covariance_cb_dependence(cb, covariance1, covariance2):
	return np.exp(-covariance1*cb - covariance2*cb**2)

# Defines the probability density at fixed cb (bivariate Gaussian) 
def pdf (x,y, cb, mult0, mult1, mult2, energy0, energy1, energy2, covarianceNN1, covarianceNN2, covarianceEE1, covarianceEE2, covarianceNE1, covarianceNE2, sigma_mult_mult_knee, sigma_energy_energy_knee, sigma_mult_energy_knee):

	mult_bar = mult_cb_dependence(cb, mult0, mult1, mult2)
	energy_bar = energy_cb_dependence(cb, energy0, energy1, energy2)
	sigma_mult_energy = sigma_mult_energy_knee*covariance_cb_dependence(cb, covarianceNE1, covarianceNE2)
	sigma2_mult_mult = (sigma_mult_mult_knee**2)*covariance_cb_dependence(cb, covarianceNN1, covarianceNN2)
	sigma2_energy_energy = (sigma_energy_energy_knee**2)*covariance_cb_dependence(cb, covarianceEE1, covarianceEE2)

	determinant = sigma2_mult_mult*sigma2_energy_energy-sigma_mult_energy**2
	exp_argument = -1./2/determinant*( sigma2_energy_energy*(x-mult_bar)**2 -2.*sigma_mult_energy*(x-mult_bar)*(y-energy_bar) + sigma2_mult_mult*(y-energy_bar)**2)
	exp_normalization = 2.*np.pi*np.sqrt(determinant)

	return np.exp(exp_argument)/exp_normalization

# Gamma and Gaussian density functions
def Gamma(x, k , theta):
	return gamma.pdf(x, k, scale = theta)
def Gauss(x, mu, sigma): 
	return stats.norm.pdf(x, mu, sigma) 

# Defines the function for finding the primed-variable that match the unprimed so that the tail distributions are equal, see article
def g(x,y,mean, sig, k, theta): 
	return abs(1-stats.norm.cdf(y, mean, sig) - (1-stats.gamma.cdf(x, k, scale = theta)))   

# Defines the function of fit
def fit(x, mult0, mult1, mult2, energy0, energy1, energy2, covarianceNN1, covarianceNN2, covarianceEE1, covarianceEE2, covarianceNE1, covarianceNE2, sigma_mult_mult_knee, sigma_energy_energy_knee, sigma_mult_energy_knee):
    
	# The precision on the last integral can be adapted here at convenience
	precision = 600
	cb = np.linspace(0,1,precision)
    
	# Get the unique values for both unprimed-variables
	Nch = np.unique(x[:,:1].flatten())
	Et  = np.unique(x[:,1:2].flatten())
    
	# For each values in Nch and Et, we must find the primed-values for all cb so that for each unprimed-value corresponds a vector of primed-values that has length cb. 
    # The values are ranked in increasing order in Nch and Et so that the we can use the previous ensemble of primed-values to find the next one with more precision.
    
	# Ensembles in which we are going to search the first primed-variables
	var_N1     = np.linspace(-50,600,30000)
	var_Et1    = np.linspace(-50,300,30000)
	primed_N1  = np.array([])
	primed_Et1 = np.array([])
	all_primed_Nch = []
	all_primed_Et  = []
	
    # Values of the parameters for the Gaussian and the Gamma
	mult_bar             = mult_cb_dependence(cb, mult0, mult1, mult2)
	sigma2_mult_mult     = (sigma_mult_mult_knee**2)*covariance_cb_dependence(cb, covarianceNN1, covarianceNN2)
	k_mult               = (mult_bar*mult_bar)/sigma2_mult_mult
	th_mult              = sigma2_mult_mult/mult_bar
	energy_bar           = energy_cb_dependence(cb, energy0, energy1, energy2)
	sigma2_energy_energy = (sigma_energy_energy_knee**2)*covariance_cb_dependence(cb, covarianceEE1, covarianceEE2)
	k_energy             = (energy_bar*energy_bar)/sigma2_energy_energy
	th_energy            = sigma2_energy_energy/energy_bar
	
    # Finds the primed-variables for the first value of Nch and Et for all cb
	for j in range(len(cb)): 
        
		index_N1   = np.argmin(g(Nch[0:1],var_N1, mult_bar[j] , np.sqrt(sigma2_mult_mult[j]), k_mult[j], th_mult[j]))
		primed_N1  = np.append(primed_N1, var_N1[index_N1])
        # Message to follow the evolution and potential errors
		if var_N1[index_N1] > var_N1[-2]: 
			print("hit bound, var_N1")
		if g(Nch[0:1],var_N1[index_N1], mult_bar[j] , np.sqrt(sigma2_mult_mult[j]), k_mult[j], th_mult[j]) > 1e-3:
			print("precision asked not reach, var_N1")  
        	
		index_Et1 = np.argmin(g(Et[0:1],var_Et1, energy_bar[j], np.sqrt(sigma2_energy_energy[j]), k_energy[j], th_energy[j]))
		primed_Et1  = np.append(primed_Et1, var_Et1[index_Et1])
		if var_Et1[index_Et1] > var_Et1[-2] : 
			print("hit bound, var_Et1")
		if g(Et[0:1],var_Et1[index_Et1], energy_bar[j], np.sqrt(sigma2_energy_energy[j]), k_energy[j], th_energy[j]) > 1e-3:
			print("precision asked not reach, var_Et1")
           
	all_primed_Nch.append(primed_N1)
	all_primed_Et.append(primed_Et1)
	    
    # Finds the primed-variables for all the other values of Nch and Et 
	for i in Nch[1:]:
  
		primed_N = np.array([])
		for j in range(len(cb)):
            
            # Looks around the precedent values 
			low = all_primed_Nch[-1][j] - 5
			high = all_primed_Nch[-1][j] + 50
			nbr = 15000
			var_N = np.linspace(low,high,nbr)
			
			index_N = np.argmin(g(i,var_N, mult_bar[j] , np.sqrt(sigma2_mult_mult[j]), k_mult[j], th_mult[j]))
			primed_N  = np.append(primed_N, var_N[index_N])
			if var_N[index_N] > var_N[-2] : 
				print("hit bound, var_N")
			if g(i,var_N[index_N], mult_bar[j] , np.sqrt(sigma2_mult_mult[j]), k_mult[j], th_mult[j]) > 1e-3:
				print("precision asked not reach, var_N")   
				
		all_primed_Nch.append(primed_N)
    	
	for i in Et[1:]:

		primed_Et = np.array([])
		for j in range(len(cb)):
			low = all_primed_Et[-1][j] - 5
			high = all_primed_Et[-1][j] + 50
			nbr = 15000
			var_Et = np.linspace(low,high,nbr)  

			index_Et = np.argmin(g(i,var_Et, energy_bar[j], np.sqrt(sigma2_energy_energy[j]), k_energy[j], th_energy[j]))
			primed_Et  = np.append(primed_Et, var_Et[index_Et])
			if var_Et[index_Et] > var_Et[-2] : 
				print("hit bound, var_Et")
			if g(i, var_Et[index_Et], energy_bar[j], np.sqrt(sigma2_energy_energy[j]), k_energy[j], th_energy[j]) > 1e-3:
				print("precision asked not reach, var_Et") 
		all_primed_Et.append(primed_Et)
        
    # All the vectors of primed-variables for each cb have been found and stacked in these two vectors
	all_primed_Nch = np.array(all_primed_Nch)
	all_primed_Et  = np.array(all_primed_Et)    
	print("Primed-variables have been determined")    	
	# We now compute the multivariate Gamma distribution for all bins using the primed-variables
	result = []
    
    # Determines the two primed-ensembles of variables to use according to the couple of Nch and Et  
	for i in x[:,:2]:
		for j in range(len(all_primed_Nch)):
			if i[0] == Nch[j]:
				N_ensemble = all_primed_Nch[j]
				break
		for j in range(len(all_primed_Et)):
			if i[1] == Et[j]:
				Et_ensemble = all_primed_Et[j]
				break
        
        # All the distributions in our definition of the multivariate Gamma   
		Gamma1 = Gamma(i[0], k_mult, th_mult)
		Gamma2 = Gamma(i[1], k_energy, th_energy)
		Gauss1 = Gauss(N_ensemble, mult_bar, np.sqrt(sigma2_mult_mult))
		Gauss2 = Gauss(Et_ensemble, energy_bar,np.sqrt(sigma2_energy_energy))
		Multi = pdf(N_ensemble, Et_ensemble, cb, mult0, mult1, mult2, energy0, energy1, energy2,covarianceNN1, covarianceNN2, covarianceEE1, covarianceEE2, covarianceNE1, covarianceNE2, sigma_mult_mult_knee, sigma_energy_energy_knee, sigma_mult_energy_knee )
        
		final = Multi*(Gamma1*Gamma2)/(Gauss1*Gauss2)

        # Integral     
		res = np.sum(final)
		res *= 1/len(cb)
        
		result.append(res)
    
	return np.array(result)

# Spans on which the datas are distributed
span_Nch = np.linspace(0,820, 206)
span_Et = np.linspace(0,300,206)

# Size of the bins
delta_Nch = span_Nch[10] - span_Nch[9]
delta_Et  = span_Et[10] - span_Et[9]
delta = delta_Nch*delta_Et

# Datas
Nch0, Et0, count0 = np.loadtxt('pPB_MB_20M.txt', unpack = True)

# Error and normalization
sum_event = sum(count0)
err_prob0 = np.sqrt(count0)/(sum_event*delta)
prob0 = count0/(sum_event*delta)

multiplicities = np.array([])
energies = np.array([])
probability = np.array([])
probability_error = np.array([])

# Applying cut-off
for i in range(len(Nch0)):

    if Nch0[i] < 40 :
        continue
    if Et0[i] < 10 :
        continue
    else :
        multiplicities = np.append(multiplicities, Nch0[i]) 
        energies = np.append(energies, Et0[i])
        probability = np.append(probability, prob0[i])
        probability_error = np.append(probability_error, err_prob0[i])

# Writes datas in the form [(x1,y1,z1,k1), (x2,y2,z2,k2), (x3,y3,z3,k3), (x4,y4,z4,k4), ...]
data = np.stack((multiplicities + delta_Nch/2, energies + delta_Et/2, probability, probability_error), axis=-1)

# Initial guess of the parameters, to be estimated from the projections for example
initial_guess = [186.0, 0.05, 2.3, 44.7, 0.05, 2.4, 0.05, 1.15, 0.05, 1.18, 0.05, 1.18, 68.5, 20.7, 1300.0]

# Possible bounds of the parameters if wanted, not necessary 
# b_inf = [160,0,-5,30,0,-5,-5,-5,-5,-5,-5,-5,60,15,1200]
# b_sup = [190,10,10,60,10,10,20,20,20,20,20,20,90,33,1600]        

# Fitting procedure
popt, pcov = curve_fit(fit, data[:,:2], data[:,2], sigma=data[:,3], p0=initial_guess,  maxfev = 1000) 

names = ["N_knee", "a1_N", "a2_N", "E_knee", "a1_E", "a2_E", "b1_NN", "b2_NN", "b1_EE", "b2_EE", "b1_NE", "b2_NE", "sqrt(Sigma_NN)", "sqrt(Sigma_EE)", "Sigma_NE"]
print("Final parameters : ")
for i in range(len(popt)):
	print(round(popt[i],6), "\t", "("+ names[i] +")")
	if i in {2,5,7,9,11}:
		print(" ")
np.savetxt("Final_parameters.txt",np.stack((popt),axis=-1))
reconstruction = fit(data[:,:2], *popt)

# Computes the error according to the Kullback-Leibler divergence  
# The distributions must be renormalized properly
probability_renormalized    = probability/(sum(probability)*delta)
reconstruction_renormalized = reconstruction/(sum(reconstruction)*delta)
Kl = []
for i in range(len(reconstruction)):
	Kl.append(probability_renormalized[i]*delta*np.log(probability_renormalized[i]/reconstruction_renormalized[i]))
print("Epsilon =", np.sqrt(2*sum(Kl)))

==> anc/pPB_MB_20M.txt <==
0.000000000000000000e+00 0.000000000000000000e+00 8.098060000000000000e+05
0.000000000000000000e+00 1.463414634146341431e+00 8.968900000000000000e+04
0.000000000000000000e+00 2.926829268292682862e+00 4.593900000000000000e+04
0.000000000000000000e+00 4.390243902439024737e+00 1.709700000000000000e+04
0.000000000000000000e+00 5.853658536585365724e+00 6.244000000000000000e+03
0.000000000000000000e+00 7.317073170731706711e+00 2.417000000000000000e+03
0.000000000000000000e+00 8.780487804878049474e+00 8.760000000000000000e+02
0.000000000000000000e+00 1.024390243902439046e+01 3.590000000000000000e+02
0.000000000000000000e+00 1.170731707317073145e+01 1.490000000000000000e+02
0.000000000000000000e+00 1.317073170731707243e+01 5.500000000000000000e+01
0.000000000000000000e+00 1.463414634146341342e+01 2.000000000000000000e+01
0.000000000000000000e+00 1.609756097560975618e+01 1.100000000000000000e+01
0.000000000000000000e+00 1.756097560975609895e+01 3.000000000000000000e+00
0.000000000000000000e+00 1.902439024390243816e+01 1.000000000000000000e+00
0.000000000000000000e+00 2.341463414634146289e+01 1.000000000000000000e+00
0.000000000000000000e+00 2.487804878048780566e+01 1.000000000000000000e+00
4.000000000000000000e+00 0.000000000000000000e+00 1.471840000000000000e+05
4.000000000000000000e+00 1.463414634146341431e+00 1.048670000000000000e+05
4.000000000000000000e+00 2.926829268292682862e+00 6.294800000000000000e+04
4.000000000000000000e+00 4.390243902439024737e+00 2.367900000000000000e+04
4.000000000000000000e+00 5.853658536585365724e+00 8.961000000000000000e+03
4.000000000000000000e+00 7.317073170731706711e+00 3.715000000000000000e+03
4.000000000000000000e+00 8.780487804878049474e+00 1.726000000000000000e+03
4.000000000000000000e+00 1.024390243902439046e+01 7.560000000000000000e+02
4.000000000000000000e+00 1.170731707317073145e+01 3.730000000000000000e+02
4.000000000000000000e+00 1.317073170731707243e+01 1.610000000000000000e+02
4.000000000000000000e+00 1.463414634146341342e+01 9.500000000000000000e+01
4.000000000000000000e+00 1.609756097560975618e+01 3.600000000000000000e+01
4.000000000000000000e+00 1.756097560975609895e+01 2.300000000000000000e+01
4.000000000000000000e+00 1.902439024390243816e+01 8.000000000000000000e+00
4.000000000000000000e+00 2.048780487804878092e+01 5.000000000000000000e+00
4.000000000000000000e+00 2.195121951219512013e+01 5.000000000000000000e+00
4.000000000000000000e+00 2.341463414634146289e+01 2.000000000000000000e+00
4.000000000000000000e+00 2.487804878048780566e+01 2.000000000000000000e+00
4.000000000000000000e+00 2.634146341463414487e+01 1.000000000000000000e+00
4.000000000000000000e+00 2.780487804878048763e+01 1.000000000000000000e+00
8.000000000000000000e+00 0.000000000000000000e+00 1.747530000000000000e+05
8.000000000000000000e+00 1.463414634146341431e+00 2.039670000000000000e+05
8.000000000000000000e+00 2.926829268292682862e+00 1.374880000000000000e+05
8.000000000000000000e+00 4.390243902439024737e+00 5.584000000000000000e+04
8.000000000000000000e+00 5.853658536585365724e+00 2.251400000000000000e+04
8.000000000000000000e+00 7.317073170731706711e+00 1.007400000000000000e+04
8.000000000000000000e+00 8.780487804878049474e+00 4.863000000000000000e+03
8.000000000000000000e+00 1.024390243902439046e+01 2.371000000000000000e+03
8.000000000000000000e+00 1.170731707317073145e+01 1.161000000000000000e+03
8.000000000000000000e+00 1.317073170731707243e+01 6.260000000000000000e+02
8.000000000000000000e+00 1.463414634146341342e+01 3.420000000000000000e+02
8.000000000000000000e+00 1.609756097560975618e+01 1.580000000000000000e+02
8.000000000000000000e+00 1.756097560975609895e+01 9.600000000000000000e+01
8.000000000000000000e+00 1.902439024390243816e+01 5.100000000000000000e+01
8.000000000000000000e+00 2.048780487804878092e+01 2.800000000000000000e+01
8.000000000000000000e+00 2.195121951219512013e+01 1.600000000000000000e+01
8.000000000000000000e+00 2.341463414634146289e+01 9.000000000000000000e+00
8.000000000000000000e+00 2.487804878048780566e+01 7.000000000000000000e+00
8.000000000000000000e+00 2.634146341463414487e+01 5.000000000000000000e+00
8.000000000000000000e+00 2.780487804878048763e+01 7.000000000000000000e+00
8.000000000000000000e+00 2.926829268292682684e+01 3.000000000000000000e+00
8.000000000000000000e+00 3.219512195121951237e+01 1.000000000000000000e+00
8.000000000000000000e+00 4.243902439024390105e+01 1.000000000000000000e+00
1.200000000000000000e+01 0.000000000000000000e+00 1.495820000000000000e+05
1.200000000000000000e+01 1.463414634146341431e+00 2.151450000000000000e+05
1.200000000000000000e+01 2.926829268292682862e+00 1.631280000000000000e+05
1.200000000000000000e+01 4.390243902439024737e+00 7.892600000000000000e+04
1.200000000000000000e+01 5.853658536585365724e+00 3.796300000000000000e+04
1.200000000000000000e+01 7.317073170731706711e+00 1.894300000000000000e+04
1.200000000000000000e+01 8.780487804878049474e+00 9.695000000000000000e+03
1.200000000000000000e+01 1.024390243902439046e+01 5.145000000000000000e+03
1.200000000000000000e+01 1.170731707317073145e+01 2.739000000000000000e+03
1.200000000000000000e+01 1.317073170731707243e+01 1.499000000000000000e+03
1.200000000000000000e+01 1.463414634146341342e+01 7.760000000000000000e+02
1.200000000000000000e+01 1.609756097560975618e+01 4.430000000000000000e+02
1.200000000000000000e+01 1.756097560975609895e+01 2.450000000000000000e+02
1.200000000000000000e+01 1.902439024390243816e+01 1.360000000000000000e+02
1.200000000000000000e+01 2.048780487804878092e+01 8.400000000000000000e+01
1.200000000000000000e+01 2.195121951219512013e+01 3.900000000000000000e+01
1.200000000000000000e+01 2.341463414634146289e+01 2.500000000000000000e+01
1.200000000000000000e+01 2.487804878048780566e+01 3.300000000000000000e+01
1.200000000000000000e+01 2.634146341463414487e+01 1.400000000000000000e+01
1.200000000000000000e+01 2.780487804878048763e+01 1.100000000000000000e+01
1.200000000000000000e+01 2.926829268292682684e+01 4.000000000000000000e+00
1.200000000000000000e+01 3.073170731707316961e+01 2.000000000000000000e+00
1.200000000000000000e+01 3.219512195121951237e+01 1.000000000000000000e+00
1.200000000000000000e+01 3.365853658536585158e+01 1.000000000000000000e+00
1.200000000000000000e+01 3.512195121951219789e+01 2.000000000000000000e+00
1.200000000000000000e+01 3.658536585365853711e+01 1.000000000000000000e+00
1.200000000000000000e+01 7.024390243902439579e+01 1.000000000000000000e+00
1.600000000000000000e+01 0.000000000000000000e+00 8.972600000000000000e+04
1.600000000000000000e+01 1.463414634146341431e+00 1.387970000000000000e+05
1.600000000000000000e+01 2.926829268292682862e+00 1.228780000000000000e+05
1.600000000000000000e+01 4.390243902439024737e+00 7.643200000000000000e+04
1.600000000000000000e+01 5.853658536585365724e+00 4.534600000000000000e+04
1.600000000000000000e+01 7.317073170731706711e+00 2.660100000000000000e+04
1.600000000000000000e+01 8.780487804878049474e+00 1.505900000000000000e+04
1.600000000000000000e+01 1.024390243902439046e+01 8.335000000000000000e+03
1.600000000000000000e+01 1.170731707317073145e+01 4.756000000000000000e+03
1.600000000000000000e+01 1.317073170731707243e+01 2.645000000000000000e+03
1.600000000000000000e+01 1.463414634146341342e+01 1.506000000000000000e+03
1.600000000000000000e+01 1.609756097560975618e+01 8.830000000000000000e+02
1.600000000000000000e+01 1.756097560975609895e+01 5.220000000000000000e+02
1.600000000000000000e+01 1.902439024390243816e+01 3.220000000000000000e+02
1.600000000000000000e+01 2.048780487804878092e+01 1.830000000000000000e+02
1.600000000000000000e+01 2.195121951219512013e+01 1.120000000000000000e+02
1.600000000000000000e+01 2.341463414634146289e+01 6.500000000000000000e+01
1.600000000000000000e+01 2.487804878048780566e+01 4.200000000000000000e+01
1.600000000000000000e+01 2.634146341463414487e+01 3.000000000000000000e+01
1.600000000000000000e+01 2.780487804878048763e+01 1.300000000000000000e+01
1.600000000000000000e+01 2.926829268292682684e+01 8.000000000000000000e+00
1.600000000000000000e+01 3.073170731707316961e+01 6.000000000000000000e+00
1.600000000000000000e+01 3.219512195121951237e+01 3.000000000000000000e+00
1.600000000000000000e+01 3.365853658536585158e+01 2.000000000000000000e+00
1.600000000000000000e+01 3.512195121951219789e+01 1.000000000000000000e+00
1.600000000000000000e+01 4.243902439024390105e+01 1.000000000000000000e+00
2.000000000000000000e+01 0.000000000000000000e+00 4.737100000000000000e+04
2.000000000000000000e+01 1.463414634146341431e+00 7.634000000000000000e+04
2.000000000000000000e+01 2.926829268292682862e+00 8.314600000000000000e+04
2.000000000000000000e+01 4.390243902439024737e+00 6.749100000000000000e+04
2.000000000000000000e+01 5.853658536585365724e+00 4.897300000000000000e+04
2.000000000000000000e+01 7.317073170731706711e+00 3.247900000000000000e+04
2.000000000000000000e+01 8.780487804878049474e+00 2.016800000000000000e+04
2.000000000000000000e+01 1.024390243902439046e+01 1.225100000000000000e+04
2.000000000000000000e+01 1.170731707317073145e+01 7.448000000000000000e+03
2.000000000000000000e+01 1.317073170731707243e+01 4.275000000000000000e+03
2.000000000000000000e+01 1.463414634146341342e+01 2.676000000000000000e+03
2.000000000000000000e+01 1.609756097560975618e+01 1.450000000000000000e+03
2.000000000000000000e+01 1.756097560975609895e+01 9.440000000000000000e+02
2.000000000000000000e+01 1.902439024390243816e+01 5.760000000000000000e+02
2.000000000000000000e+01 2.048780487804878092e+01 3.620000000000000000e+02
2.000000000000000000e+01 2.195121951219512013e+01 2.040000000000000000e+02
2.000000000000000000e+01 2.341463414634146289e+01 1.290000000000000000e+02
2.000000000000000000e+01 2.487804878048780566e+01 9.300000000000000000e+01
2.000000000000000000e+01 2.634146341463414487e+01 3.900000000000000000e+01
2.000000000000000000e+01 2.780487804878048763e+01 3.600000000000000000e+01
2.000000000000000000e+01 2.926829268292682684e+01 2.000000000000000000e+01
2.000000000000000000e+01 3.073170731707316961e+01 2.100000000000000000e+01
2.000000000000000000e+01 3.219512195121951237e+01 4.000000000000000000e+00
2.000000000000000000e+01 3.365853658536585158e+01 6.000000000000000000e+00
2.000000000000000000e+01 3.512195121951219789e+01 1.000000000000000000e+00
2.000000000000000000e+01 3.658536585365853711e+01 1.000000000000000000e+00
2.000000000000000000e+01 3.951219512195121553e+01 3.000000000000000000e+00
2.000000000000000000e+01 4.097560975609756184e+01 1.000000000000000000e+00
2.000000000000000000e+01 4.243902439024390105e+01 1.000000000000000000e+00
2.000000000000000000e+01 4.390243902439024026e+01 1.000000000000000000e+00
2.000000000000000000e+01 4.682926829268292579e+01 1.000000000000000000e+00
2.400000000000000000e+01 0.000000000000000000e+00 2.637400000000000000e+04
2.400000000000000000e+01 1.463414634146341431e+00 4.563300000000000000e+04
2.400000000000000000e+01 2.926829268292682862e+00 6.000100000000000000e+04
2.400000000000000000e+01 4.390243902439024737e+00 6.063900000000000000e+04
2.400000000000000000e+01 5.853658536585365724e+00 5.144100000000000000e+04
2.400000000000000000e+01 7.317073170731706711e+00 3.776000000000000000e+04
2.400000000000000000e+01 8.780487804878049474e+00 2.549800000000000000e+04
2.400000000000000000e+01 1.024390243902439046e+01 1.652900000000000000e+04
2.400000000000000000e+01 1.170731707317073145e+01 1.061500000000000000e+04
2.400000000000000000e+01 1.317073170731707243e+01 6.648000000000000000e+03
2.400000000000000000e+01 1.463414634146341342e+01 4.245000000000000000e+03
2.400000000000000000e+01 1.609756097560975618e+01 2.705000000000000000e+03
2.400000000000000000e+01 1.756097560975609895e+01 1.648000000000000000e+03
2.400000000000000000e+01 1.902439024390243816e+01 1.025000000000000000e+03
2.400000000000000000e+01 2.048780487804878092e+01 5.940000000000000000e+02
2.400000000000000000e+01 2.195121951219512013e+01 3.860000000000000000e+02
2.400000000000000000e+01 2.341463414634146289e+01 2.700000000000000000e+02
2.400000000000000000e+01 2.487804878048780566e+01 1.540000000000000000e+02
2.400000000000000000e+01 2.634146341463414487e+01 9.900000000000000000e+01
2.400000000000000000e+01 2.780487804878048763e+01 7.200000000000000000e+01
2.400000000000000000e+01 2.926829268292682684e+01 4.600000000000000000e+01
2.400000000000000000e+01 3.073170731707316961e+01 2.000000000000000000e+01
2.400000000000000000e+01 3.219512195121951237e+01 1.400000000000000000e+01
2.400000000000000000e+01 3.365853658536585158e+01 1.700000000000000000e+01
2.400000000000000000e+01 3.512195121951219789e+01 5.000000000000000000e+00
2.400000000000000000e+01 3.658536585365853711e+01 4.000000000000000000e+00
2.400000000000000000e+01 3.804878048780487632e+01 3.000000000000000000e+00
2.400000000000000000e+01 3.951219512195121553e+01 2.000000000000000000e+00
2.400000000000000000e+01 4.243902439024390105e+01 1.000000000000000000e+00
2.400000000000000000e+01 4.536585365853658658e+01 2.000000000000000000e+00
2.800000000000000000e+01 0.000000000000000000e+00 1.618400000000000000e+04
2.800000000000000000e+01 1.463414634146341431e+00 3.000400000000000000e+04
2.800000000000000000e+01 2.926829268292682862e+00 4.535300000000000000e+04
2.800000000000000000e+01 4.390243902439024737e+00 5.288400000000000000e+04
2.800000000000000000e+01 5.853658536585365724e+00 4.985800000000000000e+04
2.800000000000000000e+01 7.317073170731706711e+00 4.081700000000000000e+04
2.800000000000000000e+01 8.780487804878049474e+00 3.064000000000000000e+04
2.800000000000000000e+01 1.024390243902439046e+01 2.156900000000000000e+04
2.800000000000000000e+01 1.170731707317073145e+01 1.479700000000000000e+04
2.800000000000000000e+01 1.317073170731707243e+01 9.772000000000000000e+03
2.800000000000000000e+01 1.463414634146341342e+01 6.319000000000000000e+03
2.800000000000000000e+01 1.609756097560975618e+01 4.108000000000000000e+03
2.800000000000000000e+01 1.756097560975609895e+01 2.618000000000000000e+03
2.800000000000000000e+01 1.902439024390243816e+01 1.678000000000000000e+03
2.800000000000000000e+01 2.048780487804878092e+01 1.094000000000000000e+03
2.800000000000000000e+01 2.195121951219512013e+01 7.360000000000000000e+02
2.800000000000000000e+01 2.341463414634146289e+01 4.610000000000000000e+02
2.800000000000000000e+01 2.487804878048780566e+01 2.860000000000000000e+02
2.800000000000000000e+01 2.634146341463414487e+01 1.960000000000000000e+02
2.800000000000000000e+01 2.780487804878048763e+01 1.090000000000000000e+02
2.800000000000000000e+01 2.926829268292682684e+01 6.600000000000000000e+01
2.800000000000000000e+01 3.073170731707316961e+01 5.800000000000000000e+01
2.800000000000000000e+01 3.219512195121951237e+01 2.900000000000000000e+01
2.800000000000000000e+01 3.365853658536585158e+01 1.900000000000000000e+01
2.800000000000000000e+01 3.512195121951219789e+01 1.200000000000000000e+01
2.800000000000000000e+01 3.658536585365853711e+01 6.000000000000000000e+00
2.800000000000000000e+01 3.804878048780487632e+01 9.000000000000000000e+00
2.800000000000000000e+01 3.951219512195121553e+01 2.000000000000000000e+00
2.800000000000000000e+01 4.097560975609756184e+01 5.000000000000000000e+00
2.800000000000000000e+01 4.390243902439024026e+01 1.000000000000000000e+00
2.800000000000000000e+01 4.536585365853658658e+01 2.000000000000000000e+00
2.800000000000000000e+01 4.682926829268292579e+01 1.000000000000000000e+00
2.800000000000000000e+01 4.829268292682926500e+01 2.000000000000000000e+00
2.800000000000000000e+01 5.414634146341463605e+01 1.000000000000000000e+00
2.800000000000000000e+01 6.000000000000000000e+01 1.000000000000000000e+00
3.200000000000000000e+01 0.000000000000000000e+00 1.046300000000000000e+04
3.200000000000000000e+01 1.463414634146341431e+00 2.015200000000000000e+04
3.200000000000000000e+01 2.926829268292682862e+00 3.457100000000000000e+04
3.200000000000000000e+01 4.390243902439024737e+00 4.373800000000000000e+04
3.200000000000000000e+01 5.853658536585365724e+00 4.626100000000000000e+04
3.200000000000000000e+01 7.317073170731706711e+00 4.153900000000000000e+04
3.200000000000000000e+01 8.780487804878049474e+00 3.358000000000000000e+04
3.200000000000000000e+01 1.024390243902439046e+01 2.593800000000000000e+04
3.200000000000000000e+01 1.170731707317073145e+01 1.858500000000000000e+04
3.200000000000000000e+01 1.317073170731707243e+01 1.313900000000000000e+04
3.200000000000000000e+01 1.463414634146341342e+01 9.199000000000000000e+03
3.200000000000000000e+01 1.609756097560975618e+01 6.254000000000000000e+03
3.200000000000000000e+01 1.756097560975609895e+01 4.181000000000000000e+03
3.200000000000000000e+01 1.902439024390243816e+01 2.643000000000000000e+03
3.200000000000000000e+01 2.048780487804878092e+01 1.790000000000000000e+03
3.200000000000000000e+01 2.195121951219512013e+01 1.183000000000000000e+03
3.200000000000000000e+01 2.341463414634146289e+01 7.140000000000000000e+02
3.200000000000000000e+01 2.487804878048780566e+01 4.810000000000000000e+02
3.200000000000000000e+01 2.634146341463414487e+01 3.320000000000000000e+02
3.200000000000000000e+01 2.780487804878048763e+01 2.090000000000000000e+02
3.200000000000000000e+01 2.926829268292682684e+01 1.850000000000000000e+02
3.200000000000000000e+01 3.073170731707316961e+01 9.900000000000000000e+01
3.200000000000000000e+01 3.219512195121951237e+01 6.500000000000000000e+01
3.200000000000000000e+01 3.365853658536585158e+01 4.000000000000000000e+01
3.200000000000000000e+01 3.512195121951219789e+01 2.600000000000000000e+01
3.200000000000000000e+01 3.658536585365853711e+01 2.100000000000000000e+01
3.200000000000000000e+01 3.804878048780487632e+01 1.600000000000000000e+01
3.200000000000000000e+01 3.951219512195121553e+01 6.000000000000000000e+00
3.200000000000000000e+01 4.097560975609756184e+01 5.000000000000000000e+00
3.200000000000000000e+01 4.243902439024390105e+01 4.000000000000000000e+00
3.200000000000000000e+01 4.390243902439024026e+01 2.000000000000000000e+00
3.600000000000000000e+01 0.000000000000000000e+00 6.794000000000000000e+03
3.600000000000000000e+01 1.463414634146341431e+00 1.383800000000000000e+04
3.600000000000000000e+01 2.926829268292682862e+00 2.563300000000000000e+04
3.600000000000000000e+01 4.390243902439024737e+00 3.629700000000000000e+04
3.600000000000000000e+01 5.853658536585365724e+00 4.152100000000000000e+04
3.600000000000000000e+01 7.317073170731706711e+00 4.120700000000000000e+04
3.600000000000000000e+01 8.780487804878049474e+00 3.627700000000000000e+04
3.600000000000000000e+01 1.024390243902439046e+01 2.953800000000000000e+04
3.600000000000000000e+01 1.170731707317073145e+01 2.313800000000000000e+04
3.600000000000000000e+01 1.317073170731707243e+01 1.703100000000000000e+04
3.600000000000000000e+01 1.463414634146341342e+01 1.227500000000000000e+04
3.600000000000000000e+01 1.609756097560975618e+01 8.741000000000000000e+03
3.600000000000000000e+01 1.756097560975609895e+01 6.040000000000000000e+03
3.600000000000000000e+01 1.902439024390243816e+01 4.028000000000000000e+03
3.600000000000000000e+01 2.048780487804878092e+01 2.829000000000000000e+03
3.600000000000000000e+01 2.195121951219512013e+01 1.857000000000000000e+03
3.600000000000000000e+01 2.341463414634146289e+01 1.258000000000000000e+03
3.600000000000000000e+01 2.487804878048780566e+01 8.370000000000000000e+02
3.600000000000000000e+01 2.634146341463414487e+01 5.360000000000000000e+02
3.600000000000000000e+01 2.780487804878048763e+01 3.780000000000000000e+02
3.600000000000000000e+01 2.926829268292682684e+01 2.280000000000000000e+02
3.600000000000000000e+01 3.073170731707316961e+01 1.740000000000000000e+02
3.600000000000000000e+01 3.219512195121951237e+01 1.200000000000000000e+02
3.600000000000000000e+01 3.365853658536585158e+01 9.200000000000000000e+01
3.600000000000000000e+01 3.512195121951219789e+01 3.600000000000000000e+01
3.600000000000000000e+01 3.658536585365853711e+01 3.200000000000000000e+01
3.600000000000000000e+01 3.804878048780487632e+01 1.800000000000000000e+01
3.600000000000000000e+01 3.951219512195121553e+01 1.500000000000000000e+01
3.600000000000000000e+01 4.097560975609756184e+01 1.000000000000000000e+01
3.600000000000000000e+01 4.243902439024390105e+01 9.000000000000000000e+00
3.600000000000000000e+01 4.390243902439024026e+01 5.000000000000000000e+00
3.600000000000000000e+01 4.536585365853658658e+01 3.000000000000000000e+00
3.600000000000000000e+01 4.682926829268292579e+01 1.000000000000000000e+00
3.600000000000000000e+01 4.829268292682926500e+01 3.000000000000000000e+00
3.600000000000000000e+01 5.560975609756097526e+01 1.000000000000000000e+00
4.000000000000000000e+01 0.000000000000000000e+00 4.480000000000000000e+03
4.000000000000000000e+01 1.463414634146341431e+00 9.659000000000000000e+03
4.000000000000000000e+01 2.926829268292682862e+00 1.915500000000000000e+04
4.000000000000000000e+01 4.390243902439024737e+00 2.909800000000000000e+04
4.000000000000000000e+01 5.853658536585365724e+00 3.622000000000000000e+04
4.000000000000000000e+01 7.317073170731706711e+00 3.890700000000000000e+04
4.000000000000000000e+01 8.780487804878049474e+00 3.696200000000000000e+04
4.000000000000000000e+01 1.024390243902439046e+01 3.258100000000000000e+04
4.000000000000000000e+01 1.170731707317073145e+01 2.680800000000000000e+04
4.000000000000000000e+01 1.317073170731707243e+01 2.082800000000000000e+04
4.000000000000000000e+01 1.463414634146341342e+01 1.581100000000000000e+04
4.000000000000000000e+01 1.609756097560975618e+01 1.152400000000000000e+04
4.000000000000000000e+01 1.756097560975609895e+01 8.491000000000000000e+03
4.000000000000000000e+01 1.902439024390243816e+01 5.825000000000000000e+03
4.000000000000000000e+01 2.048780487804878092e+01 4.273000000000000000e+03
4.000000000000000000e+01 2.195121951219512013e+01 2.882000000000000000e+03
4.000000000000000000e+01 2.341463414634146289e+01 1.929000000000000000e+03
4.000000000000000000e+01 2.487804878048780566e+01 1.310000000000000000e+03
4.000000000000000000e+01 2.634146341463414487e+01 8.850000000000000000e+02
4.000000000000000000e+01 2.780487804878048763e+01 6.120000000000000000e+02
4.000000000000000000e+01 2.926829268292682684e+01 4.000000000000000000e+02
4.000000000000000000e+01 3.073170731707316961e+01 2.920000000000000000e+02
4.000000000000000000e+01 3.219512195121951237e+01 1.890000000000000000e+02
4.000000000000000000e+01 3.365853658536585158e+01 1.230000000000000000e+02
4.000000000000000000e+01 3.512195121951219789e+01 8.400000000000000000e+01
4.000000000000000000e+01 3.658536585365853711e+01 5.600000000000000000e+01
4.000000000000000000e+01 3.804878048780487632e+01 3.000000000000000000e+01
4.000000000000000000e+01 3.951219512195121553e+01 2.700000000000000000e+01
4.000000000000000000e+01 4.097560975609756184e+01 2.000000000000000000e+01
4.000000000000000000e+01 4.243902439024390105e+01 1.100000000000000000e+01
4.000000000000000000e+01 4.390243902439024026e+01 8.000000000000000000e+00
4.000000000000000000e+01 4.536585365853658658e+01 3.000000000000000000e+00
4.000000000000000000e+01 4.682926829268292579e+01 2.000000000000000000e+00
4.000000000000000000e+01 4.829268292682926500e+01 5.000000000000000000e+00
4.000000000000000000e+01 4.975609756097561132e+01 1.000000000000000000e+00
4.000000000000000000e+01 5.268292682926828974e+01 1.000000000000000000e+00
4.000000000000000000e+01 5.414634146341463605e+01 1.000000000000000000e+00
4.000000000000000000e+01 5.560975609756097526e+01 2.000000000000000000e+00
4.000000000000000000e+01 5.853658536585365368e+01 1.000000000000000000e+00
4.400000000000000000e+01 0.000000000000000000e+00 2.981000000000000000e+03
4.400000000000000000e+01 1.463414634146341431e+00 6.720000000000000000e+03
4.400000000000000000e+01 2.926829268292682862e+00 1.417300000000000000e+04
4.400000000000000000e+01 4.390243902439024737e+00 2.324100000000000000e+04
4.400000000000000000e+01 5.853658536585365724e+00 3.160300000000000000e+04
4.400000000000000000e+01 7.317073170731706711e+00 3.639500000000000000e+04
4.400000000000000000e+01 8.780487804878049474e+00 3.705800000000000000e+04
4.400000000000000000e+01 1.024390243902439046e+01 3.418500000000000000e+04
4.400000000000000000e+01 1.170731707317073145e+01 2.987400000000000000e+04
4.400000000000000000e+01 1.317073170731707243e+01 2.486700000000000000e+04
4.400000000000000000e+01 1.463414634146341342e+01 1.958100000000000000e+04
4.400000000000000000e+01 1.609756097560975618e+01 1.465800000000000000e+04
4.400000000000000000e+01 1.756097560975609895e+01 1.114000000000000000e+04
4.400000000000000000e+01 1.902439024390243816e+01 8.112000000000000000e+03
4.400000000000000000e+01 2.048780487804878092e+01 5.796000000000000000e+03
4.400000000000000000e+01 2.195121951219512013e+01 4.289000000000000000e+03
4.400000000000000000e+01 2.341463414634146289e+01 2.947000000000000000e+03
4.400000000000000000e+01 2.487804878048780566e+01 2.004000000000000000e+03
4.400000000000000000e+01 2.634146341463414487e+01 1.437000000000000000e+03
4.400000000000000000e+01 2.780487804878048763e+01 9.800000000000000000e+02
4.400000000000000000e+01 2.926829268292682684e+01 6.430000000000000000e+02
4.400000000000000000e+01 3.073170731707316961e+01 4.040000000000000000e+02
4.400000000000000000e+01 3.219512195121951237e+01 3.210000000000000000e+02
4.400000000000000000e+01 3.365853658536585158e+01 2.150000000000000000e+02
4.400000000000000000e+01 3.512195121951219789e+01 1.410000000000000000e+02
4.400000000000000000e+01 3.658536585365853711e+01 8.600000000000000000e+01
4.400000000000000000e+01 3.804878048780487632e+01 5.100000000000000000e+01
4.400000000000000000e+01 3.951219512195121553e+01 3.700000000000000000e+01
4.400000000000000000e+01 4.097560975609756184e+01 2.900000000000000000e+01
4.400000000000000000e+01 4.243902439024390105e+01 2.100000000000000000e+01
4.400000000000000000e+01 4.390243902439024026e+01 9.000000000000000000e+00
4.400000000000000000e+01 4.536585365853658658e+01 7.000000000000000000e+00
4.400000000000000000e+01 4.682926829268292579e+01 5.000000000000000000e+00
4.400000000000000000e+01 4.829268292682926500e+01 3.000000000000000000e+00
4.400000000000000000e+01 4.975609756097561132e+01 4.000000000000000000e+00
4.400000000000000000e+01 5.121951219512195053e+01 1.000000000000000000e+00
4.400000000000000000e+01 5.268292682926828974e+01 3.000000000000000000e+00
4.400000000000000000e+01 5.414634146341463605e+01 1.000000000000000000e+00
4.800000000000000000e+01 0.000000000000000000e+00 1.897000000000000000e+03
4.800000000000000000e+01 1.463414634146341431e+00 4.686000000000000000e+03
4.800000000000000000e+01 2.926829268292682862e+00 1.072800000000000000e+04
4.800000000000000000e+01 4.390243902439024737e+00 1.885200000000000000e+04
4.800000000000000000e+01 5.853658536585365724e+00 2.700100000000000000e+04
4.800000000000000000e+01 7.317073170731706711e+00 3.303800000000000000e+04
4.800000000000000000e+01 8.780487804878049474e+00 3.578400000000000000e+04
4.800000000000000000e+01 1.024390243902439046e+01 3.529600000000000000e+04
4.800000000000000000e+01 1.170731707317073145e+01 3.226400000000000000e+04
4.800000000000000000e+01 1.317073170731707243e+01 2.843100000000000000e+04
4.800000000000000000e+01 1.463414634146341342e+01 2.296800000000000000e+04
4.800000000000000000e+01 1.609756097560975618e+01 1.835200000000000000e+04
4.800000000000000000e+01 1.756097560975609895e+01 1.427500000000000000e+04
4.800000000000000000e+01 1.902439024390243816e+01 1.052800000000000000e+04
4.800000000000000000e+01 2.048780487804878092e+01 8.031000000000000000e+03
4.800000000000000000e+01 2.195121951219512013e+01 5.721000000000000000e+03
4.800000000000000000e+01 2.341463414634146289e+01 4.211000000000000000e+03
4.800000000000000000e+01 2.487804878048780566e+01 2.938000000000000000e+03
4.800000000000000000e+01 2.634146341463414487e+01 2.084000000000000000e+03
4.800000000000000000e+01 2.780487804878048763e+01 1.498000000000000000e+03
4.800000000000000000e+01 2.926829268292682684e+01 1.015000000000000000e+03
4.800000000000000000e+01 3.073170731707316961e+01 7.040000000000000000e+02
4.800000000000000000e+01 3.219512195121951237e+01 5.310000000000000000e+02
4.800000000000000000e+01 3.365853658536585158e+01 3.100000000000000000e+02
4.800000000000000000e+01 3.512195121951219789e+01 2.250000000000000000e+02
4.800000000000000000e+01 3.658536585365853711e+01 1.340000000000000000e+02
4.800000000000000000e+01 3.804878048780487632e+01 1.190000000000000000e+02
4.800000000000000000e+01 3.951219512195121553e+01 5.800000000000000000e+01
4.800000000000000000e+01 4.097560975609756184e+01 5.100000000000000000e+01
4.800000000000000000e+01 4.243902439024390105e+01 3.100000000000000000e+01
4.800000000000000000e+01 4.390243902439024026e+01 1.900000000000000000e+01
4.800000000000000000e+01 4.536585365853658658e+01 1.900000000000000000e+01
4.800000000000000000e+01 4.682926829268292579e+01 5.000000000000000000e+00
4.800000000000000000e+01 4.829268292682926500e+01 5.000000000000000000e+00
4.800000000000000000e+01 4.975609756097561132e+01 8.000000000000000000e+00
4.800000000000000000e+01 5.121951219512195053e+01 2.000000000000000000e+00
4.800000000000000000e+01 5.414634146341463605e+01 3.000000000000000000e+00
5.200000000000000000e+01 0.000000000000000000e+00 1.243000000000000000e+03
5.200000000000000000e+01 1.463414634146341431e+00 3.380000000000000000e+03
5.200000000000000000e+01 2.926829268292682862e+00 8.081000000000000000e+03
5.200000000000000000e+01 4.390243902439024737e+00 1.506600000000000000e+04
5.200000000000000000e+01 5.853658536585365724e+00 2.269000000000000000e+04
5.200000000000000000e+01 7.317073170731706711e+00 2.951900000000000000e+04
5.200000000000000000e+01 8.780487804878049474e+00 3.363300000000000000e+04
5.200000000000000000e+01 1.024390243902439046e+01 3.498900000000000000e+04
5.200000000000000000e+01 1.170731707317073145e+01 3.334700000000000000e+04
5.200000000000000000e+01 1.317073170731707243e+01 3.053800000000000000e+04
5.200000000000000000e+01 1.463414634146341342e+01 2.616500000000000000e+04
5.200000000000000000e+01 1.609756097560975618e+01 2.195400000000000000e+04
5.200000000000000000e+01 1.756097560975609895e+01 1.735900000000000000e+04
5.200000000000000000e+01 1.902439024390243816e+01 1.364500000000000000e+04
5.200000000000000000e+01 2.048780487804878092e+01 1.035000000000000000e+04
5.200000000000000000e+01 2.195121951219512013e+01 7.828000000000000000e+03
5.200000000000000000e+01 2.341463414634146289e+01 5.655000000000000000e+03
5.200000000000000000e+01 2.487804878048780566e+01 4.239000000000000000e+03
5.200000000000000000e+01 2.634146341463414487e+01 2.946000000000000000e+03
5.200000000000000000e+01 2.780487804878048763e+01 2.081000000000000000e+03
5.200000000000000000e+01 2.926829268292682684e+01 1.499000000000000000e+03
5.200000000000000000e+01 3.073170731707316961e+01 1.043000000000000000e+03
5.200000000000000000e+01 3.219512195121951237e+01 7.500000000000000000e+02
5.200000000000000000e+01 3.365853658536585158e+01 5.300000000000000000e+02
5.200000000000000000e+01 3.512195121951219789e+01 3.570000000000000000e+02
5.200000000000000000e+01 3.658536585365853711e+01 2.490000000000000000e+02
5.200000000000000000e+01 3.804878048780487632e+01 1.740000000000000000e+02
5.200000000000000000e+01 3.951219512195121553e+01 9.800000000000000000e+01
5.200000000000000000e+01 4.097560975609756184e+01 7.700000000000000000e+01
5.200000000000000000e+01 4.243902439024390105e+01 5.800000000000000000e+01
5.200000000000000000e+01 4.390243902439024026e+01 4.400000000000000000e+01
5.200000000000000000e+01 4.536585365853658658e+01 2.900000000000000000e+01
5.200000000000000000e+01 4.682926829268292579e+01 1.600000000000000000e+01
5.200000000000000000e+01 4.829268292682926500e+01 1.600000000000000000e+01
5.200000000000000000e+01 4.975609756097561132e+01 1.000000000000000000e+01
5.200000000000000000e+01 5.121951219512195053e+01 7.000000000000000000e+00
5.200000000000000000e+01 5.268292682926828974e+01 2.000000000000000000e+00
5.200000000000000000e+01 5.414634146341463605e+01 4.000000000000000000e+00
5.200000000000000000e+01 5.560975609756097526e+01 2.000000000000000000e+00
5.200000000000000000e+01 5.707317073170731447e+01 1.000000000000000000e+00
5.200000000000000000e+01 6.000000000000000000e+01 2.000000000000000000e+00
5.200000000000000000e+01 6.878048780487804947e+01 1.000000000000000000e+00
5.600000000000000000e+01 0.000000000000000000e+00 8.050000000000000000e+02
5.600000000000000000e+01 1.463414634146341431e+00 2.308000000000000000e+03
5.600000000000000000e+01 2.926829268292682862e+00 5.857000000000000000e+03
5.600000000000000000e+01 4.390243902439024737e+00 1.167700000000000000e+04
5.600000000000000000e+01 5.853658536585365724e+00 1.879600000000000000e+04
5.600000000000000000e+01 7.317073170731706711e+00 2.595800000000000000e+04
5.600000000000000000e+01 8.780487804878049474e+00 3.139400000000000000e+04
5.600000000000000000e+01 1.024390243902439046e+01 3.432400000000000000e+04
5.600000000000000000e+01 1.170731707317073145e+01 3.442400000000000000e+04
5.600000000000000000e+01 1.317073170731707243e+01 3.232200000000000000e+04
5.600000000000000000e+01 1.463414634146341342e+01 2.904800000000000000e+04
5.600000000000000000e+01 1.609756097560975618e+01 2.518500000000000000e+04
5.600000000000000000e+01 1.756097560975609895e+01 2.066000000000000000e+04
5.600000000000000000e+01 1.902439024390243816e+01 1.673000000000000000e+04
5.600000000000000000e+01 2.048780487804878092e+01 1.302100000000000000e+04
5.600000000000000000e+01 2.195121951219512013e+01 1.008100000000000000e+04
5.600000000000000000e+01 2.341463414634146289e+01 7.524000000000000000e+03
5.600000000000000000e+01 2.487804878048780566e+01 5.687000000000000000e+03
5.600000000000000000e+01 2.634146341463414487e+01 4.165000000000000000e+03
5.600000000000000000e+01 2.780487804878048763e+01 2.990000000000000000e+03
5.600000000000000000e+01 2.926829268292682684e+01 2.089000000000000000e+03
5.600000000000000000e+01 3.073170731707316961e+01 1.548000000000000000e+03
5.600000000000000000e+01 3.219512195121951237e+01 1.103000000000000000e+03
5.600000000000000000e+01 3.365853658536585158e+01 7.960000000000000000e+02
5.600000000000000000e+01 3.512195121951219789e+01 5.370000000000000000e+02
5.600000000000000000e+01 3.658536585365853711e+01 3.790000000000000000e+02
5.600000000000000000e+01 3.804878048780487632e+01 2.330000000000000000e+02
5.600000000000000000e+01 3.951219512195121553e+01 2.050000000000000000e+02
5.600000000000000000e+01 4.097560975609756184e+01 1.200000000000000000e+02
5.600000000000000000e+01 4.243902439024390105e+01 7.300000000000000000e+01
5.600000000000000000e+01 4.390243902439024026e+01 5.300000000000000000e+01
5.600000000000000000e+01 4.536585365853658658e+01 3.400000000000000000e+01
5.600000000000000000e+01 4.682926829268292579e+01 2.500000000000000000e+01
5.600000000000000000e+01 4.829268292682926500e+01 8.000000000000000000e+00
5.600000000000000000e+01 4.975609756097561132e+01 1.300000000000000000e+01
5.600000000000000000e+01 5.121951219512195053e+01 5.000000000000000000e+00
5.600000000000000000e+01 5.268292682926828974e+01 3.000000000000000000e+00
5.600000000000000000e+01 5.414634146341463605e+01 1.000000000000000000e+00
5.600000000000000000e+01 5.560975609756097526e+01 4.000000000000000000e+00
5.600000000000000000e+01 5.707317073170731447e+01 1.000000000000000000e+00
5.600000000000000000e+01 5.853658536585365368e+01 1.000000000000000000e+00
5.600000000000000000e+01 6.146341463414633921e+01 1.000000000000000000e+00
6.000000000000000000e+01 0.000000000000000000e+00 5.550000000000000000e+02
6.000000000000000000e+01 1.463414634146341431e+00 1.607000000000000000e+03
6.000000000000000000e+01 2.926829268292682862e+00 4.439000000000000000e+03
6.000000000000000000e+01 4.390243902439024737e+00 9.369000000000000000e+03
6.000000000000000000e+01 5.853658536585365724e+00 1.553300000000000000e+04
6.000000000000000000e+01 7.317073170731706711e+00 2.256000000000000000e+04
6.000000000000000000e+01 8.780487804878049474e+00 2.844500000000000000e+04
6.000000000000000000e+01 1.024390243902439046e+01 3.239000000000000000e+04
6.000000000000000000e+01 1.170731707317073145e+01 3.440700000000000000e+04
6.000000000000000000e+01 1.317073170731707243e+01 3.356100000000000000e+04
6.000000000000000000e+01 1.463414634146341342e+01 3.116400000000000000e+04
6.000000000000000000e+01 1.609756097560975618e+01 2.767800000000000000e+04
6.000000000000000000e+01 1.756097560975609895e+01 2.393800000000000000e+04
6.000000000000000000e+01 1.902439024390243816e+01 1.974300000000000000e+04
6.000000000000000000e+01 2.048780487804878092e+01 1.608600000000000000e+04
6.000000000000000000e+01 2.195121951219512013e+01 1.291600000000000000e+04
6.000000000000000000e+01 2.341463414634146289e+01 9.773000000000000000e+03
6.000000000000000000e+01 2.487804878048780566e+01 7.546000000000000000e+03
6.000000000000000000e+01 2.634146341463414487e+01 5.626000000000000000e+03
6.000000000000000000e+01 2.780487804878048763e+01 3.979000000000000000e+03
6.000000000000000000e+01 2.926829268292682684e+01 2.997000000000000000e+03
6.000000000000000000e+01 3.073170731707316961e+01 2.211000000000000000e+03
6.000000000000000000e+01 3.219512195121951237e+01 1.619000000000000000e+03
6.000000000000000000e+01 3.365853658536585158e+01 1.165000000000000000e+03
6.000000000000000000e+01 3.512195121951219789e+01 7.760000000000000000e+02
6.000000000000000000e+01 3.658536585365853711e+01 6.230000000000000000e+02
6.000000000000000000e+01 3.804878048780487632e+01 3.830000000000000000e+02
6.000000000000000000e+01 3.951219512195121553e+01 2.720000000000000000e+02
6.000000000000000000e+01 4.097560975609756184e+01 1.640000000000000000e+02
6.000000000000000000e+01 4.243902439024390105e+01 1.410000000000000000e+02
6.000000000000000000e+01 4.390243902439024026e+01 9.900000000000000000e+01
6.000000000000000000e+01 4.536585365853658658e+01 5.100000000000000000e+01
6.000000000000000000e+01 4.682926829268292579e+01 5.100000000000000000e+01
6.000000000000000000e+01 4.829268292682926500e+01 3.300000000000000000e+01
6.000000000000000000e+01 4.975609756097561132e+01 2.900000000000000000e+01
6.000000000000000000e+01 5.121951219512195053e+01 1.800000000000000000e+01
6.000000000000000000e+01 5.268292682926828974e+01 1.000000000000000000e+01
6.000000000000000000e+01 5.414634146341463605e+01 6.000000000000000000e+00
6.000000000000000000e+01 5.560975609756097526e+01 6.000000000000000000e+00
6.000000000000000000e+01 5.707317073170731447e+01 2.000000000000000000e+00
6.000000000000000000e+01 5.853658536585365368e+01 2.000000000000000000e+00
6.000000000000000000e+01 6.000000000000000000e+01 2.000000000000000000e+00
6.000000000000000000e+01 6.585365853658537105e+01 2.000000000000000000e+00
6.000000000000000000e+01 7.024390243902439579e+01 1.000000000000000000e+00
6.000000000000000000e+01 7.756097560975609895e+01 1.000000000000000000e+00
6.400000000000000000e+01 0.000000000000000000e+00 3.740000000000000000e+02
6.400000000000000000e+01 1.463414634146341431e+00 1.124000000000000000e+03
6.400000000000000000e+01 2.926829268292682862e+00 3.283000000000000000e+03
6.400000000000000000e+01 4.390243902439024737e+00 7.275000000000000000e+03
6.400000000000000000e+01 5.853658536585365724e+00 1.274500000000000000e+04
6.400000000000000000e+01 7.317073170731706711e+00 1.924900000000000000e+04
6.400000000000000000e+01 8.780487804878049474e+00 2.527500000000000000e+04
6.400000000000000000e+01 1.024390243902439046e+01 3.008800000000000000e+04
6.400000000000000000e+01 1.170731707317073145e+01 3.321100000000000000e+04
6.400000000000000000e+01 1.317073170731707243e+01 3.393600000000000000e+04
6.400000000000000000e+01 1.463414634146341342e+01 3.239900000000000000e+04
6.400000000000000000e+01 1.609756097560975618e+01 3.038000000000000000e+04
6.400000000000000000e+01 1.756097560975609895e+01 2.657400000000000000e+04
6.400000000000000000e+01 1.902439024390243816e+01 2.272700000000000000e+04
6.400000000000000000e+01 2.048780487804878092e+01 1.885500000000000000e+04
6.400000000000000000e+01 2.195121951219512013e+01 1.509700000000000000e+04
6.400000000000000000e+01 2.341463414634146289e+01 1.210800000000000000e+04
6.400000000000000000e+01 2.487804878048780566e+01 9.304000000000000000e+03
6.400000000000000000e+01 2.634146341463414487e+01 7.341000000000000000e+03
6.400000000000000000e+01 2.780487804878048763e+01 5.620000000000000000e+03
6.400000000000000000e+01 2.926829268292682684e+01 3.999000000000000000e+03
6.400000000000000000e+01 3.073170731707316961e+01 2.932000000000000000e+03
6.400000000000000000e+01 3.219512195121951237e+01 2.193000000000000000e+03
6.400000000000000000e+01 3.365853658536585158e+01 1.561000000000000000e+03
6.400000000000000000e+01 3.512195121951219789e+01 1.176000000000000000e+03
6.400000000000000000e+01 3.658536585365853711e+01 8.080000000000000000e+02
6.400000000000000000e+01 3.804878048780487632e+01 6.010000000000000000e+02
6.400000000000000000e+01 3.951219512195121553e+01 3.990000000000000000e+02
6.400000000000000000e+01 4.097560975609756184e+01 3.100000000000000000e+02
6.400000000000000000e+01 4.243902439024390105e+01 1.910000000000000000e+02
6.400000000000000000e+01 4.390243902439024026e+01 1.510000000000000000e+02
6.400000000000000000e+01 4.536585365853658658e+01 9.800000000000000000e+01
6.400000000000000000e+01 4.682926829268292579e+01 7.400000000000000000e+01
6.400000000000000000e+01 4.829268292682926500e+01 3.200000000000000000e+01
6.400000000000000000e+01 4.975609756097561132e+01 2.800000000000000000e+01
6.400000000000000000e+01 5.121951219512195053e+01 1.900000000000000000e+01
6.400000000000000000e+01 5.268292682926828974e+01 2.100000000000000000e+01
6.400000000000000000e+01 5.414634146341463605e+01 1.200000000000000000e+01
6.400000000000000000e+01 5.560975609756097526e+01 3.000000000000000000e+00
6.400000000000000000e+01 5.707317073170731447e+01 1.000000000000000000e+00
6.400000000000000000e+01 5.853658536585365368e+01 3.000000000000000000e+00
6.400000000000000000e+01 6.000000000000000000e+01 3.000000000000000000e+00
6.400000000000000000e+01 6.146341463414633921e+01 1.000000000000000000e+00
6.400000000000000000e+01 6.439024390243902474e+01 5.000000000000000000e+00
6.800000000000000000e+01 0.000000000000000000e+00 2.240000000000000000e+02
6.800000000000000000e+01 1.463414634146341431e+00 7.910000000000000000e+02
6.800000000000000000e+01 2.926829268292682862e+00 2.438000000000000000e+03
6.800000000000000000e+01 4.390243902439024737e+00 5.565000000000000000e+03
6.800000000000000000e+01 5.853658536585365724e+00 1.020700000000000000e+04
6.800000000000000000e+01 7.317073170731706711e+00 1.625500000000000000e+04
6.800000000000000000e+01 8.780487804878049474e+00 2.208300000000000000e+04
6.800000000000000000e+01 1.024390243902439046e+01 2.758600000000000000e+04
6.800000000000000000e+01 1.170731707317073145e+01 3.146000000000000000e+04
6.800000000000000000e+01 1.317073170731707243e+01 3.313600000000000000e+04
6.800000000000000000e+01 1.463414634146341342e+01 3.317700000000000000e+04
6.800000000000000000e+01 1.609756097560975618e+01 3.137800000000000000e+04
6.800000000000000000e+01 1.756097560975609895e+01 2.892000000000000000e+04
6.800000000000000000e+01 1.902439024390243816e+01 2.534900000000000000e+04
6.800000000000000000e+01 2.048780487804878092e+01 2.150800000000000000e+04
6.800000000000000000e+01 2.195121951219512013e+01 1.829500000000000000e+04
6.800000000000000000e+01 2.341463414634146289e+01 1.471000000000000000e+04
6.800000000000000000e+01 2.487804878048780566e+01 1.162600000000000000e+04
6.800000000000000000e+01 2.634146341463414487e+01 8.956000000000000000e+03
6.800000000000000000e+01 2.780487804878048763e+01 6.979000000000000000e+03
6.800000000000000000e+01 2.926829268292682684e+01 5.365000000000000000e+03
6.800000000000000000e+01 3.073170731707316961e+01 3.972000000000000000e+03
6.800000000000000000e+01 3.219512195121951237e+01 2.954000000000000000e+03
6.800000000000000000e+01 3.365853658536585158e+01 2.148000000000000000e+03
6.800000000000000000e+01 3.512195121951219789e+01 1.534000000000000000e+03
6.800000000000000000e+01 3.658536585365853711e+01 1.135000000000000000e+03
6.800000000000000000e+01 3.804878048780487632e+01 8.000000000000000000e+02
6.800000000000000000e+01 3.951219512195121553e+01 6.220000000000000000e+02
6.800000000000000000e+01 4.097560975609756184e+01 4.240000000000000000e+02
6.800000000000000000e+01 4.243902439024390105e+01 3.040000000000000000e+02
6.800000000000000000e+01 4.390243902439024026e+01 2.080000000000000000e+02
6.800000000000000000e+01 4.536585365853658658e+01 1.340000000000000000e+02
6.800000000000000000e+01 4.682926829268292579e+01 9.700000000000000000e+01
6.800000000000000000e+01 4.829268292682926500e+01 7.400000000000000000e+01
6.800000000000000000e+01 4.975609756097561132e+01 4.200000000000000000e+01
6.800000000000000000e+01 5.121951219512195053e+01 3.300000000000000000e+01
6.800000000000000000e+01 5.268292682926828974e+01 2.300000000000000000e+01
6.800000000000000000e+01 5.414634146341463605e+01 1.300000000000000000e+01
6.800000000000000000e+01 5.560975609756097526e+01 1.100000000000000000e+01
6.800000000000000000e+01 5.707317073170731447e+01 1.200000000000000000e+01
6.800000000000000000e+01 5.853658536585365368e+01 3.000000000000000000e+00
6.800000000000000000e+01 6.000000000000000000e+01 8.000000000000000000e+00
6.800000000000000000e+01 6.146341463414633921e+01 6.000000000000000000e+00
6.800000000000000000e+01 6.292682926829267842e+01 1.000000000000000000e+00
6.800000000000000000e+01 6.439024390243902474e+01 1.000000000000000000e+00
7.200000000000000000e+01 0.000000000000000000e+00 1.520000000000000000e+02
7.200000000000000000e+01 1.463414634146341431e+00 5.460000000000000000e+02
7.200000000000000000e+01 2.926829268292682862e+00 1.766000000000000000e+03
7.200000000000000000e+01 4.390243902439024737e+00 4.287000000000000000e+03
7.200000000000000000e+01 5.853658536585365724e+00 8.207000000000000000e+03
7.200000000000000000e+01 7.317073170731706711e+00 1.352700000000000000e+04
7.200000000000000000e+01 8.780487804878049474e+00 1.934600000000000000e+04
7.200000000000000000e+01 1.024390243902439046e+01 2.507700000000000000e+04
7.200000000000000000e+01 1.170731707317073145e+01 2.931800000000000000e+04
7.200000000000000000e+01 1.317073170731707243e+01 3.186600000000000000e+04
7.200000000000000000e+01 1.463414634146341342e+01 3.349600000000000000e+04
7.200000000000000000e+01 1.609756097560975618e+01 3.253300000000000000e+04
7.200000000000000000e+01 1.756097560975609895e+01 3.073400000000000000e+04
7.200000000000000000e+01 1.902439024390243816e+01 2.761500000000000000e+04
7.200000000000000000e+01 2.048780487804878092e+01 2.411100000000000000e+04
7.200000000000000000e+01 2.195121951219512013e+01 2.074300000000000000e+04
7.200000000000000000e+01 2.341463414634146289e+01 1.735300000000000000e+04
7.200000000000000000e+01 2.487804878048780566e+01 1.407400000000000000e+04
7.200000000000000000e+01 2.634146341463414487e+01 1.103800000000000000e+04
7.200000000000000000e+01 2.780487804878048763e+01 8.671000000000000000e+03
7.200000000000000000e+01 2.926829268292682684e+01 6.752000000000000000e+03
7.200000000000000000e+01 3.073170731707316961e+01 5.109000000000000000e+03
7.200000000000000000e+01 3.219512195121951237e+01 3.913000000000000000e+03
7.200000000000000000e+01 3.365853658536585158e+01 2.854000000000000000e+03
7.200000000000000000e+01 3.512195121951219789e+01 2.122000000000000000e+03
7.200000000000000000e+01 3.658536585365853711e+01 1.604000000000000000e+03
7.200000000000000000e+01 3.804878048780487632e+01 1.120000000000000000e+03
7.200000000000000000e+01 3.951219512195121553e+01 9.200000000000000000e+02
7.200000000000000000e+01 4.097560975609756184e+01 5.830000000000000000e+02
7.200000000000000000e+01 4.243902439024390105e+01 4.180000000000000000e+02
7.200000000000000000e+01 4.390243902439024026e+01 3.200000000000000000e+02
7.200000000000000000e+01 4.536585365853658658e+01 2.200000000000000000e+02
7.200000000000000000e+01 4.682926829268292579e+01 1.940000000000000000e+02
7.200000000000000000e+01 4.829268292682926500e+01 9.900000000000000000e+01
7.200000000000000000e+01 4.975609756097561132e+01 7.100000000000000000e+01
7.200000000000000000e+01 5.121951219512195053e+01 5.100000000000000000e+01
7.200000000000000000e+01 5.268292682926828974e+01 3.900000000000000000e+01
7.200000000000000000e+01 5.414634146341463605e+01 2.600000000000000000e+01
7.200000000000000000e+01 5.560975609756097526e+01 2.200000000000000000e+01
7.200000000000000000e+01 5.707317073170731447e+01 1.200000000000000000e+01
7.200000000000000000e+01 5.853658536585365368e+01 7.000000000000000000e+00
7.200000000000000000e+01 6.000000000000000000e+01 5.000000000000000000e+00
7.200000000000000000e+01 6.146341463414633921e+01 6.000000000000000000e+00
7.200000000000000000e+01 6.292682926829267842e+01 1.000000000000000000e+00
7.200000000000000000e+01 6.439024390243902474e+01 4.000000000000000000e+00
7.200000000000000000e+01 7.024390243902439579e+01 1.000000000000000000e+00
7.200000000000000000e+01 7.170731707317072789e+01 1.000000000000000000e+00
7.200000000000000000e+01 7.463414634146340632e+01 1.000000000000000000e+00
7.600000000000000000e+01 0.000000000000000000e+00 1.140000000000000000e+02
7.600000000000000000e+01 1.463414634146341431e+00 3.800000000000000000e+02
7.600000000000000000e+01 2.926829268292682862e+00 1.217000000000000000e+03
7.600000000000000000e+01 4.390243902439024737e+00 3.265000000000000000e+03
7.600000000000000000e+01 5.853658536585365724e+00 6.398000000000000000e+03
7.600000000000000000e+01 7.317073170731706711e+00 1.089500000000000000e+04
7.600000000000000000e+01 8.780487804878049474e+00 1.636000000000000000e+04
7.600000000000000000e+01 1.024390243902439046e+01 2.194300000000000000e+04
7.600000000000000000e+01 1.170731707317073145e+01 2.703200000000000000e+04
7.600000000000000000e+01 1.317073170731707243e+01 3.046200000000000000e+04
7.600000000000000000e+01 1.463414634146341342e+01 3.240600000000000000e+04
7.600000000000000000e+01 1.609756097560975618e+01 3.259400000000000000e+04
7.600000000000000000e+01 1.756097560975609895e+01 3.149800000000000000e+04
7.600000000000000000e+01 1.902439024390243816e+01 2.905100000000000000e+04
7.600000000000000000e+01 2.048780487804878092e+01 2.632800000000000000e+04
7.600000000000000000e+01 2.195121951219512013e+01 2.287000000000000000e+04
7.600000000000000000e+01 2.341463414634146289e+01 1.985600000000000000e+04
7.600000000000000000e+01 2.487804878048780566e+01 1.608500000000000000e+04
7.600000000000000000e+01 2.634146341463414487e+01 1.323200000000000000e+04
7.600000000000000000e+01 2.780487804878048763e+01 1.074900000000000000e+04
7.600000000000000000e+01 2.926829268292682684e+01 8.238000000000000000e+03
7.600000000000000000e+01 3.073170731707316961e+01 6.529000000000000000e+03
7.600000000000000000e+01 3.219512195121951237e+01 4.878000000000000000e+03
7.600000000000000000e+01 3.365853658536585158e+01 3.794000000000000000e+03
7.600000000000000000e+01 3.512195121951219789e+01 2.816000000000000000e+03
7.600000000000000000e+01 3.658536585365853711e+01 2.079000000000000000e+03
7.600000000000000000e+01 3.804878048780487632e+01 1.564000000000000000e+03
7.600000000000000000e+01 3.951219512195121553e+01 1.196000000000000000e+03
7.600000000000000000e+01 4.097560975609756184e+01 7.940000000000000000e+02
7.600000000000000000e+01 4.243902439024390105e+01 5.830000000000000000e+02
7.600000000000000000e+01 4.390243902439024026e+01 4.480000000000000000e+02
7.600000000000000000e+01 4.536585365853658658e+01 3.190000000000000000e+02
7.600000000000000000e+01 4.682926829268292579e+01 2.130000000000000000e+02
7.600000000000000000e+01 4.829268292682926500e+01 1.540000000000000000e+02
7.600000000000000000e+01 4.975609756097561132e+01 1.260000000000000000e+02
7.600000000000000000e+01 5.121951219512195053e+01 7.900000000000000000e+01
7.600000000000000000e+01 5.268292682926828974e+01 5.300000000000000000e+01
7.600000000000000000e+01 5.414634146341463605e+01 5.200000000000000000e+01
7.600000000000000000e+01 5.560975609756097526e+01 3.200000000000000000e+01
7.600000000000000000e+01 5.707317073170731447e+01 1.400000000000000000e+01
7.600000000000000000e+01 5.853658536585365368e+01 1.400000000000000000e+01
7.600000000000000000e+01 6.000000000000000000e+01 8.000000000000000000e+00
7.600000000000000000e+01 6.146341463414633921e+01 6.000000000000000000e+00
7.600000000000000000e+01 6.292682926829267842e+01 4.000000000000000000e+00
7.600000000000000000e+01 6.439024390243902474e+01 1.000000000000000000e+00
7.600000000000000000e+01 6.585365853658537105e+01 3.000000000000000000e+00
7.600000000000000000e+01 6.731707317073170316e+01 2.000000000000000000e+00
7.600000000000000000e+01 6.878048780487804947e+01 1.000000000000000000e+00
7.600000000000000000e+01 7.024390243902439579e+01 1.000000000000000000e+00
7.600000000000000000e+01 7.170731707317072789e+01 1.000000000000000000e+00
7.600000000000000000e+01 7.463414634146340632e+01 1.000000000000000000e+00
7.600000000000000000e+01 7.609756097560975263e+01 1.000000000000000000e+00
8.000000000000000000e+01 0.000000000000000000e+00 4.500000000000000000e+01
8.000000000000000000e+01 1.463414634146341431e+00 2.880000000000000000e+02
8.000000000000000000e+01 2.926829268292682862e+00 9.460000000000000000e+02
8.000000000000000000e+01 4.390243902439024737e+00 2.494000000000000000e+03
8.000000000000000000e+01 5.853658536585365724e+00 5.031000000000000000e+03
8.000000000000000000e+01 7.317073170731706711e+00 8.948000000000000000e+03
8.000000000000000000e+01 8.780487804878049474e+00 1.399500000000000000e+04
8.000000000000000000e+01 1.024390243902439046e+01 1.898100000000000000e+04
8.000000000000000000e+01 1.170731707317073145e+01 2.437300000000000000e+04
8.000000000000000000e+01 1.317073170731707243e+01 2.821600000000000000e+04
8.000000000000000000e+01 1.463414634146341342e+01 3.087200000000000000e+04
8.000000000000000000e+01 1.609756097560975618e+01 3.216100000000000000e+04
8.000000000000000000e+01 1.756097560975609895e+01 3.217900000000000000e+04
8.000000000000000000e+01 1.902439024390243816e+01 3.057600000000000000e+04
8.000000000000000000e+01 2.048780487804878092e+01 2.813700000000000000e+04
8.000000000000000000e+01 2.195121951219512013e+01 2.483400000000000000e+04
8.000000000000000000e+01 2.341463414634146289e+01 2.185000000000000000e+04
8.000000000000000000e+01 2.487804878048780566e+01 1.849800000000000000e+04
8.000000000000000000e+01 2.634146341463414487e+01 1.534400000000000000e+04
8.000000000000000000e+01 2.780487804878048763e+01 1.246100000000000000e+04
8.000000000000000000e+01 2.926829268292682684e+01 1.001800000000000000e+04
8.000000000000000000e+01 3.073170731707316961e+01 8.048000000000000000e+03
8.000000000000000000e+01 3.219512195121951237e+01 6.214000000000000000e+03
8.000000000000000000e+01 3.365853658536585158e+01 4.721000000000000000e+03
8.000000000000000000e+01 3.512195121951219789e+01 3.701000000000000000e+03
8.000000000000000000e+01 3.658536585365853711e+01 2.769000000000000000e+03
8.000000000000000000e+01 3.804878048780487632e+01 2.023000000000000000e+03
8.000000000000000000e+01 3.951219512195121553e+01 1.470000000000000000e+03
8.000000000000000000e+01 4.097560975609756184e+01 1.083000000000000000e+03
8.000000000000000000e+01 4.243902439024390105e+01 8.640000000000000000e+02
8.000000000000000000e+01 4.390243902439024026e+01 6.200000000000000000e+02
8.000000000000000000e+01 4.536585365853658658e+01 4.450000000000000000e+02
8.000000000000000000e+01 4.682926829268292579e+01 3.010000000000000000e+02
8.000000000000000000e+01 4.829268292682926500e+01 2.170000000000000000e+02
8.000000000000000000e+01 4.975609756097561132e+01 1.610000000000000000e+02
8.000000000000000000e+01 5.121951219512195053e+01 1.210000000000000000e+02
8.000000000000000000e+01 5.268292682926828974e+01 8.800000000000000000e+01
8.000000000000000000e+01 5.414634146341463605e+01 6.300000000000000000e+01
8.000000000000000000e+01 5.560975609756097526e+01 3.600000000000000000e+01
8.000000000000000000e+01 5.707317073170731447e+01 1.900000000000000000e+01
8.000000000000000000e+01 5.853658536585365368e+01 2.500000000000000000e+01
8.000000000000000000e+01 6.000000000000000000e+01 2.100000000000000000e+01
8.000000000000000000e+01 6.146341463414633921e+01 1.000000000000000000e+01
8.000000000000000000e+01 6.292682926829267842e+01 8.000000000000000000e+00
8.000000000000000000e+01 6.439024390243902474e+01 2.000000000000000000e+00
8.000000000000000000e+01 6.585365853658537105e+01 3.000000000000000000e+00
8.000000000000000000e+01 6.731707317073170316e+01 2.000000000000000000e+00
8.000000000000000000e+01 6.878048780487804947e+01 2.000000000000000000e+00
8.000000000000000000e+01 7.024390243902439579e+01 2.000000000000000000e+00
8.000000000000000000e+01 7.170731707317072789e+01 1.000000000000000000e+00
8.000000000000000000e+01 7.317073170731707421e+01 1.000000000000000000e+00
8.400000000000000000e+01 0.000000000000000000e+00 4.200000000000000000e+01
8.400000000000000000e+01 1.463414634146341431e+00 1.720000000000000000e+02
8.400000000000000000e+01 2.926829268292682862e+00 6.370000000000000000e+02
8.400000000000000000e+01 4.390243902439024737e+00 1.809000000000000000e+03
8.400000000000000000e+01 5.853658536585365724e+00 3.959000000000000000e+03
8.400000000000000000e+01 7.317073170731706711e+00 7.251000000000000000e+03
8.400000000000000000e+01 8.780487804878049474e+00 1.141500000000000000e+04
8.400000000000000000e+01 1.024390243902439046e+01 1.642200000000000000e+04
8.400000000000000000e+01 1.170731707317073145e+01 2.109300000000000000e+04
8.400000000000000000e+01 1.317073170731707243e+01 2.600700000000000000e+04
8.400000000000000000e+01 1.463414634146341342e+01 2.925100000000000000e+04
8.400000000000000000e+01 1.609756097560975618e+01 3.126500000000000000e+04
8.400000000000000000e+01 1.756097560975609895e+01 3.166000000000000000e+04
8.400000000000000000e+01 1.902439024390243816e+01 3.100800000000000000e+04
8.400000000000000000e+01 2.048780487804878092e+01 2.925700000000000000e+04
8.400000000000000000e+01 2.195121951219512013e+01 2.717800000000000000e+04
8.400000000000000000e+01 2.341463414634146289e+01 2.378800000000000000e+04
8.400000000000000000e+01 2.487804878048780566e+01 2.060400000000000000e+04
8.400000000000000000e+01 2.634146341463414487e+01 1.745700000000000000e+04
8.400000000000000000e+01 2.780487804878048763e+01 1.434800000000000000e+04
8.400000000000000000e+01 2.926829268292682684e+01 1.193200000000000000e+04
8.400000000000000000e+01 3.073170731707316961e+01 9.357000000000000000e+03
8.400000000000000000e+01 3.219512195121951237e+01 7.674000000000000000e+03
8.400000000000000000e+01 3.365853658536585158e+01 5.855000000000000000e+03
8.400000000000000000e+01 3.512195121951219789e+01 4.599000000000000000e+03
8.400000000000000000e+01 3.658536585365853711e+01 3.497000000000000000e+03
8.400000000000000000e+01 3.804878048780487632e+01 2.654000000000000000e+03
8.400000000000000000e+01 3.951219512195121553e+01 1.956000000000000000e+03
8.400000000000000000e+01 4.097560975609756184e+01 1.529000000000000000e+03
8.400000000000000000e+01 4.243902439024390105e+01 1.131000000000000000e+03
8.400000000000000000e+01 4.390243902439024026e+01 8.660000000000000000e+02
8.400000000000000000e+01 4.536585365853658658e+01 5.950000000000000000e+02
8.400000000000000000e+01 4.682926829268292579e+01 3.860000000000000000e+02
8.400000000000000000e+01 4.829268292682926500e+01 3.180000000000000000e+02
8.400000000000000000e+01 4.975609756097561132e+01 2.300000000000000000e+02
8.400000000000000000e+01 5.121951219512195053e+01 1.630000000000000000e+02
8.400000000000000000e+01 5.268292682926828974e+01 1.160000000000000000e+02
8.400000000000000000e+01 5.414634146341463605e+01 6.900000000000000000e+01
8.400000000000000000e+01 5.560975609756097526e+01 4.600000000000000000e+01
8.400000000000000000e+01 5.707317073170731447e+01 4.100000000000000000e+01
8.400000000000000000e+01 5.853658536585365368e+01 3.400000000000000000e+01
8.400000000000000000e+01 6.000000000000000000e+01 2.000000000000000000e+01
8.400000000000000000e+01 6.146341463414633921e+01 1.900000000000000000e+01
8.400000000000000000e+01 6.292682926829267842e+01 6.000000000000000000e+00
8.400000000000000000e+01 6.439024390243902474e+01 8.000000000000000000e+00
8.400000000000000000e+01 6.585365853658537105e+01 6.000000000000000000e+00
8.400000000000000000e+01 6.731707317073170316e+01 5.000000000000000000e+00
8.400000000000000000e+01 6.878048780487804947e+01 4.000000000000000000e+00
8.400000000000000000e+01 7.024390243902439579e+01 1.000000000000000000e+00
8.400000000000000000e+01 7.170731707317072789e+01 2.000000000000000000e+00
8.400000000000000000e+01 7.317073170731707421e+01 1.000000000000000000e+00
8.400000000000000000e+01 7.463414634146340632e+01 2.000000000000000000e+00
8.400000000000000000e+01 7.609756097560975263e+01 3.000000000000000000e+00
8.400000000000000000e+01 7.756097560975609895e+01 1.000000000000000000e+00
8.400000000000000000e+01 8.048780487804877737e+01 1.000000000000000000e+00
8.800000000000000000e+01 0.000000000000000000e+00 2.800000000000000000e+01
8.800000000000000000e+01 1.463414634146341431e+00 1.210000000000000000e+02
8.800000000000000000e+01 2.926829268292682862e+00 4.630000000000000000e+02
8.800000000000000000e+01 4.390243902439024737e+00 1.375000000000000000e+03
8.800000000000000000e+01 5.853658536585365724e+00 3.106000000000000000e+03
8.800000000000000000e+01 7.317073170731706711e+00 5.812000000000000000e+03
8.800000000000000000e+01 8.780487804878049474e+00 9.345000000000000000e+03
8.800000000000000000e+01 1.024390243902439046e+01 1.399600000000000000e+04
8.800000000000000000e+01 1.170731707317073145e+01 1.876600000000000000e+04
8.800000000000000000e+01 1.317073170731707243e+01 2.308600000000000000e+04
8.800000000000000000e+01 1.463414634146341342e+01 2.710500000000000000e+04
8.800000000000000000e+01 1.609756097560975618e+01 2.937600000000000000e+04
8.800000000000000000e+01 1.756097560975609895e+01 3.071100000000000000e+04
8.800000000000000000e+01 1.902439024390243816e+01 3.096000000000000000e+04
8.800000000000000000e+01 2.048780487804878092e+01 2.975500000000000000e+04
8.800000000000000000e+01 2.195121951219512013e+01 2.797500000000000000e+04
8.800000000000000000e+01 2.341463414634146289e+01 2.550400000000000000e+04
8.800000000000000000e+01 2.487804878048780566e+01 2.239800000000000000e+04
8.800000000000000000e+01 2.634146341463414487e+01 1.966600000000000000e+04
8.800000000000000000e+01 2.780487804878048763e+01 1.652900000000000000e+04
8.800000000000000000e+01 2.926829268292682684e+01 1.365400000000000000e+04
8.800000000000000000e+01 3.073170731707316961e+01 1.106200000000000000e+04
8.800000000000000000e+01 3.219512195121951237e+01 9.133000000000000000e+03
8.800000000000000000e+01 3.365853658536585158e+01 7.102000000000000000e+03
8.800000000000000000e+01 3.512195121951219789e+01 5.578000000000000000e+03
8.800000000000000000e+01 3.658536585365853711e+01 4.249000000000000000e+03
8.800000000000000000e+01 3.804878048780487632e+01 3.279000000000000000e+03
8.800000000000000000e+01 3.951219512195121553e+01 2.506000000000000000e+03
8.800000000000000000e+01 4.097560975609756184e+01 1.950000000000000000e+03
8.800000000000000000e+01 4.243902439024390105e+01 1.440000000000000000e+03
8.800000000000000000e+01 4.390243902439024026e+01 1.051000000000000000e+03
8.800000000000000000e+01 4.536585365853658658e+01 8.310000000000000000e+02
8.800000000000000000e+01 4.682926829268292579e+01 5.680000000000000000e+02
8.800000000000000000e+01 4.829268292682926500e+01 4.350000000000000000e+02
8.800000000000000000e+01 4.975609756097561132e+01 3.320000000000000000e+02
8.800000000000000000e+01 5.121951219512195053e+01 2.260000000000000000e+02
8.800000000000000000e+01 5.268292682926828974e+01 1.330000000000000000e+02
8.800000000000000000e+01 5.414634146341463605e+01 1.300000000000000000e+02
8.800000000000000000e+01 5.560975609756097526e+01 8.000000000000000000e+01
8.800000000000000000e+01 5.707317073170731447e+01 5.800000000000000000e+01
8.800000000000000000e+01 5.853658536585365368e+01 4.700000000000000000e+01
8.800000000000000000e+01 6.000000000000000000e+01 2.600000000000000000e+01
8.800000000000000000e+01 6.146341463414633921e+01 2.100000000000000000e+01
8.800000000000000000e+01 6.292682926829267842e+01 1.800000000000000000e+01
8.800000000000000000e+01 6.439024390243902474e+01 1.100000000000000000e+01
8.800000000000000000e+01 6.585365853658537105e+01 9.000000000000000000e+00
8.800000000000000000e+01 6.731707317073170316e+01 4.000000000000000000e+00
8.800000000000000000e+01 6.878048780487804947e+01 6.000000000000000000e+00
8.800000000000000000e+01 7.024390243902439579e+01 5.000000000000000000e+00
8.800000000000000000e+01 7.170731707317072789e+01 1.000000000000000000e+00
9.200000000000000000e+01 0.000000000000000000e+00 1.800000000000000000e+01
9.200000000000000000e+01 1.463414634146341431e+00 7.500000000000000000e+01
9.200000000000000000e+01 2.926829268292682862e+00 3.980000000000000000e+02
9.200000000000000000e+01 4.390243902439024737e+00 9.930000000000000000e+02
9.200000000000000000e+01 5.853658536585365724e+00 2.241000000000000000e+03
9.200000000000000000e+01 7.317073170731706711e+00 4.484000000000000000e+03
9.200000000000000000e+01 8.780487804878049474e+00 7.569000000000000000e+03
9.200000000000000000e+01 1.024390243902439046e+01 1.158900000000000000e+04
9.200000000000000000e+01 1.170731707317073145e+01 1.613400000000000000e+04
9.200000000000000000e+01 1.317073170731707243e+01 2.058100000000000000e+04
9.200000000000000000e+01 1.463414634146341342e+01 2.436900000000000000e+04
9.200000000000000000e+01 1.609756097560975618e+01 2.740100000000000000e+04
9.200000000000000000e+01 1.756097560975609895e+01 2.947600000000000000e+04
9.200000000000000000e+01 1.902439024390243816e+01 3.037400000000000000e+04
9.200000000000000000e+01 2.048780487804878092e+01 3.003600000000000000e+04
9.200000000000000000e+01 2.195121951219512013e+01 2.856900000000000000e+04
9.200000000000000000e+01 2.341463414634146289e+01 2.649300000000000000e+04
9.200000000000000000e+01 2.487804878048780566e+01 2.425900000000000000e+04
9.200000000000000000e+01 2.634146341463414487e+01 2.114600000000000000e+04
9.200000000000000000e+01 2.780487804878048763e+01 1.835400000000000000e+04
9.200000000000000000e+01 2.926829268292682684e+01 1.532700000000000000e+04
9.200000000000000000e+01 3.073170731707316961e+01 1.293600000000000000e+04
9.200000000000000000e+01 3.219512195121951237e+01 1.059700000000000000e+04
9.200000000000000000e+01 3.365853658536585158e+01 8.287000000000000000e+03
9.200000000000000000e+01 3.512195121951219789e+01 6.708000000000000000e+03
9.200000000000000000e+01 3.658536585365853711e+01 5.259000000000000000e+03
9.200000000000000000e+01 3.804878048780487632e+01 4.143000000000000000e+03
9.200000000000000000e+01 3.951219512195121553e+01 3.116000000000000000e+03
9.200000000000000000e+01 4.097560975609756184e+01 2.408000000000000000e+03
9.200000000000000000e+01 4.243902439024390105e+01 1.836000000000000000e+03
9.200000000000000000e+01 4.390243902439024026e+01 1.421000000000000000e+03
9.200000000000000000e+01 4.536585365853658658e+01 1.033000000000000000e+03
9.200000000000000000e+01 4.682926829268292579e+01 7.850000000000000000e+02
9.200000000000000000e+01 4.829268292682926500e+01 5.870000000000000000e+02
9.200000000000000000e+01 4.975609756097561132e+01 4.080000000000000000e+02
9.200000000000000000e+01 5.121951219512195053e+01 3.360000000000000000e+02
9.200000000000000000e+01 5.268292682926828974e+01 2.120000000000000000e+02
9.200000000000000000e+01 5.414634146341463605e+01 1.550000000000000000e+02
9.200000000000000000e+01 5.560975609756097526e+01 1.310000000000000000e+02
9.200000000000000000e+01 5.707317073170731447e+01 7.400000000000000000e+01
9.200000000000000000e+01 5.853658536585365368e+01 6.400000000000000000e+01
9.200000000000000000e+01 6.000000000000000000e+01 3.800000000000000000e+01
9.200000000000000000e+01 6.146341463414633921e+01 3.900000000000000000e+01
9.200000000000000000e+01 6.292682926829267842e+01 2.200000000000000000e+01
9.200000000000000000e+01 6.439024390243902474e+01 1.300000000000000000e+01
9.200000000000000000e+01 6.585365853658537105e+01 1.300000000000000000e+01
9.200000000000000000e+01 6.731707317073170316e+01 8.000000000000000000e+00
9.200000000000000000e+01 6.878048780487804947e+01 3.000000000000000000e+00
9.200000000000000000e+01 7.024390243902439579e+01 2.000000000000000000e+00
9.200000000000000000e+01 7.170731707317072789e+01 2.000000000000000000e+00
9.200000000000000000e+01 7.317073170731707421e+01 1.000000000000000000e+00
9.200000000000000000e+01 7.463414634146340632e+01 2.000000000000000000e+00
9.200000000000000000e+01 7.902439024390243105e+01 1.000000000000000000e+00
9.600000000000000000e+01 0.000000000000000000e+00 1.000000000000000000e+01
9.600000000000000000e+01 1.463414634146341431e+00 6.200000000000000000e+01
9.600000000000000000e+01 2.926829268292682862e+00 2.170000000000000000e+02
9.600000000000000000e+01 4.390243902439024737e+00 7.280000000000000000e+02
9.600000000000000000e+01 5.853658536585365724e+00 1.792000000000000000e+03
9.600000000000000000e+01 7.317073170731706711e+00 3.425000000000000000e+03
9.600000000000000000e+01 8.780487804878049474e+00 6.161000000000000000e+03
9.600000000000000000e+01 1.024390243902439046e+01 9.548000000000000000e+03
9.600000000000000000e+01 1.170731707317073145e+01 1.348800000000000000e+04
9.600000000000000000e+01 1.317073170731707243e+01 1.762800000000000000e+04
9.600000000000000000e+01 1.463414634146341342e+01 2.196000000000000000e+04
9.600000000000000000e+01 1.609756097560975618e+01 2.524600000000000000e+04
9.600000000000000000e+01 1.756097560975609895e+01 2.763000000000000000e+04
9.600000000000000000e+01 1.902439024390243816e+01 2.914900000000000000e+04
9.600000000000000000e+01 2.048780487804878092e+01 2.906800000000000000e+04
9.600000000000000000e+01 2.195121951219512013e+01 2.846700000000000000e+04
9.600000000000000000e+01 2.341463414634146289e+01 2.729400000000000000e+04
9.600000000000000000e+01 2.487804878048780566e+01 2.494400000000000000e+04
9.600000000000000000e+01 2.634146341463414487e+01 2.274900000000000000e+04
9.600000000000000000e+01 2.780487804878048763e+01 1.966500000000000000e+04
9.600000000000000000e+01 2.926829268292682684e+01 1.695900000000000000e+04
9.600000000000000000e+01 3.073170731707316961e+01 1.433700000000000000e+04
9.600000000000000000e+01 3.219512195121951237e+01 1.208500000000000000e+04
9.600000000000000000e+01 3.365853658536585158e+01 9.765000000000000000e+03
9.600000000000000000e+01 3.512195121951219789e+01 7.908000000000000000e+03
9.600000000000000000e+01 3.658536585365853711e+01 6.397000000000000000e+03
9.600000000000000000e+01 3.804878048780487632e+01 4.905000000000000000e+03
9.600000000000000000e+01 3.951219512195121553e+01 3.886000000000000000e+03
9.600000000000000000e+01 4.097560975609756184e+01 2.976000000000000000e+03
9.600000000000000000e+01 4.243902439024390105e+01 2.350000000000000000e+03
9.600000000000000000e+01 4.390243902439024026e+01 1.746000000000000000e+03
9.600000000000000000e+01 4.536585365853658658e+01 1.326000000000000000e+03
9.600000000000000000e+01 4.682926829268292579e+01 1.033000000000000000e+03
9.600000000000000000e+01 4.829268292682926500e+01 7.380000000000000000e+02
9.600000000000000000e+01 4.975609756097561132e+01 5.810000000000000000e+02
9.600000000000000000e+01 5.121951219512195053e+01 4.040000000000000000e+02
9.600000000000000000e+01 5.268292682926828974e+01 2.920000000000000000e+02
9.600000000000000000e+01 5.414634146341463605e+01 2.040000000000000000e+02
9.600000000000000000e+01 5.560975609756097526e+01 1.440000000000000000e+02
9.600000000000000000e+01 5.707317073170731447e+01 1.190000000000000000e+02
9.600000000000000000e+01 5.853658536585365368e+01 7.500000000000000000e+01
9.600000000000000000e+01 6.000000000000000000e+01 6.100000000000000000e+01
9.600000000000000000e+01 6.146341463414633921e+01 4.200000000000000000e+01
9.600000000000000000e+01 6.292682926829267842e+01 3.100000000000000000e+01
9.600000000000000000e+01 6.439024390243902474e+01 2.300000000000000000e+01
9.600000000000000000e+01 6.585365853658537105e+01 1.800000000000000000e+01
9.600000000000000000e+01 6.731707317073170316e+01 7.000000000000000000e+00
9.600000000000000000e+01 6.878048780487804947e+01 1.000000000000000000e+01
9.600000000000000000e+01 7.024390243902439579e+01 3.000000000000000000e+00
9.600000000000000000e+01 7.170731707317072789e+01 4.000000000000000000e+00
9.600000000000000000e+01 7.317073170731707421e+01 2.000000000000000000e+00
9.600000000000000000e+01 7.463414634146340632e+01 2.000000000000000000e+00
9.600000000000000000e+01 7.609756097560975263e+01 1.000000000000000000e+00
9.600000000000000000e+01 7.756097560975609895e+01 2.000000000000000000e+00
9.600000000000000000e+01 8.048780487804877737e+01 2.000000000000000000e+00
9.600000000000000000e+01 8.195121951219512368e+01 1.000000000000000000e+00
9.600000000000000000e+01 8.634146341463414842e+01 1.000000000000000000e+00
9.600000000000000000e+01 8.780487804878048053e+01 1.000000000000000000e+00
9.600000000000000000e+01 1.024390243902439011e+02 1.000000000000000000e+00
1.000000000000000000e+02 0.000000000000000000e+00 9.000000000000000000e+00
1.000000000000000000e+02 1.463414634146341431e+00 4.400000000000000000e+01
1.000000000000000000e+02 2.926829268292682862e+00 1.520000000000000000e+02
1.000000000000000000e+02 4.390243902439024737e+00 5.230000000000000000e+02
1.000000000000000000e+02 5.853658536585365724e+00 1.263000000000000000e+03
1.000000000000000000e+02 7.317073170731706711e+00 2.671000000000000000e+03
1.000000000000000000e+02 8.780487804878049474e+00 4.793000000000000000e+03
1.000000000000000000e+02 1.024390243902439046e+01 7.908000000000000000e+03
1.000000000000000000e+02 1.170731707317073145e+01 1.162400000000000000e+04
1.000000000000000000e+02 1.317073170731707243e+01 1.526000000000000000e+04
1.000000000000000000e+02 1.463414634146341342e+01 1.905700000000000000e+04
1.000000000000000000e+02 1.609756097560975618e+01 2.274000000000000000e+04
1.000000000000000000e+02 1.756097560975609895e+01 2.577000000000000000e+04
1.000000000000000000e+02 1.902439024390243816e+01 2.741400000000000000e+04
1.000000000000000000e+02 2.048780487804878092e+01 2.835000000000000000e+04
1.000000000000000000e+02 2.195121951219512013e+01 2.831500000000000000e+04
1.000000000000000000e+02 2.341463414634146289e+01 2.732700000000000000e+04
1.000000000000000000e+02 2.487804878048780566e+01 2.589800000000000000e+04
1.000000000000000000e+02 2.634146341463414487e+01 2.368400000000000000e+04
1.000000000000000000e+02 2.780487804878048763e+01 2.114900000000000000e+04
1.000000000000000000e+02 2.926829268292682684e+01 1.838900000000000000e+04
1.000000000000000000e+02 3.073170731707316961e+01 1.585600000000000000e+04
1.000000000000000000e+02 3.219512195121951237e+01 1.343500000000000000e+04
1.000000000000000000e+02 3.365853658536585158e+01 1.129800000000000000e+04
1.000000000000000000e+02 3.512195121951219789e+01 9.266000000000000000e+03
1.000000000000000000e+02 3.658536585365853711e+01 7.378000000000000000e+03
1.000000000000000000e+02 3.804878048780487632e+01 6.026000000000000000e+03
1.000000000000000000e+02 3.951219512195121553e+01 4.741000000000000000e+03
1.000000000000000000e+02 4.097560975609756184e+01 3.708000000000000000e+03
1.000000000000000000e+02 4.243902439024390105e+01 2.883000000000000000e+03
1.000000000000000000e+02 4.390243902439024026e+01 2.215000000000000000e+03
1.000000000000000000e+02 4.536585365853658658e+01 1.681000000000000000e+03
1.000000000000000000e+02 4.682926829268292579e+01 1.229000000000000000e+03
1.000000000000000000e+02 4.829268292682926500e+01 9.830000000000000000e+02
1.000000000000000000e+02 4.975609756097561132e+01 7.080000000000000000e+02
1.000000000000000000e+02 5.121951219512195053e+01 5.480000000000000000e+02
1.000000000000000000e+02 5.268292682926828974e+01 3.900000000000000000e+02
1.000000000000000000e+02 5.414634146341463605e+01 2.940000000000000000e+02
1.000000000000000000e+02 5.560975609756097526e+01 2.220000000000000000e+02
1.000000000000000000e+02 5.707317073170731447e+01 1.390000000000000000e+02
1.000000000000000000e+02 5.853658536585365368e+01 1.190000000000000000e+02
1.000000000000000000e+02 6.000000000000000000e+01 7.700000000000000000e+01
1.000000000000000000e+02 6.146341463414633921e+01 6.600000000000000000e+01
1.000000000000000000e+02 6.292682926829267842e+01 4.800000000000000000e+01
1.000000000000000000e+02 6.439024390243902474e+01 3.900000000000000000e+01
1.000000000000000000e+02 6.585365853658537105e+01 1.800000000000000000e+01
1.000000000000000000e+02 6.731707317073170316e+01 2.000000000000000000e+01
1.000000000000000000e+02 6.878048780487804947e+01 1.300000000000000000e+01
1.000000000000000000e+02 7.024390243902439579e+01 4.000000000000000000e+00
1.000000000000000000e+02 7.170731707317072789e+01 5.000000000000000000e+00
1.000000000000000000e+02 7.317073170731707421e+01 3.000000000000000000e+00
1.000000000000000000e+02 7.463414634146340632e+01 1.000000000000000000e+00
1.000000000000000000e+02 7.609756097560975263e+01 1.000000000000000000e+00
1.000000000000000000e+02 7.756097560975609895e+01 3.000000000000000000e+00
1.000000000000000000e+02 7.902439024390243105e+01 1.000000000000000000e+00
1.000000000000000000e+02 8.195121951219512368e+01 1.000000000000000000e+00
1.000000000000000000e+02 8.780487804878048053e+01 1.000000000000000000e+00
1.040000000000000000e+02 0.000000000000000000e+00 6.000000000000000000e+00
1.040000000000000000e+02 1.463414634146341431e+00 2.800000000000000000e+01
1.040000000000000000e+02 2.926829268292682862e+00 1.100000000000000000e+02
1.040000000000000000e+02 4.390243902439024737e+00 3.750000000000000000e+02
1.040000000000000000e+02 5.853658536585365724e+00 9.810000000000000000e+02
1.040000000000000000e+02 7.317073170731706711e+00 2.088000000000000000e+03
1.040000000000000000e+02 8.780487804878049474e+00 3.837000000000000000e+03
1.040000000000000000e+02 1.024390243902439046e+01 6.151000000000000000e+03
1.040000000000000000e+02 1.170731707317073145e+01 9.472000000000000000e+03
1.040000000000000000e+02 1.317073170731707243e+01 1.294500000000000000e+04
1.040000000000000000e+02 1.463414634146341342e+01 1.686600000000000000e+04
1.040000000000000000e+02 1.609756097560975618e+01 2.058900000000000000e+04
1.040000000000000000e+02 1.756097560975609895e+01 2.345400000000000000e+04
1.040000000000000000e+02 1.902439024390243816e+01 2.593200000000000000e+04
1.040000000000000000e+02 2.048780487804878092e+01 2.717700000000000000e+04
1.040000000000000000e+02 2.195121951219512013e+01 2.767700000000000000e+04
1.040000000000000000e+02 2.341463414634146289e+01 2.749700000000000000e+04
1.040000000000000000e+02 2.487804878048780566e+01 2.605600000000000000e+04
1.040000000000000000e+02 2.634146341463414487e+01 2.436700000000000000e+04
1.040000000000000000e+02 2.780487804878048763e+01 2.233000000000000000e+04
1.040000000000000000e+02 2.926829268292682684e+01 1.997400000000000000e+04
1.040000000000000000e+02 3.073170731707316961e+01 1.730700000000000000e+04
1.040000000000000000e+02 3.219512195121951237e+01 1.480300000000000000e+04
1.040000000000000000e+02 3.365853658536585158e+01 1.268900000000000000e+04
1.040000000000000000e+02 3.512195121951219789e+01 1.048100000000000000e+04
1.040000000000000000e+02 3.658536585365853711e+01 8.721000000000000000e+03
1.040000000000000000e+02 3.804878048780487632e+01 7.110000000000000000e+03
1.040000000000000000e+02 3.951219512195121553e+01 5.659000000000000000e+03
1.040000000000000000e+02 4.097560975609756184e+01 4.359000000000000000e+03
1.040000000000000000e+02 4.243902439024390105e+01 3.459000000000000000e+03
1.040000000000000000e+02 4.390243902439024026e+01 2.731000000000000000e+03
1.040000000000000000e+02 4.536585365853658658e+01 2.051000000000000000e+03
1.040000000000000000e+02 4.682926829268292579e+01 1.644000000000000000e+03
1.040000000000000000e+02 4.829268292682926500e+01 1.200000000000000000e+03
1.040000000000000000e+02 4.975609756097561132e+01 9.350000000000000000e+02
1.040000000000000000e+02 5.121951219512195053e+01 7.020000000000000000e+02
1.040000000000000000e+02 5.268292682926828974e+01 5.180000000000000000e+02
1.040000000000000000e+02 5.414634146341463605e+01 4.010000000000000000e+02
1.040000000000000000e+02 5.560975609756097526e+01 2.960000000000000000e+02
1.040000000000000000e+02 5.707317073170731447e+01 2.040000000000000000e+02
1.040000000000000000e+02 5.853658536585365368e+01 1.520000000000000000e+02
1.040000000000000000e+02 6.000000000000000000e+01 1.420000000000000000e+02
1.040000000000000000e+02 6.146341463414633921e+01 8.200000000000000000e+01
1.040000000000000000e+02 6.292682926829267842e+01 6.300000000000000000e+01
1.040000000000000000e+02 6.439024390243902474e+01 4.200000000000000000e+01
1.040000000000000000e+02 6.585365853658537105e+01 3.200000000000000000e+01
1.040000000000000000e+02 6.731707317073170316e+01 1.500000000000000000e+01
1.040000000000000000e+02 6.878048780487804947e+01 2.100000000000000000e+01
1.040000000000000000e+02 7.024390243902439579e+01 7.000000000000000000e+00
1.040000000000000000e+02 7.170731707317072789e+01 1.000000000000000000e+01
1.040000000000000000e+02 7.317073170731707421e+01 6.000000000000000000e+00
1.040000000000000000e+02 7.463414634146340632e+01 5.000000000000000000e+00
1.040000000000000000e+02 7.609756097560975263e+01 4.000000000000000000e+00
1.040000000000000000e+02 8.048780487804877737e+01 1.000000000000000000e+00
1.040000000000000000e+02 8.487804878048780211e+01 1.000000000000000000e+00
1.040000000000000000e+02 8.634146341463414842e+01 1.000000000000000000e+00
1.040000000000000000e+02 8.780487804878048053e+01 1.000000000000000000e+00
1.040000000000000000e+02 9.219512195121950526e+01 1.000000000000000000e+00
1.080000000000000000e+02 0.000000000000000000e+00 2.000000000000000000e+00
1.080000000000000000e+02 1.463414634146341431e+00 1.800000000000000000e+01
1.080000000000000000e+02 2.926829268292682862e+00 9.700000000000000000e+01
1.080000000000000000e+02 4.390243902439024737e+00 2.700000000000000000e+02
1.080000000000000000e+02 5.853658536585365724e+00 7.690000000000000000e+02
1.080000000000000000e+02 7.317073170731706711e+00 1.539000000000000000e+03
1.080000000000000000e+02 8.780487804878049474e+00 3.046000000000000000e+03
1.080000000000000000e+02 1.024390243902439046e+01 5.084000000000000000e+03
1.080000000000000000e+02 1.170731707317073145e+01 7.979000000000000000e+03
1.080000000000000000e+02 1.317073170731707243e+01 1.112800000000000000e+04
1.080000000000000000e+02 1.463414634146341342e+01 1.449500000000000000e+04
1.080000000000000000e+02 1.609756097560975618e+01 1.806800000000000000e+04
1.080000000000000000e+02 1.756097560975609895e+01 2.107900000000000000e+04
1.080000000000000000e+02 1.902439024390243816e+01 2.393300000000000000e+04
1.080000000000000000e+02 2.048780487804878092e+01 2.571900000000000000e+04
1.080000000000000000e+02 2.195121951219512013e+01 2.640100000000000000e+04
1.080000000000000000e+02 2.341463414634146289e+01 2.681400000000000000e+04
1.080000000000000000e+02 2.487804878048780566e+01 2.588300000000000000e+04
1.080000000000000000e+02 2.634146341463414487e+01 2.485200000000000000e+04
1.080000000000000000e+02 2.780487804878048763e+01 2.307900000000000000e+04
1.080000000000000000e+02 2.926829268292682684e+01 2.093900000000000000e+04
1.080000000000000000e+02 3.073170731707316961e+01 1.834500000000000000e+04
1.080000000000000000e+02 3.219512195121951237e+01 1.591100000000000000e+04
1.080000000000000000e+02 3.365853658536585158e+01 1.380000000000000000e+04
1.080000000000000000e+02 3.512195121951219789e+01 1.181400000000000000e+04
1.080000000000000000e+02 3.658536585365853711e+01 9.756000000000000000e+03
1.080000000000000000e+02 3.804878048780487632e+01 8.013000000000000000e+03
1.080000000000000000e+02 3.951219512195121553e+01 6.345000000000000000e+03
1.080000000000000000e+02 4.097560975609756184e+01 5.267000000000000000e+03
1.080000000000000000e+02 4.243902439024390105e+01 4.110000000000000000e+03
1.080000000000000000e+02 4.390243902439024026e+01 3.272000000000000000e+03
1.080000000000000000e+02 4.536585365853658658e+01 2.533000000000000000e+03
1.080000000000000000e+02 4.682926829268292579e+01 1.996000000000000000e+03
1.080000000000000000e+02 4.829268292682926500e+01 1.457000000000000000e+03
1.080000000000000000e+02 4.975609756097561132e+01 1.202000000000000000e+03
1.080000000000000000e+02 5.121951219512195053e+01 9.160000000000000000e+02
1.080000000000000000e+02 5.268292682926828974e+01 6.900000000000000000e+02
1.080000000000000000e+02 5.414634146341463605e+01 4.940000000000000000e+02
1.080000000000000000e+02 5.560975609756097526e+01 4.160000000000000000e+02
1.080000000000000000e+02 5.707317073170731447e+01 2.810000000000000000e+02
1.080000000000000000e+02 5.853658536585365368e+01 2.040000000000000000e+02
1.080000000000000000e+02 6.000000000000000000e+01 1.540000000000000000e+02
1.080000000000000000e+02 6.146341463414633921e+01 1.070000000000000000e+02
1.080000000000000000e+02 6.292682926829267842e+01 9.600000000000000000e+01
1.080000000000000000e+02 6.439024390243902474e+01 5.500000000000000000e+01
1.080000000000000000e+02 6.585365853658537105e+01 4.300000000000000000e+01
1.080000000000000000e+02 6.731707317073170316e+01 3.000000000000000000e+01
1.080000000000000000e+02 6.878048780487804947e+01 1.500000000000000000e+01
1.080000000000000000e+02 7.024390243902439579e+01 2.400000000000000000e+01
1.080000000000000000e+02 7.170731707317072789e+01 7.000000000000000000e+00
1.080000000000000000e+02 7.317073170731707421e+01 1.000000000000000000e+00
1.080000000000000000e+02 7.463414634146340632e+01 9.000000000000000000e+00
1.080000000000000000e+02 7.609756097560975263e+01 4.000000000000000000e+00
1.080000000000000000e+02 7.756097560975609895e+01 3.000000000000000000e+00
1.080000000000000000e+02 7.902439024390243105e+01 2.000000000000000000e+00
1.080000000000000000e+02 8.048780487804877737e+01 2.000000000000000000e+00
1.080000000000000000e+02 8.195121951219512368e+01 1.000000000000000000e+00
1.080000000000000000e+02 8.634146341463414842e+01 1.000000000000000000e+00
1.080000000000000000e+02 8.780487804878048053e+01 2.000000000000000000e+00
1.080000000000000000e+02 9.073170731707317316e+01 1.000000000000000000e+00
1.120000000000000000e+02 0.000000000000000000e+00 5.000000000000000000e+00
1.120000000000000000e+02 1.463414634146341431e+00 8.000000000000000000e+00
1.120000000000000000e+02 2.926829268292682862e+00 7.100000000000000000e+01
1.120000000000000000e+02 4.390243902439024737e+00 2.080000000000000000e+02
1.120000000000000000e+02 5.853658536585365724e+00 4.920000000000000000e+02
1.120000000000000000e+02 7.317073170731706711e+00 1.233000000000000000e+03
1.120000000000000000e+02 8.780487804878049474e+00 2.296000000000000000e+03
1.120000000000000000e+02 1.024390243902439046e+01 4.033000000000000000e+03
1.120000000000000000e+02 1.170731707317073145e+01 6.170000000000000000e+03
1.120000000000000000e+02 1.317073170731707243e+01 9.134000000000000000e+03
1.120000000000000000e+02 1.463414634146341342e+01 1.222500000000000000e+04
1.120000000000000000e+02 1.609756097560975618e+01 1.541700000000000000e+04
1.120000000000000000e+02 1.756097560975609895e+01 1.877200000000000000e+04
1.120000000000000000e+02 1.902439024390243816e+01 2.160200000000000000e+04
1.120000000000000000e+02 2.048780487804878092e+01 2.386200000000000000e+04
1.120000000000000000e+02 2.195121951219512013e+01 2.492500000000000000e+04
1.120000000000000000e+02 2.341463414634146289e+01 2.570300000000000000e+04
1.120000000000000000e+02 2.487804878048780566e+01 2.574300000000000000e+04
1.120000000000000000e+02 2.634146341463414487e+01 2.461500000000000000e+04
1.120000000000000000e+02 2.780487804878048763e+01 2.333200000000000000e+04
1.120000000000000000e+02 2.926829268292682684e+01 2.161500000000000000e+04
1.120000000000000000e+02 3.073170731707316961e+01 1.933100000000000000e+04
1.120000000000000000e+02 3.219512195121951237e+01 1.729400000000000000e+04
1.120000000000000000e+02 3.365853658536585158e+01 1.481200000000000000e+04
1.120000000000000000e+02 3.512195121951219789e+01 1.297400000000000000e+04
1.120000000000000000e+02 3.658536585365853711e+01 1.094900000000000000e+04
1.120000000000000000e+02 3.804878048780487632e+01 9.102000000000000000e+03
1.120000000000000000e+02 3.951219512195121553e+01 7.440000000000000000e+03
1.120000000000000000e+02 4.097560975609756184e+01 6.227000000000000000e+03
1.120000000000000000e+02 4.243902439024390105e+01 4.790000000000000000e+03
1.120000000000000000e+02 4.390243902439024026e+01 3.854000000000000000e+03
1.120000000000000000e+02 4.536585365853658658e+01 3.021000000000000000e+03
1.120000000000000000e+02 4.682926829268292579e+01 2.352000000000000000e+03
1.120000000000000000e+02 4.829268292682926500e+01 1.833000000000000000e+03
1.120000000000000000e+02 4.975609756097561132e+01 1.420000000000000000e+03
1.120000000000000000e+02 5.121951219512195053e+01 1.053000000000000000e+03
1.120000000000000000e+02 5.268292682926828974e+01 8.140000000000000000e+02
1.120000000000000000e+02 5.414634146341463605e+01 6.390000000000000000e+02
1.120000000000000000e+02 5.560975609756097526e+01 4.570000000000000000e+02
1.120000000000000000e+02 5.707317073170731447e+01 3.770000000000000000e+02
1.120000000000000000e+02 5.853658536585365368e+01 2.730000000000000000e+02
1.120000000000000000e+02 6.000000000000000000e+01 2.180000000000000000e+02
1.120000000000000000e+02 6.146341463414633921e+01 1.300000000000000000e+02
1.120000000000000000e+02 6.292682926829267842e+01 8.700000000000000000e+01
1.120000000000000000e+02 6.439024390243902474e+01 8.000000000000000000e+01
1.120000000000000000e+02 6.585365853658537105e+01 5.800000000000000000e+01
1.120000000000000000e+02 6.731707317073170316e+01 3.400000000000000000e+01
1.120000000000000000e+02 6.878048780487804947e+01 3.300000000000000000e+01
1.120000000000000000e+02 7.024390243902439579e+01 1.600000000000000000e+01
1.120000000000000000e+02 7.170731707317072789e+01 2.100000000000000000e+01
1.120000000000000000e+02 7.317073170731707421e+01 1.100000000000000000e+01
1.120000000000000000e+02 7.463414634146340632e+01 9.000000000000000000e+00
1.120000000000000000e+02 7.609756097560975263e+01 9.000000000000000000e+00
1.120000000000000000e+02 7.756097560975609895e+01 3.000000000000000000e+00
1.120000000000000000e+02 7.902439024390243105e+01 3.000000000000000000e+00
1.120000000000000000e+02 8.048780487804877737e+01 2.000000000000000000e+00
1.120000000000000000e+02 8.195121951219512368e+01 2.000000000000000000e+00
1.120000000000000000e+02 8.341463414634145579e+01 3.000000000000000000e+00
1.120000000000000000e+02 8.487804878048780211e+01 2.000000000000000000e+00
1.120000000000000000e+02 8.634146341463414842e+01 1.000000000000000000e+00
1.120000000000000000e+02 8.926829268292682684e+01 2.000000000000000000e+00
1.160000000000000000e+02 0.000000000000000000e+00 3.000000000000000000e+00
1.160000000000000000e+02 1.463414634146341431e+00 1.100000000000000000e+01
1.160000000000000000e+02 2.926829268292682862e+00 3.800000000000000000e+01
1.160000000000000000e+02 4.390243902439024737e+00 1.340000000000000000e+02
1.160000000000000000e+02 5.853658536585365724e+00 3.850000000000000000e+02
1.160000000000000000e+02 7.317073170731706711e+00 8.930000000000000000e+02
1.160000000000000000e+02 8.780487804878049474e+00 1.707000000000000000e+03
1.160000000000000000e+02 1.024390243902439046e+01 3.158000000000000000e+03
1.160000000000000000e+02 1.170731707317073145e+01 5.061000000000000000e+03
1.160000000000000000e+02 1.317073170731707243e+01 7.590000000000000000e+03
1.160000000000000000e+02 1.463414634146341342e+01 1.039600000000000000e+04
1.160000000000000000e+02 1.609756097560975618e+01 1.353500000000000000e+04
1.160000000000000000e+02 1.756097560975609895e+01 1.647200000000000000e+04
1.160000000000000000e+02 1.902439024390243816e+01 1.937600000000000000e+04
1.160000000000000000e+02 2.048780487804878092e+01 2.162600000000000000e+04
1.160000000000000000e+02 2.195121951219512013e+01 2.350900000000000000e+04
1.160000000000000000e+02 2.341463414634146289e+01 2.444800000000000000e+04
1.160000000000000000e+02 2.487804878048780566e+01 2.481900000000000000e+04
1.160000000000000000e+02 2.634146341463414487e+01 2.452100000000000000e+04
1.160000000000000000e+02 2.780487804878048763e+01 2.352900000000000000e+04
1.160000000000000000e+02 2.926829268292682684e+01 2.189100000000000000e+04
1.160000000000000000e+02 3.073170731707316961e+01 2.013300000000000000e+04
1.160000000000000000e+02 3.219512195121951237e+01 1.829200000000000000e+04
1.160000000000000000e+02 3.365853658536585158e+01 1.616800000000000000e+04
1.160000000000000000e+02 3.512195121951219789e+01 1.398800000000000000e+04
1.160000000000000000e+02 3.658536585365853711e+01 1.183800000000000000e+04
1.160000000000000000e+02 3.804878048780487632e+01 1.001100000000000000e+04
1.160000000000000000e+02 3.951219512195121553e+01 8.655000000000000000e+03
1.160000000000000000e+02 4.097560975609756184e+01 6.889000000000000000e+03
1.160000000000000000e+02 4.243902439024390105e+01 5.520000000000000000e+03
1.160000000000000000e+02 4.390243902439024026e+01 4.592000000000000000e+03
1.160000000000000000e+02 4.536585365853658658e+01 3.621000000000000000e+03
1.160000000000000000e+02 4.682926829268292579e+01 2.842000000000000000e+03
1.160000000000000000e+02 4.829268292682926500e+01 2.276000000000000000e+03
1.160000000000000000e+02 4.975609756097561132e+01 1.769000000000000000e+03
1.160000000000000000e+02 5.121951219512195053e+01 1.308000000000000000e+03
1.160000000000000000e+02 5.268292682926828974e+01 1.068000000000000000e+03
1.160000000000000000e+02 5.414634146341463605e+01 7.600000000000000000e+02
1.160000000000000000e+02 5.560975609756097526e+01 5.720000000000000000e+02
1.160000000000000000e+02 5.707317073170731447e+01 4.210000000000000000e+02
1.160000000000000000e+02 5.853658536585365368e+01 3.510000000000000000e+02
1.160000000000000000e+02 6.000000000000000000e+01 3.100000000000000000e+02
1.160000000000000000e+02 6.146341463414633921e+01 2.050000000000000000e+02
1.160000000000000000e+02 6.292682926829267842e+01 1.400000000000000000e+02
1.160000000000000000e+02 6.439024390243902474e+01 1.130000000000000000e+02
1.160000000000000000e+02 6.585365853658537105e+01 6.900000000000000000e+01
1.160000000000000000e+02 6.731707317073170316e+01 5.300000000000000000e+01
1.160000000000000000e+02 6.878048780487804947e+01 5.600000000000000000e+01
1.160000000000000000e+02 7.024390243902439579e+01 3.500000000000000000e+01
1.160000000000000000e+02 7.170731707317072789e+01 2.000000000000000000e+01
1.160000000000000000e+02 7.317073170731707421e+01 1.100000000000000000e+01
1.160000000000000000e+02 7.463414634146340632e+01 1.400000000000000000e+01
1.160000000000000000e+02 7.609756097560975263e+01 7.000000000000000000e+00
1.160000000000000000e+02 7.756097560975609895e+01 9.000000000000000000e+00
1.160000000000000000e+02 7.902439024390243105e+01 2.000000000000000000e+00
1.160000000000000000e+02 8.048780487804877737e+01 4.000000000000000000e+00
1.160000000000000000e+02 8.195121951219512368e+01 3.000000000000000000e+00
1.160000000000000000e+02 8.341463414634145579e+01 1.000000000000000000e+00
1.160000000000000000e+02 8.487804878048780211e+01 3.000000000000000000e+00
1.160000000000000000e+02 8.634146341463414842e+01 1.000000000000000000e+00
1.160000000000000000e+02 8.926829268292682684e+01 2.000000000000000000e+00
1.160000000000000000e+02 9.073170731707317316e+01 2.000000000000000000e+00
1.160000000000000000e+02 9.365853658536585158e+01 1.000000000000000000e+00
1.200000000000000000e+02 0.000000000000000000e+00 1.000000000000000000e+00
1.200000000000000000e+02 1.463414634146341431e+00 5.000000000000000000e+00
1.200000000000000000e+02 2.926829268292682862e+00 3.100000000000000000e+01
1.200000000000000000e+02 4.390243902439024737e+00 1.000000000000000000e+02
1.200000000000000000e+02 5.853658536585365724e+00 2.760000000000000000e+02
1.200000000000000000e+02 7.317073170731706711e+00 6.630000000000000000e+02
1.200000000000000000e+02 8.780487804878049474e+00 1.314000000000000000e+03
1.200000000000000000e+02 1.024390243902439046e+01 2.388000000000000000e+03
1.200000000000000000e+02 1.170731707317073145e+01 3.856000000000000000e+03
1.200000000000000000e+02 1.317073170731707243e+01 6.204000000000000000e+03
1.200000000000000000e+02 1.463414634146341342e+01 8.586000000000000000e+03
1.200000000000000000e+02 1.609756097560975618e+01 1.140800000000000000e+04
1.200000000000000000e+02 1.756097560975609895e+01 1.430300000000000000e+04
1.200000000000000000e+02 1.902439024390243816e+01 1.701300000000000000e+04
1.200000000000000000e+02 2.048780487804878092e+01 1.976800000000000000e+04
1.200000000000000000e+02 2.195121951219512013e+01 2.151800000000000000e+04
1.200000000000000000e+02 2.341463414634146289e+01 2.288300000000000000e+04
1.200000000000000000e+02 2.487804878048780566e+01 2.344300000000000000e+04
1.200000000000000000e+02 2.634146341463414487e+01 2.337600000000000000e+04
1.200000000000000000e+02 2.780487804878048763e+01 2.307000000000000000e+04
1.200000000000000000e+02 2.926829268292682684e+01 2.207300000000000000e+04
1.200000000000000000e+02 3.073170731707316961e+01 2.045000000000000000e+04
1.200000000000000000e+02 3.219512195121951237e+01 1.883900000000000000e+04
1.200000000000000000e+02 3.365853658536585158e+01 1.659400000000000000e+04
1.200000000000000000e+02 3.512195121951219789e+01 1.496700000000000000e+04
1.200000000000000000e+02 3.658536585365853711e+01 1.279200000000000000e+04
1.200000000000000000e+02 3.804878048780487632e+01 1.106900000000000000e+04
1.200000000000000000e+02 3.951219512195121553e+01 9.369000000000000000e+03
1.200000000000000000e+02 4.097560975609756184e+01 7.738000000000000000e+03
1.200000000000000000e+02 4.243902439024390105e+01 6.486000000000000000e+03
1.200000000000000000e+02 4.390243902439024026e+01 5.185000000000000000e+03
1.200000000000000000e+02 4.536585365853658658e+01 4.264000000000000000e+03
1.200000000000000000e+02 4.682926829268292579e+01 3.304000000000000000e+03
1.200000000000000000e+02 4.829268292682926500e+01 2.789000000000000000e+03
1.200000000000000000e+02 4.975609756097561132e+01 2.147000000000000000e+03
1.200000000000000000e+02 5.121951219512195053e+01 1.645000000000000000e+03
1.200000000000000000e+02 5.268292682926828974e+01 1.336000000000000000e+03
1.200000000000000000e+02 5.414634146341463605e+01 9.980000000000000000e+02
1.200000000000000000e+02 5.560975609756097526e+01 7.570000000000000000e+02
1.200000000000000000e+02 5.707317073170731447e+01 6.530000000000000000e+02
1.200000000000000000e+02 5.853658536585365368e+01 4.300000000000000000e+02
1.200000000000000000e+02 6.000000000000000000e+01 3.290000000000000000e+02
1.200000000000000000e+02 6.146341463414633921e+01 2.320000000000000000e+02
1.200000000000000000e+02 6.292682926829267842e+01 1.860000000000000000e+02
1.200000000000000000e+02 6.439024390243902474e+01 1.200000000000000000e+02
1.200000000000000000e+02 6.585365853658537105e+01 1.060000000000000000e+02
1.200000000000000000e+02 6.731707317073170316e+01 7.700000000000000000e+01
1.200000000000000000e+02 6.878048780487804947e+01 5.500000000000000000e+01
1.200000000000000000e+02 7.024390243902439579e+01 2.400000000000000000e+01
1.200000000000000000e+02 7.170731707317072789e+01 3.200000000000000000e+01
1.200000000000000000e+02 7.317073170731707421e+01 1.900000000000000000e+01
1.200000000000000000e+02 7.463414634146340632e+01 1.500000000000000000e+01
1.200000000000000000e+02 7.609756097560975263e+01 1.500000000000000000e+01
1.200000000000000000e+02 7.756097560975609895e+01 6.000000000000000000e+00
1.200000000000000000e+02 7.902439024390243105e+01 8.000000000000000000e+00
1.200000000000000000e+02 8.048780487804877737e+01 5.000000000000000000e+00
1.200000000000000000e+02 8.195121951219512368e+01 2.000000000000000000e+00
1.200000000000000000e+02 8.341463414634145579e+01 2.000000000000000000e+00
1.200000000000000000e+02 8.487804878048780211e+01 2.000000000000000000e+00
1.200000000000000000e+02 8.926829268292682684e+01 1.000000000000000000e+00
1.200000000000000000e+02 9.365853658536585158e+01 1.000000000000000000e+00
1.240000000000000000e+02 1.463414634146341431e+00 4.000000000000000000e+00
1.240000000000000000e+02 2.926829268292682862e+00 1.800000000000000000e+01
1.240000000000000000e+02 4.390243902439024737e+00 6.000000000000000000e+01
1.240000000000000000e+02 5.853658536585365724e+00 2.220000000000000000e+02
1.240000000000000000e+02 7.317073170731706711e+00 4.720000000000000000e+02
1.240000000000000000e+02 8.780487804878049474e+00 1.015000000000000000e+03
1.240000000000000000e+02 1.024390243902439046e+01 1.911000000000000000e+03
1.240000000000000000e+02 1.170731707317073145e+01 3.209000000000000000e+03
1.240000000000000000e+02 1.317073170731707243e+01 5.103000000000000000e+03
1.240000000000000000e+02 1.463414634146341342e+01 7.071000000000000000e+03
1.240000000000000000e+02 1.609756097560975618e+01 9.634000000000000000e+03
1.240000000000000000e+02 1.756097560975609895e+01 1.242100000000000000e+04
1.240000000000000000e+02 1.902439024390243816e+01 1.502200000000000000e+04
1.240000000000000000e+02 2.048780487804878092e+01 1.755600000000000000e+04
1.240000000000000000e+02 2.195121951219512013e+01 1.965200000000000000e+04
1.240000000000000000e+02 2.341463414634146289e+01 2.100600000000000000e+04
1.240000000000000000e+02 2.487804878048780566e+01 2.214300000000000000e+04
1.240000000000000000e+02 2.634146341463414487e+01 2.283700000000000000e+04
1.240000000000000000e+02 2.780487804878048763e+01 2.255900000000000000e+04
1.240000000000000000e+02 2.926829268292682684e+01 2.177400000000000000e+04
1.240000000000000000e+02 3.073170731707316961e+01 2.068500000000000000e+04
1.240000000000000000e+02 3.219512195121951237e+01 1.893700000000000000e+04
1.240000000000000000e+02 3.365853658536585158e+01 1.724700000000000000e+04
1.240000000000000000e+02 3.512195121951219789e+01 1.568200000000000000e+04
1.240000000000000000e+02 3.658536585365853711e+01 1.385100000000000000e+04
1.240000000000000000e+02 3.804878048780487632e+01 1.204200000000000000e+04
1.240000000000000000e+02 3.951219512195121553e+01 1.026300000000000000e+04
1.240000000000000000e+02 4.097560975609756184e+01 8.649000000000000000e+03
1.240000000000000000e+02 4.243902439024390105e+01 7.386000000000000000e+03
1.240000000000000000e+02 4.390243902439024026e+01 6.024000000000000000e+03
1.240000000000000000e+02 4.536585365853658658e+01 4.739000000000000000e+03
1.240000000000000000e+02 4.682926829268292579e+01 4.020000000000000000e+03
1.240000000000000000e+02 4.829268292682926500e+01 3.156000000000000000e+03
1.240000000000000000e+02 4.975609756097561132e+01 2.529000000000000000e+03
1.240000000000000000e+02 5.121951219512195053e+01 2.016000000000000000e+03
1.240000000000000000e+02 5.268292682926828974e+01 1.599000000000000000e+03
1.240000000000000000e+02 5.414634146341463605e+01 1.202000000000000000e+03
1.240000000000000000e+02 5.560975609756097526e+01 8.700000000000000000e+02
1.240000000000000000e+02 5.707317073170731447e+01 7.010000000000000000e+02
1.240000000000000000e+02 5.853658536585365368e+01 5.160000000000000000e+02
1.240000000000000000e+02 6.000000000000000000e+01 4.470000000000000000e+02
1.240000000000000000e+02 6.146341463414633921e+01 3.100000000000000000e+02
1.240000000000000000e+02 6.292682926829267842e+01 2.430000000000000000e+02
1.240000000000000000e+02 6.439024390243902474e+01 2.160000000000000000e+02
1.240000000000000000e+02 6.585365853658537105e+01 1.500000000000000000e+02
1.240000000000000000e+02 6.731707317073170316e+01 9.700000000000000000e+01
1.240000000000000000e+02 6.878048780487804947e+01 7.200000000000000000e+01
1.240000000000000000e+02 7.024390243902439579e+01 4.300000000000000000e+01
1.240000000000000000e+02 7.170731707317072789e+01 5.400000000000000000e+01
1.240000000000000000e+02 7.317073170731707421e+01 2.700000000000000000e+01
1.240000000000000000e+02 7.463414634146340632e+01 1.200000000000000000e+01
1.240000000000000000e+02 7.609756097560975263e+01 1.900000000000000000e+01
1.240000000000000000e+02 7.756097560975609895e+01 1.500000000000000000e+01
1.240000000000000000e+02 7.902439024390243105e+01 8.000000000000000000e+00
1.240000000000000000e+02 8.048780487804877737e+01 1.000000000000000000e+01
1.240000000000000000e+02 8.195121951219512368e+01 8.000000000000000000e+00
1.240000000000000000e+02 8.341463414634145579e+01 5.000000000000000000e+00
1.240000000000000000e+02 8.487804878048780211e+01 2.000000000000000000e+00
1.240000000000000000e+02 8.634146341463414842e+01 1.000000000000000000e+00
1.240000000000000000e+02 8.780487804878048053e+01 1.000000000000000000e+00
1.240000000000000000e+02 8.926829268292682684e+01 1.000000000000000000e+00
1.240000000000000000e+02 9.073170731707317316e+01 1.000000000000000000e+00
1.240000000000000000e+02 1.097560975609756042e+02 1.000000000000000000e+00
1.280000000000000000e+02 1.463414634146341431e+00 3.000000000000000000e+00
1.280000000000000000e+02 2.926829268292682862e+00 1.100000000000000000e+01
1.280000000000000000e+02 4.390243902439024737e+00 4.400000000000000000e+01
1.280000000000000000e+02 5.853658536585365724e+00 1.360000000000000000e+02
1.280000000000000000e+02 7.317073170731706711e+00 3.700000000000000000e+02
1.280000000000000000e+02 8.780487804878049474e+00 7.590000000000000000e+02
1.280000000000000000e+02 1.024390243902439046e+01 1.420000000000000000e+03
1.280000000000000000e+02 1.170731707317073145e+01 2.459000000000000000e+03
1.280000000000000000e+02 1.317073170731707243e+01 3.882000000000000000e+03
1.280000000000000000e+02 1.463414634146341342e+01 5.879000000000000000e+03
1.280000000000000000e+02 1.609756097560975618e+01 7.910000000000000000e+03
1.280000000000000000e+02 1.756097560975609895e+01 1.041800000000000000e+04
1.280000000000000000e+02 1.902439024390243816e+01 1.305800000000000000e+04
1.280000000000000000e+02 2.048780487804878092e+01 1.544300000000000000e+04
1.280000000000000000e+02 2.195121951219512013e+01 1.772000000000000000e+04
1.280000000000000000e+02 2.341463414634146289e+01 1.927400000000000000e+04
1.280000000000000000e+02 2.487804878048780566e+01 2.087200000000000000e+04
1.280000000000000000e+02 2.634146341463414487e+01 2.155500000000000000e+04
1.280000000000000000e+02 2.780487804878048763e+01 2.146500000000000000e+04
1.280000000000000000e+02 2.926829268292682684e+01 2.123900000000000000e+04
1.280000000000000000e+02 3.073170731707316961e+01 2.043900000000000000e+04
1.280000000000000000e+02 3.219512195121951237e+01 1.948800000000000000e+04
1.280000000000000000e+02 3.365853658536585158e+01 1.765100000000000000e+04
1.280000000000000000e+02 3.512195121951219789e+01 1.629200000000000000e+04
1.280000000000000000e+02 3.658536585365853711e+01 1.418700000000000000e+04
1.280000000000000000e+02 3.804878048780487632e+01 1.272300000000000000e+04
1.280000000000000000e+02 3.951219512195121553e+01 1.109100000000000000e+04
1.280000000000000000e+02 4.097560975609756184e+01 9.508000000000000000e+03
1.280000000000000000e+02 4.243902439024390105e+01 8.218000000000000000e+03
1.280000000000000000e+02 4.390243902439024026e+01 6.546000000000000000e+03
1.280000000000000000e+02 4.536585365853658658e+01 5.468000000000000000e+03
1.280000000000000000e+02 4.682926829268292579e+01 4.556000000000000000e+03
1.280000000000000000e+02 4.829268292682926500e+01 3.720000000000000000e+03
1.280000000000000000e+02 4.975609756097561132e+01 3.016000000000000000e+03
1.280000000000000000e+02 5.121951219512195053e+01 2.343000000000000000e+03
1.280000000000000000e+02 5.268292682926828974e+01 1.836000000000000000e+03
1.280000000000000000e+02 5.414634146341463605e+01 1.424000000000000000e+03
1.280000000000000000e+02 5.560975609756097526e+01 1.130000000000000000e+03
1.280000000000000000e+02 5.707317073170731447e+01 8.870000000000000000e+02
1.280000000000000000e+02 5.853658536585365368e+01 7.420000000000000000e+02
1.280000000000000000e+02 6.000000000000000000e+01 5.270000000000000000e+02
1.280000000000000000e+02 6.146341463414633921e+01 4.090000000000000000e+02
1.280000000000000000e+02 6.292682926829267842e+01 3.090000000000000000e+02
1.280000000000000000e+02 6.439024390243902474e+01 2.360000000000000000e+02
1.280000000000000000e+02 6.585365853658537105e+01 1.530000000000000000e+02
1.280000000000000000e+02 6.731707317073170316e+01 1.260000000000000000e+02
1.280000000000000000e+02 6.878048780487804947e+01 9.100000000000000000e+01
1.280000000000000000e+02 7.024390243902439579e+01 7.100000000000000000e+01
1.280000000000000000e+02 7.170731707317072789e+01 6.800000000000000000e+01
1.280000000000000000e+02 7.317073170731707421e+01 3.600000000000000000e+01
1.280000000000000000e+02 7.463414634146340632e+01 3.000000000000000000e+01
1.280000000000000000e+02 7.609756097560975263e+01 1.700000000000000000e+01
1.280000000000000000e+02 7.756097560975609895e+01 1.100000000000000000e+01
1.280000000000000000e+02 7.902439024390243105e+01 1.700000000000000000e+01
1.280000000000000000e+02 8.048780487804877737e+01 7.000000000000000000e+00
1.280000000000000000e+02 8.195121951219512368e+01 5.000000000000000000e+00
1.280000000000000000e+02 8.341463414634145579e+01 4.000000000000000000e+00
1.280000000000000000e+02 8.487804878048780211e+01 6.000000000000000000e+00
1.280000000000000000e+02 8.634146341463414842e+01 1.000000000000000000e+00
1.280000000000000000e+02 8.780487804878048053e+01 3.000000000000000000e+00
1.280000000000000000e+02 9.073170731707317316e+01 1.000000000000000000e+00
1.280000000000000000e+02 9.512195121951219789e+01 1.000000000000000000e+00
1.280000000000000000e+02 9.658536585365853000e+01 1.000000000000000000e+00
1.280000000000000000e+02 1.039024390243902474e+02 1.000000000000000000e+00
1.320000000000000000e+02 0.000000000000000000e+00 1.000000000000000000e+00
1.320000000000000000e+02 1.463414634146341431e+00 2.000000000000000000e+00
1.320000000000000000e+02 2.926829268292682862e+00 6.000000000000000000e+00
1.320000000000000000e+02 4.390243902439024737e+00 2.700000000000000000e+01
1.320000000000000000e+02 5.853658536585365724e+00 9.900000000000000000e+01
1.320000000000000000e+02 7.317073170731706711e+00 2.520000000000000000e+02
1.320000000000000000e+02 8.780487804878049474e+00 5.580000000000000000e+02
1.320000000000000000e+02 1.024390243902439046e+01 1.118000000000000000e+03
1.320000000000000000e+02 1.170731707317073145e+01 1.977000000000000000e+03
1.320000000000000000e+02 1.317073170731707243e+01 3.122000000000000000e+03
1.320000000000000000e+02 1.463414634146341342e+01 4.621000000000000000e+03
1.320000000000000000e+02 1.609756097560975618e+01 6.496000000000000000e+03
1.320000000000000000e+02 1.756097560975609895e+01 8.848000000000000000e+03
1.320000000000000000e+02 1.902439024390243816e+01 1.131400000000000000e+04
1.320000000000000000e+02 2.048780487804878092e+01 1.343000000000000000e+04
1.320000000000000000e+02 2.195121951219512013e+01 1.578600000000000000e+04
1.320000000000000000e+02 2.341463414634146289e+01 1.726200000000000000e+04
1.320000000000000000e+02 2.487804878048780566e+01 1.927100000000000000e+04
1.320000000000000000e+02 2.634146341463414487e+01 2.022300000000000000e+04
1.320000000000000000e+02 2.780487804878048763e+01 2.043200000000000000e+04
1.320000000000000000e+02 2.926829268292682684e+01 2.081300000000000000e+04
1.320000000000000000e+02 3.073170731707316961e+01 2.006900000000000000e+04
1.320000000000000000e+02 3.219512195121951237e+01 1.887400000000000000e+04
1.320000000000000000e+02 3.365853658536585158e+01 1.803000000000000000e+04
1.320000000000000000e+02 3.512195121951219789e+01 1.687200000000000000e+04
1.320000000000000000e+02 3.658536585365853711e+01 1.503600000000000000e+04
1.320000000000000000e+02 3.804878048780487632e+01 1.349200000000000000e+04
1.320000000000000000e+02 3.951219512195121553e+01 1.162900000000000000e+04
1.320000000000000000e+02 4.097560975609756184e+01 1.024500000000000000e+04
1.320000000000000000e+02 4.243902439024390105e+01 8.890000000000000000e+03
1.320000000000000000e+02 4.390243902439024026e+01 7.459000000000000000e+03
1.320000000000000000e+02 4.536585365853658658e+01 6.168000000000000000e+03
1.320000000000000000e+02 4.682926829268292579e+01 5.060000000000000000e+03
1.320000000000000000e+02 4.829268292682926500e+01 4.226000000000000000e+03
1.320000000000000000e+02 4.975609756097561132e+01 3.373000000000000000e+03
1.320000000000000000e+02 5.121951219512195053e+01 2.822000000000000000e+03
1.320000000000000000e+02 5.268292682926828974e+01 2.195000000000000000e+03
1.320000000000000000e+02 5.414634146341463605e+01 1.707000000000000000e+03
1.320000000000000000e+02 5.560975609756097526e+01 1.395000000000000000e+03
1.320000000000000000e+02 5.707317073170731447e+01 1.054000000000000000e+03
1.320000000000000000e+02 5.853658536585365368e+01 8.190000000000000000e+02
1.320000000000000000e+02 6.000000000000000000e+01 6.630000000000000000e+02
1.320000000000000000e+02 6.146341463414633921e+01 5.200000000000000000e+02
1.320000000000000000e+02 6.292682926829267842e+01 3.610000000000000000e+02
1.320000000000000000e+02 6.439024390243902474e+01 2.860000000000000000e+02
1.320000000000000000e+02 6.585365853658537105e+01 2.400000000000000000e+02
1.320000000000000000e+02 6.731707317073170316e+01 1.740000000000000000e+02
1.320000000000000000e+02 6.878048780487804947e+01 1.280000000000000000e+02
1.320000000000000000e+02 7.024390243902439579e+01 7.900000000000000000e+01
1.320000000000000000e+02 7.170731707317072789e+01 7.100000000000000000e+01
1.320000000000000000e+02 7.317073170731707421e+01 6.000000000000000000e+01
1.320000000000000000e+02 7.463414634146340632e+01 3.900000000000000000e+01
1.320000000000000000e+02 7.609756097560975263e+01 2.700000000000000000e+01
1.320000000000000000e+02 7.756097560975609895e+01 1.500000000000000000e+01
1.320000000000000000e+02 7.902439024390243105e+01 2.100000000000000000e+01
1.320000000000000000e+02 8.048780487804877737e+01 1.200000000000000000e+01
1.320000000000000000e+02 8.195121951219512368e+01 1.000000000000000000e+01
1.320000000000000000e+02 8.341463414634145579e+01 7.000000000000000000e+00
1.320000000000000000e+02 8.487804878048780211e+01 4.000000000000000000e+00
1.320000000000000000e+02 8.634146341463414842e+01 2.000000000000000000e+00
1.320000000000000000e+02 8.780487804878048053e+01 1.000000000000000000e+00
1.320000000000000000e+02 9.073170731707317316e+01 1.000000000000000000e+00
1.320000000000000000e+02 9.365853658536585158e+01 1.000000000000000000e+00
1.320000000000000000e+02 9.512195121951219789e+01 1.000000000000000000e+00
1.320000000000000000e+02 9.951219512195122263e+01 1.000000000000000000e+00
1.320000000000000000e+02 1.009756097560975547e+02 1.000000000000000000e+00
1.360000000000000000e+02 1.463414634146341431e+00 1.000000000000000000e+00
1.360000000000000000e+02 2.926829268292682862e+00 3.000000000000000000e+00
1.360000000000000000e+02 4.390243902439024737e+00 2.000000000000000000e+01
1.360000000000000000e+02 5.853658536585365724e+00 5.800000000000000000e+01
1.360000000000000000e+02 7.317073170731706711e+00 1.930000000000000000e+02
1.360000000000000000e+02 8.780487804878049474e+00 4.410000000000000000e+02
1.360000000000000000e+02 1.024390243902439046e+01 8.340000000000000000e+02
1.360000000000000000e+02 1.170731707317073145e+01 1.459000000000000000e+03
1.360000000000000000e+02 1.317073170731707243e+01 2.433000000000000000e+03
1.360000000000000000e+02 1.463414634146341342e+01 3.823000000000000000e+03
1.360000000000000000e+02 1.609756097560975618e+01 5.326000000000000000e+03
1.360000000000000000e+02 1.756097560975609895e+01 7.341000000000000000e+03
1.360000000000000000e+02 1.902439024390243816e+01 9.243000000000000000e+03
1.360000000000000000e+02 2.048780487804878092e+01 1.167600000000000000e+04
1.360000000000000000e+02 2.195121951219512013e+01 1.372200000000000000e+04
1.360000000000000000e+02 2.341463414634146289e+01 1.599300000000000000e+04
1.360000000000000000e+02 2.487804878048780566e+01 1.746900000000000000e+04
1.360000000000000000e+02 2.634146341463414487e+01 1.866100000000000000e+04
1.360000000000000000e+02 2.780487804878048763e+01 1.925100000000000000e+04
1.360000000000000000e+02 2.926829268292682684e+01 1.964600000000000000e+04
1.360000000000000000e+02 3.073170731707316961e+01 1.959000000000000000e+04
1.360000000000000000e+02 3.219512195121951237e+01 1.892300000000000000e+04
1.360000000000000000e+02 3.365853658536585158e+01 1.809000000000000000e+04
1.360000000000000000e+02 3.512195121951219789e+01 1.680000000000000000e+04
1.360000000000000000e+02 3.658536585365853711e+01 1.552200000000000000e+04
1.360000000000000000e+02 3.804878048780487632e+01 1.401800000000000000e+04
1.360000000000000000e+02 3.951219512195121553e+01 1.231900000000000000e+04
1.360000000000000000e+02 4.097560975609756184e+01 1.093300000000000000e+04
1.360000000000000000e+02 4.243902439024390105e+01 9.444000000000000000e+03
1.360000000000000000e+02 4.390243902439024026e+01 8.034000000000000000e+03
1.360000000000000000e+02 4.536585365853658658e+01 6.729000000000000000e+03
1.360000000000000000e+02 4.682926829268292579e+01 5.711000000000000000e+03
1.360000000000000000e+02 4.829268292682926500e+01 4.641000000000000000e+03
1.360000000000000000e+02 4.975609756097561132e+01 3.966000000000000000e+03
1.360000000000000000e+02 5.121951219512195053e+01 3.202000000000000000e+03
1.360000000000000000e+02 5.268292682926828974e+01 2.561000000000000000e+03
1.360000000000000000e+02 5.414634146341463605e+01 2.160000000000000000e+03
1.360000000000000000e+02 5.560975609756097526e+01 1.659000000000000000e+03
1.360000000000000000e+02 5.707317073170731447e+01 1.248000000000000000e+03
1.360000000000000000e+02 5.853658536585365368e+01 9.900000000000000000e+02
1.360000000000000000e+02 6.000000000000000000e+01 7.420000000000000000e+02
1.360000000000000000e+02 6.146341463414633921e+01 5.820000000000000000e+02
1.360000000000000000e+02 6.292682926829267842e+01 4.670000000000000000e+02
1.360000000000000000e+02 6.439024390243902474e+01 3.530000000000000000e+02
1.360000000000000000e+02 6.585365853658537105e+01 3.130000000000000000e+02
1.360000000000000000e+02 6.731707317073170316e+01 2.320000000000000000e+02
1.360000000000000000e+02 6.878048780487804947e+01 1.660000000000000000e+02
1.360000000000000000e+02 7.024390243902439579e+01 1.360000000000000000e+02
1.360000000000000000e+02 7.170731707317072789e+01 8.200000000000000000e+01
1.360000000000000000e+02 7.317073170731707421e+01 8.000000000000000000e+01
1.360000000000000000e+02 7.463414634146340632e+01 6.800000000000000000e+01
1.360000000000000000e+02 7.609756097560975263e+01 4.600000000000000000e+01
1.360000000000000000e+02 7.756097560975609895e+01 3.400000000000000000e+01
1.360000000000000000e+02 7.902439024390243105e+01 2.300000000000000000e+01
1.360000000000000000e+02 8.048780487804877737e+01 1.200000000000000000e+01
1.360000000000000000e+02 8.195121951219512368e+01 1.400000000000000000e+01
1.360000000000000000e+02 8.341463414634145579e+01 1.400000000000000000e+01
1.360000000000000000e+02 8.487804878048780211e+01 8.000000000000000000e+00
1.360000000000000000e+02 8.634146341463414842e+01 3.000000000000000000e+00
1.360000000000000000e+02 8.780487804878048053e+01 4.000000000000000000e+00
1.360000000000000000e+02 8.926829268292682684e+01 1.000000000000000000e+00
1.360000000000000000e+02 9.073170731707317316e+01 2.000000000000000000e+00
1.360000000000000000e+02 9.365853658536585158e+01 1.000000000000000000e+00
1.360000000000000000e+02 9.512195121951219789e+01 3.000000000000000000e+00
1.360000000000000000e+02 9.951219512195122263e+01 1.000000000000000000e+00
1.400000000000000000e+02 1.463414634146341431e+00 2.000000000000000000e+00
1.400000000000000000e+02 2.926829268292682862e+00 5.000000000000000000e+00
1.400000000000000000e+02 4.390243902439024737e+00 1.800000000000000000e+01
1.400000000000000000e+02 5.853658536585365724e+00 4.400000000000000000e+01
1.400000000000000000e+02 7.317073170731706711e+00 1.450000000000000000e+02
1.400000000000000000e+02 8.780487804878049474e+00 2.600000000000000000e+02
1.400000000000000000e+02 1.024390243902439046e+01 6.460000000000000000e+02
1.400000000000000000e+02 1.170731707317073145e+01 1.156000000000000000e+03
1.400000000000000000e+02 1.317073170731707243e+01 1.834000000000000000e+03
1.400000000000000000e+02 1.463414634146341342e+01 3.021000000000000000e+03
1.400000000000000000e+02 1.609756097560975618e+01 4.409000000000000000e+03
1.400000000000000000e+02 1.756097560975609895e+01 6.023000000000000000e+03
1.400000000000000000e+02 1.902439024390243816e+01 7.935000000000000000e+03
1.400000000000000000e+02 2.048780487804878092e+01 1.006400000000000000e+04
1.400000000000000000e+02 2.195121951219512013e+01 1.207000000000000000e+04
1.400000000000000000e+02 2.341463414634146289e+01 1.409300000000000000e+04
1.400000000000000000e+02 2.487804878048780566e+01 1.559500000000000000e+04
1.400000000000000000e+02 2.634146341463414487e+01 1.712600000000000000e+04
1.400000000000000000e+02 2.780487804878048763e+01 1.798600000000000000e+04
1.400000000000000000e+02 2.926829268292682684e+01 1.868100000000000000e+04
1.400000000000000000e+02 3.073170731707316961e+01 1.854800000000000000e+04
1.400000000000000000e+02 3.219512195121951237e+01 1.826600000000000000e+04
1.400000000000000000e+02 3.365853658536585158e+01 1.779200000000000000e+04
1.400000000000000000e+02 3.512195121951219789e+01 1.704700000000000000e+04
1.400000000000000000e+02 3.658536585365853711e+01 1.575700000000000000e+04
1.400000000000000000e+02 3.804878048780487632e+01 1.423400000000000000e+04
1.400000000000000000e+02 3.951219512195121553e+01 1.287300000000000000e+04
1.400000000000000000e+02 4.097560975609756184e+01 1.136600000000000000e+04
1.400000000000000000e+02 4.243902439024390105e+01 9.816000000000000000e+03
1.400000000000000000e+02 4.390243902439024026e+01 8.710000000000000000e+03
1.400000000000000000e+02 4.536585365853658658e+01 7.317000000000000000e+03
1.400000000000000000e+02 4.682926829268292579e+01 6.302000000000000000e+03
1.400000000000000000e+02 4.829268292682926500e+01 5.304000000000000000e+03
1.400000000000000000e+02 4.975609756097561132e+01 4.381000000000000000e+03
1.400000000000000000e+02 5.121951219512195053e+01 3.531000000000000000e+03
1.400000000000000000e+02 5.268292682926828974e+01 2.865000000000000000e+03
1.400000000000000000e+02 5.414634146341463605e+01 2.357000000000000000e+03
1.400000000000000000e+02 5.560975609756097526e+01 1.903000000000000000e+03
1.400000000000000000e+02 5.707317073170731447e+01 1.541000000000000000e+03
1.400000000000000000e+02 5.853658536585365368e+01 1.244000000000000000e+03
1.400000000000000000e+02 6.000000000000000000e+01 9.890000000000000000e+02
1.400000000000000000e+02 6.146341463414633921e+01 7.320000000000000000e+02
1.400000000000000000e+02 6.292682926829267842e+01 6.010000000000000000e+02
1.400000000000000000e+02 6.439024390243902474e+01 4.680000000000000000e+02
1.400000000000000000e+02 6.585365853658537105e+01 3.710000000000000000e+02
1.400000000000000000e+02 6.731707317073170316e+01 2.920000000000000000e+02
1.400000000000000000e+02 6.878048780487804947e+01 2.100000000000000000e+02
1.400000000000000000e+02 7.024390243902439579e+01 1.520000000000000000e+02
1.400000000000000000e+02 7.170731707317072789e+01 1.210000000000000000e+02
1.400000000000000000e+02 7.317073170731707421e+01 8.200000000000000000e+01
1.400000000000000000e+02 7.463414634146340632e+01 5.300000000000000000e+01
1.400000000000000000e+02 7.609756097560975263e+01 5.100000000000000000e+01
1.400000000000000000e+02 7.756097560975609895e+01 4.700000000000000000e+01
1.400000000000000000e+02 7.902439024390243105e+01 2.200000000000000000e+01
1.400000000000000000e+02 8.048780487804877737e+01 1.800000000000000000e+01
1.400000000000000000e+02 8.195121951219512368e+01 1.200000000000000000e+01
1.400000000000000000e+02 8.341463414634145579e+01 1.000000000000000000e+01
1.400000000000000000e+02 8.487804878048780211e+01 7.000000000000000000e+00
1.400000000000000000e+02 8.634146341463414842e+01 6.000000000000000000e+00
1.400000000000000000e+02 8.780487804878048053e+01 3.000000000000000000e+00
1.400000000000000000e+02 8.926829268292682684e+01 3.000000000000000000e+00
1.400000000000000000e+02 9.073170731707317316e+01 1.000000000000000000e+00
1.400000000000000000e+02 9.219512195121950526e+01 3.000000000000000000e+00
1.400000000000000000e+02 9.365853658536585158e+01 3.000000000000000000e+00
1.400000000000000000e+02 9.658536585365853000e+01 2.000000000000000000e+00
1.400000000000000000e+02 9.804878048780487632e+01 1.000000000000000000e+00
1.400000000000000000e+02 1.024390243902439011e+02 1.000000000000000000e+00
1.400000000000000000e+02 1.039024390243902474e+02 1.000000000000000000e+00
1.440000000000000000e+02 1.463414634146341431e+00 1.000000000000000000e+00
1.440000000000000000e+02 2.926829268292682862e+00 3.000000000000000000e+00
1.440000000000000000e+02 4.390243902439024737e+00 1.100000000000000000e+01
1.440000000000000000e+02 5.853658536585365724e+00 3.300000000000000000e+01
1.440000000000000000e+02 7.317073170731706711e+00 1.060000000000000000e+02
1.440000000000000000e+02 8.780487804878049474e+00 2.320000000000000000e+02
1.440000000000000000e+02 1.024390243902439046e+01 5.040000000000000000e+02
1.440000000000000000e+02 1.170731707317073145e+01 8.360000000000000000e+02
1.440000000000000000e+02 1.317073170731707243e+01 1.449000000000000000e+03
1.440000000000000000e+02 1.463414634146341342e+01 2.373000000000000000e+03
1.440000000000000000e+02 1.609756097560975618e+01 3.439000000000000000e+03
1.440000000000000000e+02 1.756097560975609895e+01 4.987000000000000000e+03
1.440000000000000000e+02 1.902439024390243816e+01 6.535000000000000000e+03
1.440000000000000000e+02 2.048780487804878092e+01 8.343000000000000000e+03
1.440000000000000000e+02 2.195121951219512013e+01 1.047000000000000000e+04
1.440000000000000000e+02 2.341463414634146289e+01 1.237200000000000000e+04
1.440000000000000000e+02 2.487804878048780566e+01 1.413700000000000000e+04
1.440000000000000000e+02 2.634146341463414487e+01 1.515200000000000000e+04
1.440000000000000000e+02 2.780487804878048763e+01 1.649800000000000000e+04
1.440000000000000000e+02 2.926829268292682684e+01 1.744000000000000000e+04
1.440000000000000000e+02 3.073170731707316961e+01 1.763500000000000000e+04
1.440000000000000000e+02 3.219512195121951237e+01 1.778900000000000000e+04
1.440000000000000000e+02 3.365853658536585158e+01 1.743500000000000000e+04
1.440000000000000000e+02 3.512195121951219789e+01 1.663000000000000000e+04
1.440000000000000000e+02 3.658536585365853711e+01 1.558900000000000000e+04
1.440000000000000000e+02 3.804878048780487632e+01 1.452400000000000000e+04
1.440000000000000000e+02 3.951219512195121553e+01 1.318200000000000000e+04
1.440000000000000000e+02 4.097560975609756184e+01 1.179300000000000000e+04
1.440000000000000000e+02 4.243902439024390105e+01 1.063900000000000000e+04
1.440000000000000000e+02 4.390243902439024026e+01 9.262000000000000000e+03
1.440000000000000000e+02 4.536585365853658658e+01 8.016000000000000000e+03
1.440000000000000000e+02 4.682926829268292579e+01 6.882000000000000000e+03
1.440000000000000000e+02 4.829268292682926500e+01 5.828000000000000000e+03
1.440000000000000000e+02 4.975609756097561132e+01 4.748000000000000000e+03
1.440000000000000000e+02 5.121951219512195053e+01 4.078000000000000000e+03
1.440000000000000000e+02 5.268292682926828974e+01 3.337000000000000000e+03
1.440000000000000000e+02 5.414634146341463605e+01 2.734000000000000000e+03
1.440000000000000000e+02 5.560975609756097526e+01 2.230000000000000000e+03
1.440000000000000000e+02 5.707317073170731447e+01 1.776000000000000000e+03
1.440000000000000000e+02 5.853658536585365368e+01 1.438000000000000000e+03
1.440000000000000000e+02 6.000000000000000000e+01 1.106000000000000000e+03
1.440000000000000000e+02 6.146341463414633921e+01 9.200000000000000000e+02
1.440000000000000000e+02 6.292682926829267842e+01 6.690000000000000000e+02
1.440000000000000000e+02 6.439024390243902474e+01 5.780000000000000000e+02
1.440000000000000000e+02 6.585365853658537105e+01 4.350000000000000000e+02
1.440000000000000000e+02 6.731707317073170316e+01 3.160000000000000000e+02
1.440000000000000000e+02 6.878048780487804947e+01 2.440000000000000000e+02
1.440000000000000000e+02 7.024390243902439579e+01 2.110000000000000000e+02
1.440000000000000000e+02 7.170731707317072789e+01 1.340000000000000000e+02
1.440000000000000000e+02 7.317073170731707421e+01 1.180000000000000000e+02
1.440000000000000000e+02 7.463414634146340632e+01 7.500000000000000000e+01
1.440000000000000000e+02 7.609756097560975263e+01 6.300000000000000000e+01
1.440000000000000000e+02 7.756097560975609895e+01 4.800000000000000000e+01
1.440000000000000000e+02 7.902439024390243105e+01 3.200000000000000000e+01
1.440000000000000000e+02 8.048780487804877737e+01 3.000000000000000000e+01
1.440000000000000000e+02 8.195121951219512368e+01 2.000000000000000000e+01
1.440000000000000000e+02 8.341463414634145579e+01 1.300000000000000000e+01
1.440000000000000000e+02 8.487804878048780211e+01 1.000000000000000000e+01
1.440000000000000000e+02 8.634146341463414842e+01 6.000000000000000000e+00
1.440000000000000000e+02 8.780487804878048053e+01 9.000000000000000000e+00
1.440000000000000000e+02 8.926829268292682684e+01 2.000000000000000000e+00
1.440000000000000000e+02 9.073170731707317316e+01 2.000000000000000000e+00
1.440000000000000000e+02 9.219512195121950526e+01 3.000000000000000000e+00
1.440000000000000000e+02 9.365853658536585158e+01 1.000000000000000000e+00
1.440000000000000000e+02 9.512195121951219789e+01 3.000000000000000000e+00
1.440000000000000000e+02 9.804878048780487632e+01 1.000000000000000000e+00
1.480000000000000000e+02 0.000000000000000000e+00 1.000000000000000000e+00
1.480000000000000000e+02 2.926829268292682862e+00 2.000000000000000000e+00
1.480000000000000000e+02 4.390243902439024737e+00 3.000000000000000000e+00
1.480000000000000000e+02 5.853658536585365724e+00 2.000000000000000000e+01
1.480000000000000000e+02 7.317073170731706711e+00 7.100000000000000000e+01
1.480000000000000000e+02 8.780487804878049474e+00 1.970000000000000000e+02
1.480000000000000000e+02 1.024390243902439046e+01 3.510000000000000000e+02
1.480000000000000000e+02 1.170731707317073145e+01 6.840000000000000000e+02
1.480000000000000000e+02 1.317073170731707243e+01 1.166000000000000000e+03
1.480000000000000000e+02 1.463414634146341342e+01 1.787000000000000000e+03
1.480000000000000000e+02 1.609756097560975618e+01 2.751000000000000000e+03
1.480000000000000000e+02 1.756097560975609895e+01 4.051000000000000000e+03
1.480000000000000000e+02 1.902439024390243816e+01 5.498000000000000000e+03
1.480000000000000000e+02 2.048780487804878092e+01 7.111000000000000000e+03
1.480000000000000000e+02 2.195121951219512013e+01 8.816000000000000000e+03
1.480000000000000000e+02 2.341463414634146289e+01 1.082900000000000000e+04
1.480000000000000000e+02 2.487804878048780566e+01 1.239000000000000000e+04
1.480000000000000000e+02 2.634146341463414487e+01 1.391000000000000000e+04
1.480000000000000000e+02 2.780487804878048763e+01 1.527800000000000000e+04
1.480000000000000000e+02 2.926829268292682684e+01 1.610800000000000000e+04
1.480000000000000000e+02 3.073170731707316961e+01 1.649800000000000000e+04
1.480000000000000000e+02 3.219512195121951237e+01 1.684500000000000000e+04
1.480000000000000000e+02 3.365853658536585158e+01 1.663600000000000000e+04
1.480000000000000000e+02 3.512195121951219789e+01 1.614200000000000000e+04
1.480000000000000000e+02 3.658536585365853711e+01 1.558000000000000000e+04
1.480000000000000000e+02 3.804878048780487632e+01 1.454800000000000000e+04
1.480000000000000000e+02 3.951219512195121553e+01 1.344100000000000000e+04
1.480000000000000000e+02 4.097560975609756184e+01 1.218000000000000000e+04
1.480000000000000000e+02 4.243902439024390105e+01 1.098700000000000000e+04
1.480000000000000000e+02 4.390243902439024026e+01 9.640000000000000000e+03
1.480000000000000000e+02 4.536585365853658658e+01 8.621000000000000000e+03
1.480000000000000000e+02 4.682926829268292579e+01 7.449000000000000000e+03
1.480000000000000000e+02 4.829268292682926500e+01 6.329000000000000000e+03
1.480000000000000000e+02 4.975609756097561132e+01 5.326000000000000000e+03
1.480000000000000000e+02 5.121951219512195053e+01 4.395000000000000000e+03
1.480000000000000000e+02 5.268292682926828974e+01 3.814000000000000000e+03
1.480000000000000000e+02 5.414634146341463605e+01 3.255000000000000000e+03
1.480000000000000000e+02 5.560975609756097526e+01 2.416000000000000000e+03
1.480000000000000000e+02 5.707317073170731447e+01 2.004000000000000000e+03
1.480000000000000000e+02 5.853658536585365368e+01 1.710000000000000000e+03
1.480000000000000000e+02 6.000000000000000000e+01 1.277000000000000000e+03
1.480000000000000000e+02 6.146341463414633921e+01 1.090000000000000000e+03
1.480000000000000000e+02 6.292682926829267842e+01 8.550000000000000000e+02
1.480000000000000000e+02 6.439024390243902474e+01 6.650000000000000000e+02
1.480000000000000000e+02 6.585365853658537105e+01 5.580000000000000000e+02
1.480000000000000000e+02 6.731707317073170316e+01 3.880000000000000000e+02
1.480000000000000000e+02 6.878048780487804947e+01 2.920000000000000000e+02
1.480000000000000000e+02 7.024390243902439579e+01 2.470000000000000000e+02
1.480000000000000000e+02 7.170731707317072789e+01 1.820000000000000000e+02
1.480000000000000000e+02 7.317073170731707421e+01 1.470000000000000000e+02
1.480000000000000000e+02 7.463414634146340632e+01 1.070000000000000000e+02
1.480000000000000000e+02 7.609756097560975263e+01 7.500000000000000000e+01
1.480000000000000000e+02 7.756097560975609895e+01 5.500000000000000000e+01
1.480000000000000000e+02 7.902439024390243105e+01 4.800000000000000000e+01
1.480000000000000000e+02 8.048780487804877737e+01 3.900000000000000000e+01
1.480000000000000000e+02 8.195121951219512368e+01 2.800000000000000000e+01
1.480000000000000000e+02 8.341463414634145579e+01 1.900000000000000000e+01
1.480000000000000000e+02 8.487804878048780211e+01 1.500000000000000000e+01
1.480000000000000000e+02 8.634146341463414842e+01 1.700000000000000000e+01
1.480000000000000000e+02 8.780487804878048053e+01 7.000000000000000000e+00
1.480000000000000000e+02 8.926829268292682684e+01 7.000000000000000000e+00
1.480000000000000000e+02 9.073170731707317316e+01 2.000000000000000000e+00
1.480000000000000000e+02 9.219512195121950526e+01 4.000000000000000000e+00
1.480000000000000000e+02 9.512195121951219789e+01 1.000000000000000000e+00
1.480000000000000000e+02 9.658536585365853000e+01 3.000000000000000000e+00
1.480000000000000000e+02 1.009756097560975547e+02 2.000000000000000000e+00
1.480000000000000000e+02 1.024390243902439011e+02 1.000000000000000000e+00
1.480000000000000000e+02 1.039024390243902474e+02 1.000000000000000000e+00
1.520000000000000000e+02 2.926829268292682862e+00 2.000000000000000000e+00
1.520000000000000000e+02 4.390243902439024737e+00 4.000000000000000000e+00
1.520000000000000000e+02 5.853658536585365724e+00 1.900000000000000000e+01
1.520000000000000000e+02 7.317073170731706711e+00 4.900000000000000000e+01
1.520000000000000000e+02 8.780487804878049474e+00 1.080000000000000000e+02
1.520000000000000000e+02 1.024390243902439046e+01 2.460000000000000000e+02
1.520000000000000000e+02 1.170731707317073145e+01 4.930000000000000000e+02
1.520000000000000000e+02 1.317073170731707243e+01 8.890000000000000000e+02
1.520000000000000000e+02 1.463414634146341342e+01 1.418000000000000000e+03
1.520000000000000000e+02 1.609756097560975618e+01 2.179000000000000000e+03
1.520000000000000000e+02 1.756097560975609895e+01 3.275000000000000000e+03
1.520000000000000000e+02 1.902439024390243816e+01 4.545000000000000000e+03
1.520000000000000000e+02 2.048780487804878092e+01 5.907000000000000000e+03
1.520000000000000000e+02 2.195121951219512013e+01 7.410000000000000000e+03
1.520000000000000000e+02 2.341463414634146289e+01 9.097000000000000000e+03
1.520000000000000000e+02 2.487804878048780566e+01 1.070900000000000000e+04
1.520000000000000000e+02 2.634146341463414487e+01 1.232900000000000000e+04
1.520000000000000000e+02 2.780487804878048763e+01 1.374500000000000000e+04
1.520000000000000000e+02 2.926829268292682684e+01 1.478200000000000000e+04
1.520000000000000000e+02 3.073170731707316961e+01 1.556600000000000000e+04
1.520000000000000000e+02 3.219512195121951237e+01 1.591600000000000000e+04
1.520000000000000000e+02 3.365853658536585158e+01 1.621000000000000000e+04
1.520000000000000000e+02 3.512195121951219789e+01 1.565500000000000000e+04
1.520000000000000000e+02 3.658536585365853711e+01 1.520300000000000000e+04
1.520000000000000000e+02 3.804878048780487632e+01 1.448200000000000000e+04
1.520000000000000000e+02 3.951219512195121553e+01 1.329500000000000000e+04
1.520000000000000000e+02 4.097560975609756184e+01 1.255900000000000000e+04
1.520000000000000000e+02 4.243902439024390105e+01 1.133600000000000000e+04
1.520000000000000000e+02 4.390243902439024026e+01 1.008300000000000000e+04
1.520000000000000000e+02 4.536585365853658658e+01 8.869000000000000000e+03
1.520000000000000000e+02 4.682926829268292579e+01 7.630000000000000000e+03
1.520000000000000000e+02 4.829268292682926500e+01 6.815000000000000000e+03
1.520000000000000000e+02 4.975609756097561132e+01 5.824000000000000000e+03
1.520000000000000000e+02 5.121951219512195053e+01 4.944000000000000000e+03
1.520000000000000000e+02 5.268292682926828974e+01 3.983000000000000000e+03
1.520000000000000000e+02 5.414634146341463605e+01 3.406000000000000000e+03
1.520000000000000000e+02 5.560975609756097526e+01 2.783000000000000000e+03
1.520000000000000000e+02 5.707317073170731447e+01 2.405000000000000000e+03
1.520000000000000000e+02 5.853658536585365368e+01 1.892000000000000000e+03
1.520000000000000000e+02 6.000000000000000000e+01 1.564000000000000000e+03
1.520000000000000000e+02 6.146341463414633921e+01 1.216000000000000000e+03
1.520000000000000000e+02 6.292682926829267842e+01 9.870000000000000000e+02
1.520000000000000000e+02 6.439024390243902474e+01 8.230000000000000000e+02
1.520000000000000000e+02 6.585365853658537105e+01 6.270000000000000000e+02
1.520000000000000000e+02 6.731707317073170316e+01 5.050000000000000000e+02
1.520000000000000000e+02 6.878048780487804947e+01 3.570000000000000000e+02
1.520000000000000000e+02 7.024390243902439579e+01 3.220000000000000000e+02
1.520000000000000000e+02 7.170731707317072789e+01 2.280000000000000000e+02
1.520000000000000000e+02 7.317073170731707421e+01 1.680000000000000000e+02
1.520000000000000000e+02 7.463414634146340632e+01 1.200000000000000000e+02
1.520000000000000000e+02 7.609756097560975263e+01 9.100000000000000000e+01
1.520000000000000000e+02 7.756097560975609895e+01 5.600000000000000000e+01
1.520000000000000000e+02 7.902439024390243105e+01 5.800000000000000000e+01
1.520000000000000000e+02 8.048780487804877737e+01 3.500000000000000000e+01
1.520000000000000000e+02 8.195121951219512368e+01 3.500000000000000000e+01
1.520000000000000000e+02 8.341463414634145579e+01 2.600000000000000000e+01
1.520000000000000000e+02 8.487804878048780211e+01 2.600000000000000000e+01
1.520000000000000000e+02 8.634146341463414842e+01 8.000000000000000000e+00
1.520000000000000000e+02 8.780487804878048053e+01 1.100000000000000000e+01
1.520000000000000000e+02 8.926829268292682684e+01 8.000000000000000000e+00
1.520000000000000000e+02 9.073170731707317316e+01 4.000000000000000000e+00
1.520000000000000000e+02 9.219512195121950526e+01 5.000000000000000000e+00
1.520000000000000000e+02 9.512195121951219789e+01 3.000000000000000000e+00
1.520000000000000000e+02 9.658536585365853000e+01 3.000000000000000000e+00
1.520000000000000000e+02 9.804878048780487632e+01 1.000000000000000000e+00
1.520000000000000000e+02 9.951219512195122263e+01 2.000000000000000000e+00
1.520000000000000000e+02 1.024390243902439011e+02 1.000000000000000000e+00
1.520000000000000000e+02 1.039024390243902474e+02 2.000000000000000000e+00
1.560000000000000000e+02 0.000000000000000000e+00 1.000000000000000000e+00
1.560000000000000000e+02 2.926829268292682862e+00 1.000000000000000000e+00
1.560000000000000000e+02 4.390243902439024737e+00 3.000000000000000000e+00
1.560000000000000000e+02 5.853658536585365724e+00 1.900000000000000000e+01
1.560000000000000000e+02 7.317073170731706711e+00 4.300000000000000000e+01
1.560000000000000000e+02 8.780487804878049474e+00 9.200000000000000000e+01
1.560000000000000000e+02 1.024390243902439046e+01 1.980000000000000000e+02
1.560000000000000000e+02 1.170731707317073145e+01 3.730000000000000000e+02
1.560000000000000000e+02 1.317073170731707243e+01 6.960000000000000000e+02
1.560000000000000000e+02 1.463414634146341342e+01 1.111000000000000000e+03
1.560000000000000000e+02 1.609756097560975618e+01 1.762000000000000000e+03
1.560000000000000000e+02 1.756097560975609895e+01 2.570000000000000000e+03
1.560000000000000000e+02 1.902439024390243816e+01 3.730000000000000000e+03
1.560000000000000000e+02 2.048780487804878092e+01 4.987000000000000000e+03
1.560000000000000000e+02 2.195121951219512013e+01 6.336000000000000000e+03
1.560000000000000000e+02 2.341463414634146289e+01 8.053000000000000000e+03
1.560000000000000000e+02 2.487804878048780566e+01 9.424000000000000000e+03
1.560000000000000000e+02 2.634146341463414487e+01 1.095700000000000000e+04
1.560000000000000000e+02 2.780487804878048763e+01 1.231500000000000000e+04
1.560000000000000000e+02 2.926829268292682684e+01 1.344200000000000000e+04
1.560000000000000000e+02 3.073170731707316961e+01 1.433100000000000000e+04
1.560000000000000000e+02 3.219512195121951237e+01 1.480100000000000000e+04
1.560000000000000000e+02 3.365853658536585158e+01 1.514200000000000000e+04
1.560000000000000000e+02 3.512195121951219789e+01 1.521100000000000000e+04
1.560000000000000000e+02 3.658536585365853711e+01 1.488900000000000000e+04
1.560000000000000000e+02 3.804878048780487632e+01 1.403200000000000000e+04
1.560000000000000000e+02 3.951219512195121553e+01 1.352800000000000000e+04
1.560000000000000000e+02 4.097560975609756184e+01 1.262600000000000000e+04
1.560000000000000000e+02 4.243902439024390105e+01 1.139000000000000000e+04
1.560000000000000000e+02 4.390243902439024026e+01 1.033400000000000000e+04
1.560000000000000000e+02 4.536585365853658658e+01 9.089000000000000000e+03
1.560000000000000000e+02 4.682926829268292579e+01 8.168000000000000000e+03
1.560000000000000000e+02 4.829268292682926500e+01 7.299000000000000000e+03
1.560000000000000000e+02 4.975609756097561132e+01 6.179000000000000000e+03
1.560000000000000000e+02 5.121951219512195053e+01 5.384000000000000000e+03
1.560000000000000000e+02 5.268292682926828974e+01 4.552000000000000000e+03
1.560000000000000000e+02 5.414634146341463605e+01 3.793000000000000000e+03
1.560000000000000000e+02 5.560975609756097526e+01 3.097000000000000000e+03
1.560000000000000000e+02 5.707317073170731447e+01 2.611000000000000000e+03
1.560000000000000000e+02 5.853658536585365368e+01 2.170000000000000000e+03
1.560000000000000000e+02 6.000000000000000000e+01 1.799000000000000000e+03
1.560000000000000000e+02 6.146341463414633921e+01 1.535000000000000000e+03
1.560000000000000000e+02 6.292682926829267842e+01 1.136000000000000000e+03
1.560000000000000000e+02 6.439024390243902474e+01 9.580000000000000000e+02
1.560000000000000000e+02 6.585365853658537105e+01 7.440000000000000000e+02
1.560000000000000000e+02 6.731707317073170316e+01 6.210000000000000000e+02
1.560000000000000000e+02 6.878048780487804947e+01 4.530000000000000000e+02
1.560000000000000000e+02 7.024390243902439579e+01 3.370000000000000000e+02
1.560000000000000000e+02 7.170731707317072789e+01 2.810000000000000000e+02
1.560000000000000000e+02 7.317073170731707421e+01 2.100000000000000000e+02
1.560000000000000000e+02 7.463414634146340632e+01 1.680000000000000000e+02
1.560000000000000000e+02 7.609756097560975263e+01 1.130000000000000000e+02
1.560000000000000000e+02 7.756097560975609895e+01 1.060000000000000000e+02
1.560000000000000000e+02 7.902439024390243105e+01 8.300000000000000000e+01
1.560000000000000000e+02 8.048780487804877737e+01 5.600000000000000000e+01
1.560000000000000000e+02 8.195121951219512368e+01 3.800000000000000000e+01
1.560000000000000000e+02 8.341463414634145579e+01 3.500000000000000000e+01
1.560000000000000000e+02 8.487804878048780211e+01 3.000000000000000000e+01
1.560000000000000000e+02 8.634146341463414842e+01 2.300000000000000000e+01
1.560000000000000000e+02 8.780487804878048053e+01 2.400000000000000000e+01
1.560000000000000000e+02 8.926829268292682684e+01 9.000000000000000000e+00
1.560000000000000000e+02 9.073170731707317316e+01 8.000000000000000000e+00
1.560000000000000000e+02 9.219512195121950526e+01 7.000000000000000000e+00
1.560000000000000000e+02 9.365853658536585158e+01 3.000000000000000000e+00
1.560000000000000000e+02 9.512195121951219789e+01 3.000000000000000000e+00
1.560000000000000000e+02 9.658536585365853000e+01 3.000000000000000000e+00
1.560000000000000000e+02 9.804878048780487632e+01 1.000000000000000000e+00
1.560000000000000000e+02 1.009756097560975547e+02 2.000000000000000000e+00
1.560000000000000000e+02 1.024390243902439011e+02 1.000000000000000000e+00
1.560000000000000000e+02 1.039024390243902474e+02 2.000000000000000000e+00
1.600000000000000000e+02 2.926829268292682862e+00 1.000000000000000000e+00
1.600000000000000000e+02 4.390243902439024737e+00 1.000000000000000000e+00
1.600000000000000000e+02 5.853658536585365724e+00 9.000000000000000000e+00
1.600000000000000000e+02 7.317073170731706711e+00 1.500000000000000000e+01
1.600000000000000000e+02 8.780487804878049474e+00 6.400000000000000000e+01
1.600000000000000000e+02 1.024390243902439046e+01 1.290000000000000000e+02
1.600000000000000000e+02 1.170731707317073145e+01 2.710000000000000000e+02
1.600000000000000000e+02 1.317073170731707243e+01 4.600000000000000000e+02
1.600000000000000000e+02 1.463414634146341342e+01 8.480000000000000000e+02
1.600000000000000000e+02 1.609756097560975618e+01 1.438000000000000000e+03
1.600000000000000000e+02 1.756097560975609895e+01 2.026000000000000000e+03
1.600000000000000000e+02 1.902439024390243816e+01 2.967000000000000000e+03
1.600000000000000000e+02 2.048780487804878092e+01 4.063000000000000000e+03
1.600000000000000000e+02 2.195121951219512013e+01 5.284000000000000000e+03
1.600000000000000000e+02 2.341463414634146289e+01 6.655000000000000000e+03
1.600000000000000000e+02 2.487804878048780566e+01 8.095000000000000000e+03
1.600000000000000000e+02 2.634146341463414487e+01 9.613000000000000000e+03
1.600000000000000000e+02 2.780487804878048763e+01 1.091700000000000000e+04
1.600000000000000000e+02 2.926829268292682684e+01 1.209100000000000000e+04
1.600000000000000000e+02 3.073170731707316961e+01 1.315300000000000000e+04
1.600000000000000000e+02 3.219512195121951237e+01 1.372600000000000000e+04
1.600000000000000000e+02 3.365853658536585158e+01 1.396200000000000000e+04
1.600000000000000000e+02 3.512195121951219789e+01 1.413100000000000000e+04
1.600000000000000000e+02 3.658536585365853711e+01 1.434400000000000000e+04
1.600000000000000000e+02 3.804878048780487632e+01 1.373300000000000000e+04
1.600000000000000000e+02 3.951219512195121553e+01 1.312000000000000000e+04
1.600000000000000000e+02 4.097560975609756184e+01 1.251100000000000000e+04
1.600000000000000000e+02 4.243902439024390105e+01 1.172300000000000000e+04
1.600000000000000000e+02 4.390243902439024026e+01 1.041100000000000000e+04
1.600000000000000000e+02 4.536585365853658658e+01 9.569000000000000000e+03
1.600000000000000000e+02 4.682926829268292579e+01 8.369000000000000000e+03
1.600000000000000000e+02 4.829268292682926500e+01 7.572000000000000000e+03
1.600000000000000000e+02 4.975609756097561132e+01 6.557000000000000000e+03
1.600000000000000000e+02 5.121951219512195053e+01 5.791000000000000000e+03
1.600000000000000000e+02 5.268292682926828974e+01 4.809000000000000000e+03
1.600000000000000000e+02 5.414634146341463605e+01 4.050000000000000000e+03
1.600000000000000000e+02 5.560975609756097526e+01 3.551000000000000000e+03
1.600000000000000000e+02 5.707317073170731447e+01 3.027000000000000000e+03
1.600000000000000000e+02 5.853658536585365368e+01 2.455000000000000000e+03
1.600000000000000000e+02 6.000000000000000000e+01 1.961000000000000000e+03
1.600000000000000000e+02 6.146341463414633921e+01 1.663000000000000000e+03
1.600000000000000000e+02 6.292682926829267842e+01 1.305000000000000000e+03
1.600000000000000000e+02 6.439024390243902474e+01 1.096000000000000000e+03
1.600000000000000000e+02 6.585365853658537105e+01 8.840000000000000000e+02
1.600000000000000000e+02 6.731707317073170316e+01 6.550000000000000000e+02
1.600000000000000000e+02 6.878048780487804947e+01 5.360000000000000000e+02
1.600000000000000000e+02 7.024390243902439579e+01 4.330000000000000000e+02
1.600000000000000000e+02 7.170731707317072789e+01 3.530000000000000000e+02
1.600000000000000000e+02 7.317073170731707421e+01 2.910000000000000000e+02
1.600000000000000000e+02 7.463414634146340632e+01 1.950000000000000000e+02
1.600000000000000000e+02 7.609756097560975263e+01 1.580000000000000000e+02
1.600000000000000000e+02 7.756097560975609895e+01 1.350000000000000000e+02
1.600000000000000000e+02 7.902439024390243105e+01 9.900000000000000000e+01
1.600000000000000000e+02 8.048780487804877737e+01 7.500000000000000000e+01
1.600000000000000000e+02 8.195121951219512368e+01 7.600000000000000000e+01
1.600000000000000000e+02 8.341463414634145579e+01 5.100000000000000000e+01
1.600000000000000000e+02 8.487804878048780211e+01 3.100000000000000000e+01
1.600000000000000000e+02 8.634146341463414842e+01 2.400000000000000000e+01
1.600000000000000000e+02 8.780487804878048053e+01 1.100000000000000000e+01
1.600000000000000000e+02 8.926829268292682684e+01 1.400000000000000000e+01
1.600000000000000000e+02 9.073170731707317316e+01 1.600000000000000000e+01
1.600000000000000000e+02 9.219512195121950526e+01 1.100000000000000000e+01
1.600000000000000000e+02 9.365853658536585158e+01 3.000000000000000000e+00
1.600000000000000000e+02 9.512195121951219789e+01 8.000000000000000000e+00
1.600000000000000000e+02 9.658536585365853000e+01 6.000000000000000000e+00
1.600000000000000000e+02 9.804878048780487632e+01 3.000000000000000000e+00
1.600000000000000000e+02 9.951219512195122263e+01 1.000000000000000000e+00
1.600000000000000000e+02 1.009756097560975547e+02 2.000000000000000000e+00
1.600000000000000000e+02 1.024390243902439011e+02 1.000000000000000000e+00
1.600000000000000000e+02 1.039024390243902474e+02 3.000000000000000000e+00
1.600000000000000000e+02 1.082926829268292721e+02 1.000000000000000000e+00
1.640000000000000000e+02 4.390243902439024737e+00 4.000000000000000000e+00
1.640000000000000000e+02 5.853658536585365724e+00 6.000000000000000000e+00
1.640000000000000000e+02 7.317073170731706711e+00 1.300000000000000000e+01
1.640000000000000000e+02 8.780487804878049474e+00 2.700000000000000000e+01
1.640000000000000000e+02 1.024390243902439046e+01 1.080000000000000000e+02
1.640000000000000000e+02 1.170731707317073145e+01 1.930000000000000000e+02
1.640000000000000000e+02 1.317073170731707243e+01 3.460000000000000000e+02
1.640000000000000000e+02 1.463414634146341342e+01 6.230000000000000000e+02
1.640000000000000000e+02 1.609756097560975618e+01 1.087000000000000000e+03
1.640000000000000000e+02 1.756097560975609895e+01 1.669000000000000000e+03
1.640000000000000000e+02 1.902439024390243816e+01 2.325000000000000000e+03
1.640000000000000000e+02 2.048780487804878092e+01 3.231000000000000000e+03
1.640000000000000000e+02 2.195121951219512013e+01 4.426000000000000000e+03
1.640000000000000000e+02 2.341463414634146289e+01 5.761000000000000000e+03
1.640000000000000000e+02 2.487804878048780566e+01 7.060000000000000000e+03
1.640000000000000000e+02 2.634146341463414487e+01 8.289000000000000000e+03
1.640000000000000000e+02 2.780487804878048763e+01 9.588000000000000000e+03
1.640000000000000000e+02 2.926829268292682684e+01 1.085000000000000000e+04
1.640000000000000000e+02 3.073170731707316961e+01 1.176500000000000000e+04
1.640000000000000000e+02 3.219512195121951237e+01 1.255300000000000000e+04
1.640000000000000000e+02 3.365853658536585158e+01 1.315400000000000000e+04
1.640000000000000000e+02 3.512195121951219789e+01 1.334900000000000000e+04
1.640000000000000000e+02 3.658536585365853711e+01 1.336200000000000000e+04
1.640000000000000000e+02 3.804878048780487632e+01 1.317100000000000000e+04
1.640000000000000000e+02 3.951219512195121553e+01 1.270200000000000000e+04
1.640000000000000000e+02 4.097560975609756184e+01 1.203800000000000000e+04
1.640000000000000000e+02 4.243902439024390105e+01 1.163200000000000000e+04
1.640000000000000000e+02 4.390243902439024026e+01 1.049100000000000000e+04
1.640000000000000000e+02 4.536585365853658658e+01 9.580000000000000000e+03
1.640000000000000000e+02 4.682926829268292579e+01 8.775000000000000000e+03
1.640000000000000000e+02 4.829268292682926500e+01 7.951000000000000000e+03
1.640000000000000000e+02 4.975609756097561132e+01 6.827000000000000000e+03
1.640000000000000000e+02 5.121951219512195053e+01 6.085000000000000000e+03
1.640000000000000000e+02 5.268292682926828974e+01 5.332000000000000000e+03
1.640000000000000000e+02 5.414634146341463605e+01 4.478000000000000000e+03
1.640000000000000000e+02 5.560975609756097526e+01 3.787000000000000000e+03
1.640000000000000000e+02 5.707317073170731447e+01 3.206000000000000000e+03
1.640000000000000000e+02 5.853658536585365368e+01 2.757000000000000000e+03
1.640000000000000000e+02 6.000000000000000000e+01 2.338000000000000000e+03
1.640000000000000000e+02 6.146341463414633921e+01 1.837000000000000000e+03
1.640000000000000000e+02 6.292682926829267842e+01 1.564000000000000000e+03
1.640000000000000000e+02 6.439024390243902474e+01 1.332000000000000000e+03
1.640000000000000000e+02 6.585365853658537105e+01 1.027000000000000000e+03
1.640000000000000000e+02 6.731707317073170316e+01 8.170000000000000000e+02
1.640000000000000000e+02 6.878048780487804947e+01 6.570000000000000000e+02
1.640000000000000000e+02 7.024390243902439579e+01 5.220000000000000000e+02
1.640000000000000000e+02 7.170731707317072789e+01 4.310000000000000000e+02
1.640000000000000000e+02 7.317073170731707421e+01 3.480000000000000000e+02
1.640000000000000000e+02 7.463414634146340632e+01 2.660000000000000000e+02
1.640000000000000000e+02 7.609756097560975263e+01 1.980000000000000000e+02
1.640000000000000000e+02 7.756097560975609895e+01 1.820000000000000000e+02
1.640000000000000000e+02 7.902439024390243105e+01 1.170000000000000000e+02
1.640000000000000000e+02 8.048780487804877737e+01 9.900000000000000000e+01
1.640000000000000000e+02 8.195121951219512368e+01 6.800000000000000000e+01
1.640000000000000000e+02 8.341463414634145579e+01 6.100000000000000000e+01
1.640000000000000000e+02 8.487804878048780211e+01 4.400000000000000000e+01
1.640000000000000000e+02 8.634146341463414842e+01 3.700000000000000000e+01
1.640000000000000000e+02 8.780487804878048053e+01 2.300000000000000000e+01
1.640000000000000000e+02 8.926829268292682684e+01 2.200000000000000000e+01
1.640000000000000000e+02 9.073170731707317316e+01 1.300000000000000000e+01
1.640000000000000000e+02 9.219512195121950526e+01 8.000000000000000000e+00
1.640000000000000000e+02 9.365853658536585158e+01 6.000000000000000000e+00
1.640000000000000000e+02 9.512195121951219789e+01 3.000000000000000000e+00
1.640000000000000000e+02 9.658536585365853000e+01 4.000000000000000000e+00
1.640000000000000000e+02 9.951219512195122263e+01 1.000000000000000000e+00
1.640000000000000000e+02 1.039024390243902474e+02 1.000000000000000000e+00
1.640000000000000000e+02 1.068292682926829258e+02 1.000000000000000000e+00
1.680000000000000000e+02 4.390243902439024737e+00 1.000000000000000000e+00
1.680000000000000000e+02 5.853658536585365724e+00 5.000000000000000000e+00
1.680000000000000000e+02 7.317073170731706711e+00 1.500000000000000000e+01
1.680000000000000000e+02 8.780487804878049474e+00 2.600000000000000000e+01
1.680000000000000000e+02 1.024390243902439046e+01 8.300000000000000000e+01
1.680000000000000000e+02 1.170731707317073145e+01 1.330000000000000000e+02
1.680000000000000000e+02 1.317073170731707243e+01 2.790000000000000000e+02
1.680000000000000000e+02 1.463414634146341342e+01 5.040000000000000000e+02
1.680000000000000000e+02 1.609756097560975618e+01 8.010000000000000000e+02
1.680000000000000000e+02 1.756097560975609895e+01 1.353000000000000000e+03
1.680000000000000000e+02 1.902439024390243816e+01 1.871000000000000000e+03
1.680000000000000000e+02 2.048780487804878092e+01 2.722000000000000000e+03
1.680000000000000000e+02 2.195121951219512013e+01 3.564000000000000000e+03
1.680000000000000000e+02 2.341463414634146289e+01 4.740000000000000000e+03
1.680000000000000000e+02 2.487804878048780566e+01 5.948000000000000000e+03
1.680000000000000000e+02 2.634146341463414487e+01 7.193000000000000000e+03
1.680000000000000000e+02 2.780487804878048763e+01 8.304000000000000000e+03
1.680000000000000000e+02 2.926829268292682684e+01 9.450000000000000000e+03
1.680000000000000000e+02 3.073170731707316961e+01 1.068300000000000000e+04
1.680000000000000000e+02 3.219512195121951237e+01 1.141200000000000000e+04
1.680000000000000000e+02 3.365853658536585158e+01 1.201100000000000000e+04
1.680000000000000000e+02 3.512195121951219789e+01 1.244300000000000000e+04
1.680000000000000000e+02 3.658536585365853711e+01 1.267400000000000000e+04
1.680000000000000000e+02 3.804878048780487632e+01 1.268600000000000000e+04
1.680000000000000000e+02 3.951219512195121553e+01 1.237400000000000000e+04
1.680000000000000000e+02 4.097560975609756184e+01 1.198400000000000000e+04
1.680000000000000000e+02 4.243902439024390105e+01 1.119900000000000000e+04
1.680000000000000000e+02 4.390243902439024026e+01 1.076300000000000000e+04
1.680000000000000000e+02 4.536585365853658658e+01 9.815000000000000000e+03
1.680000000000000000e+02 4.682926829268292579e+01 8.894000000000000000e+03
1.680000000000000000e+02 4.829268292682926500e+01 8.112000000000000000e+03
1.680000000000000000e+02 4.975609756097561132e+01 7.112000000000000000e+03
1.680000000000000000e+02 5.121951219512195053e+01 6.354000000000000000e+03
1.680000000000000000e+02 5.268292682926828974e+01 5.520000000000000000e+03
1.680000000000000000e+02 5.414634146341463605e+01 4.793000000000000000e+03
1.680000000000000000e+02 5.560975609756097526e+01 4.132000000000000000e+03
1.680000000000000000e+02 5.707317073170731447e+01 3.512000000000000000e+03
1.680000000000000000e+02 5.853658536585365368e+01 2.934000000000000000e+03
1.680000000000000000e+02 6.000000000000000000e+01 2.456000000000000000e+03
1.680000000000000000e+02 6.146341463414633921e+01 2.028000000000000000e+03
1.680000000000000000e+02 6.292682926829267842e+01 1.733000000000000000e+03
1.680000000000000000e+02 6.439024390243902474e+01 1.380000000000000000e+03
1.680000000000000000e+02 6.585365853658537105e+01 1.161000000000000000e+03
1.680000000000000000e+02 6.731707317073170316e+01 9.490000000000000000e+02
1.680000000000000000e+02 6.878048780487804947e+01 7.740000000000000000e+02
1.680000000000000000e+02 7.024390243902439579e+01 5.870000000000000000e+02
1.680000000000000000e+02 7.170731707317072789e+01 5.170000000000000000e+02
1.680000000000000000e+02 7.317073170731707421e+01 3.920000000000000000e+02
1.680000000000000000e+02 7.463414634146340632e+01 2.960000000000000000e+02
1.680000000000000000e+02 7.609756097560975263e+01 2.250000000000000000e+02
1.680000000000000000e+02 7.756097560975609895e+01 1.770000000000000000e+02
1.680000000000000000e+02 7.902439024390243105e+01 1.450000000000000000e+02
1.680000000000000000e+02 8.048780487804877737e+01 1.240000000000000000e+02
1.680000000000000000e+02 8.195121951219512368e+01 7.600000000000000000e+01
1.680000000000000000e+02 8.341463414634145579e+01 7.100000000000000000e+01
1.680000000000000000e+02 8.487804878048780211e+01 6.400000000000000000e+01
1.680000000000000000e+02 8.634146341463414842e+01 3.700000000000000000e+01
1.680000000000000000e+02 8.780487804878048053e+01 2.500000000000000000e+01
1.680000000000000000e+02 8.926829268292682684e+01 2.200000000000000000e+01
1.680000000000000000e+02 9.073170731707317316e+01 1.500000000000000000e+01
1.680000000000000000e+02 9.219512195121950526e+01 1.600000000000000000e+01
1.680000000000000000e+02 9.365853658536585158e+01 1.400000000000000000e+01
1.680000000000000000e+02 9.512195121951219789e+01 9.000000000000000000e+00
1.680000000000000000e+02 9.658536585365853000e+01 4.000000000000000000e+00
1.680000000000000000e+02 9.804878048780487632e+01 6.000000000000000000e+00
1.680000000000000000e+02 9.951219512195122263e+01 2.000000000000000000e+00
1.680000000000000000e+02 1.009756097560975547e+02 3.000000000000000000e+00
1.680000000000000000e+02 1.024390243902439011e+02 2.000000000000000000e+00
1.680000000000000000e+02 1.039024390243902474e+02 5.000000000000000000e+00
1.680000000000000000e+02 1.053658536585365795e+02 1.000000000000000000e+00
1.680000000000000000e+02 1.068292682926829258e+02 3.000000000000000000e+00
1.680000000000000000e+02 1.141463414634146289e+02 1.000000000000000000e+00
1.720000000000000000e+02 4.390243902439024737e+00 2.000000000000000000e+00
1.720000000000000000e+02 5.853658536585365724e+00 5.000000000000000000e+00
1.720000000000000000e+02 7.317073170731706711e+00 1.600000000000000000e+01
1.720000000000000000e+02 8.780487804878049474e+00 2.100000000000000000e+01
1.720000000000000000e+02 1.024390243902439046e+01 5.100000000000000000e+01
1.720000000000000000e+02 1.170731707317073145e+01 9.500000000000000000e+01
1.720000000000000000e+02 1.317073170731707243e+01 2.000000000000000000e+02
1.720000000000000000e+02 1.463414634146341342e+01 3.870000000000000000e+02
1.720000000000000000e+02 1.609756097560975618e+01 6.370000000000000000e+02
1.720000000000000000e+02 1.756097560975609895e+01 1.030000000000000000e+03
1.720000000000000000e+02 1.902439024390243816e+01 1.499000000000000000e+03
1.720000000000000000e+02 2.048780487804878092e+01 2.144000000000000000e+03
1.720000000000000000e+02 2.195121951219512013e+01 3.019000000000000000e+03
1.720000000000000000e+02 2.341463414634146289e+01 3.848000000000000000e+03
1.720000000000000000e+02 2.487804878048780566e+01 5.112000000000000000e+03
1.720000000000000000e+02 2.634146341463414487e+01 5.963000000000000000e+03
1.720000000000000000e+02 2.780487804878048763e+01 7.237000000000000000e+03
1.720000000000000000e+02 2.926829268292682684e+01 8.407000000000000000e+03
1.720000000000000000e+02 3.073170731707316961e+01 9.431000000000000000e+03
1.720000000000000000e+02 3.219512195121951237e+01 1.026500000000000000e+04
1.720000000000000000e+02 3.365853658536585158e+01 1.104500000000000000e+04
1.720000000000000000e+02 3.512195121951219789e+01 1.156900000000000000e+04
1.720000000000000000e+02 3.658536585365853711e+01 1.165900000000000000e+04
1.720000000000000000e+02 3.804878048780487632e+01 1.186400000000000000e+04
1.720000000000000000e+02 3.951219512195121553e+01 1.171100000000000000e+04
1.720000000000000000e+02 4.097560975609756184e+01 1.154600000000000000e+04
1.720000000000000000e+02 4.243902439024390105e+01 1.085700000000000000e+04
1.720000000000000000e+02 4.390243902439024026e+01 1.042200000000000000e+04
1.720000000000000000e+02 4.536585365853658658e+01 9.729000000000000000e+03
1.720000000000000000e+02 4.682926829268292579e+01 9.031000000000000000e+03
1.720000000000000000e+02 4.829268292682926500e+01 8.142000000000000000e+03
1.720000000000000000e+02 4.975609756097561132e+01 7.381000000000000000e+03
1.720000000000000000e+02 5.121951219512195053e+01 6.568000000000000000e+03
1.720000000000000000e+02 5.268292682926828974e+01 5.806000000000000000e+03
1.720000000000000000e+02 5.414634146341463605e+01 5.148000000000000000e+03
1.720000000000000000e+02 5.560975609756097526e+01 4.485000000000000000e+03
1.720000000000000000e+02 5.707317073170731447e+01 3.843000000000000000e+03
1.720000000000000000e+02 5.853658536585365368e+01 3.238000000000000000e+03
1.720000000000000000e+02 6.000000000000000000e+01 2.751000000000000000e+03
1.720000000000000000e+02 6.146341463414633921e+01 2.262000000000000000e+03
1.720000000000000000e+02 6.292682926829267842e+01 1.916000000000000000e+03
1.720000000000000000e+02 6.439024390243902474e+01 1.561000000000000000e+03
1.720000000000000000e+02 6.585365853658537105e+01 1.282000000000000000e+03
1.720000000000000000e+02 6.731707317073170316e+01 1.040000000000000000e+03
1.720000000000000000e+02 6.878048780487804947e+01 8.510000000000000000e+02
1.720000000000000000e+02 7.024390243902439579e+01 6.930000000000000000e+02
1.720000000000000000e+02 7.170731707317072789e+01 5.250000000000000000e+02
1.720000000000000000e+02 7.317073170731707421e+01 4.510000000000000000e+02
1.720000000000000000e+02 7.463414634146340632e+01 3.670000000000000000e+02
1.720000000000000000e+02 7.609756097560975263e+01 3.100000000000000000e+02
1.720000000000000000e+02 7.756097560975609895e+01 2.300000000000000000e+02
1.720000000000000000e+02 7.902439024390243105e+01 1.780000000000000000e+02
1.720000000000000000e+02 8.048780487804877737e+01 1.440000000000000000e+02
1.720000000000000000e+02 8.195121951219512368e+01 9.100000000000000000e+01
1.720000000000000000e+02 8.341463414634145579e+01 8.400000000000000000e+01
1.720000000000000000e+02 8.487804878048780211e+01 6.100000000000000000e+01
1.720000000000000000e+02 8.634146341463414842e+01 4.200000000000000000e+01
1.720000000000000000e+02 8.780487804878048053e+01 4.200000000000000000e+01
1.720000000000000000e+02 8.926829268292682684e+01 3.400000000000000000e+01
1.720000000000000000e+02 9.073170731707317316e+01 2.000000000000000000e+01
1.720000000000000000e+02 9.219512195121950526e+01 1.400000000000000000e+01
1.720000000000000000e+02 9.365853658536585158e+01 8.000000000000000000e+00
1.720000000000000000e+02 9.512195121951219789e+01 6.000000000000000000e+00
1.720000000000000000e+02 9.658536585365853000e+01 6.000000000000000000e+00
1.720000000000000000e+02 9.804878048780487632e+01 9.000000000000000000e+00
1.720000000000000000e+02 9.951219512195122263e+01 5.000000000000000000e+00
1.720000000000000000e+02 1.009756097560975547e+02 4.000000000000000000e+00
1.720000000000000000e+02 1.024390243902439011e+02 4.000000000000000000e+00
1.720000000000000000e+02 1.039024390243902474e+02 2.000000000000000000e+00
1.720000000000000000e+02 1.053658536585365795e+02 1.000000000000000000e+00
1.720000000000000000e+02 1.082926829268292721e+02 1.000000000000000000e+00
1.720000000000000000e+02 1.141463414634146289e+02 2.000000000000000000e+00
1.720000000000000000e+02 1.200000000000000000e+02 1.000000000000000000e+00
1.720000000000000000e+02 1.258536585365853568e+02 1.000000000000000000e+00
1.760000000000000000e+02 7.317073170731706711e+00 3.000000000000000000e+00
1.760000000000000000e+02 8.780487804878049474e+00 1.900000000000000000e+01
1.760000000000000000e+02 1.024390243902439046e+01 3.800000000000000000e+01
1.760000000000000000e+02 1.170731707317073145e+01 7.600000000000000000e+01
1.760000000000000000e+02 1.317073170731707243e+01 1.630000000000000000e+02
1.760000000000000000e+02 1.463414634146341342e+01 2.870000000000000000e+02
1.760000000000000000e+02 1.609756097560975618e+01 5.160000000000000000e+02
1.760000000000000000e+02 1.756097560975609895e+01 7.320000000000000000e+02
1.760000000000000000e+02 1.902439024390243816e+01 1.244000000000000000e+03
1.760000000000000000e+02 2.048780487804878092e+01 1.791000000000000000e+03
1.760000000000000000e+02 2.195121951219512013e+01 2.395000000000000000e+03
1.760000000000000000e+02 2.341463414634146289e+01 3.248000000000000000e+03
1.760000000000000000e+02 2.487804878048780566e+01 4.077000000000000000e+03
1.760000000000000000e+02 2.634146341463414487e+01 5.086000000000000000e+03
1.760000000000000000e+02 2.780487804878048763e+01 6.119000000000000000e+03
1.760000000000000000e+02 2.926829268292682684e+01 7.105000000000000000e+03
1.760000000000000000e+02 3.073170731707316961e+01 8.289000000000000000e+03
1.760000000000000000e+02 3.219512195121951237e+01 9.203000000000000000e+03
1.760000000000000000e+02 3.365853658536585158e+01 9.922000000000000000e+03
1.760000000000000000e+02 3.512195121951219789e+01 1.053200000000000000e+04
1.760000000000000000e+02 3.658536585365853711e+01 1.095600000000000000e+04
1.760000000000000000e+02 3.804878048780487632e+01 1.117400000000000000e+04
1.760000000000000000e+02 3.951219512195121553e+01 1.106400000000000000e+04
1.760000000000000000e+02 4.097560975609756184e+01 1.087800000000000000e+04
1.760000000000000000e+02 4.243902439024390105e+01 1.075300000000000000e+04
1.760000000000000000e+02 4.390243902439024026e+01 1.021000000000000000e+04
1.760000000000000000e+02 4.536585365853658658e+01 9.701000000000000000e+03
1.760000000000000000e+02 4.682926829268292579e+01 9.022000000000000000e+03
1.760000000000000000e+02 4.829268292682926500e+01 8.287000000000000000e+03
1.760000000000000000e+02 4.975609756097561132e+01 7.693000000000000000e+03
1.760000000000000000e+02 5.121951219512195053e+01 6.718000000000000000e+03
1.760000000000000000e+02 5.268292682926828974e+01 5.965000000000000000e+03
1.760000000000000000e+02 5.414634146341463605e+01 5.339000000000000000e+03
1.760000000000000000e+02 5.560975609756097526e+01 4.635000000000000000e+03
1.760000000000000000e+02 5.707317073170731447e+01 4.038000000000000000e+03
1.760000000000000000e+02 5.853658536585365368e+01 3.440000000000000000e+03
1.760000000000000000e+02 6.000000000000000000e+01 3.051000000000000000e+03
1.760000000000000000e+02 6.146341463414633921e+01 2.453000000000000000e+03
1.760000000000000000e+02 6.292682926829267842e+01 2.080000000000000000e+03
1.760000000000000000e+02 6.439024390243902474e+01 1.772000000000000000e+03
1.760000000000000000e+02 6.585365853658537105e+01 1.507000000000000000e+03
1.760000000000000000e+02 6.731707317073170316e+01 1.228000000000000000e+03
1.760000000000000000e+02 6.878048780487804947e+01 9.890000000000000000e+02
1.760000000000000000e+02 7.024390243902439579e+01 7.580000000000000000e+02
1.760000000000000000e+02 7.170731707317072789e+01 6.300000000000000000e+02
1.760000000000000000e+02 7.317073170731707421e+01 5.150000000000000000e+02
1.760000000000000000e+02 7.463414634146340632e+01 4.290000000000000000e+02
1.760000000000000000e+02 7.609756097560975263e+01 3.400000000000000000e+02
1.760000000000000000e+02 7.756097560975609895e+01 2.670000000000000000e+02
1.760000000000000000e+02 7.902439024390243105e+01 2.000000000000000000e+02
1.760000000000000000e+02 8.048780487804877737e+01 1.580000000000000000e+02
1.760000000000000000e+02 8.195121951219512368e+01 1.460000000000000000e+02
1.760000000000000000e+02 8.341463414634145579e+01 9.700000000000000000e+01
1.760000000000000000e+02 8.487804878048780211e+01 6.500000000000000000e+01
1.760000000000000000e+02 8.634146341463414842e+01 6.000000000000000000e+01
1.760000000000000000e+02 8.780487804878048053e+01 4.700000000000000000e+01
1.760000000000000000e+02 8.926829268292682684e+01 3.400000000000000000e+01
1.760000000000000000e+02 9.073170731707317316e+01 4.200000000000000000e+01
1.760000000000000000e+02 9.219512195121950526e+01 1.900000000000000000e+01
1.760000000000000000e+02 9.365853658536585158e+01 1.800000000000000000e+01
1.760000000000000000e+02 9.512195121951219789e+01 1.500000000000000000e+01
1.760000000000000000e+02 9.658536585365853000e+01 7.000000000000000000e+00
1.760000000000000000e+02 9.804878048780487632e+01 8.000000000000000000e+00
1.760000000000000000e+02 9.951219512195122263e+01 6.000000000000000000e+00
1.760000000000000000e+02 1.009756097560975547e+02 2.000000000000000000e+00
1.760000000000000000e+02 1.024390243902439011e+02 2.000000000000000000e+00
1.760000000000000000e+02 1.039024390243902474e+02 3.000000000000000000e+00
1.760000000000000000e+02 1.053658536585365795e+02 2.000000000000000000e+00
1.760000000000000000e+02 1.068292682926829258e+02 2.000000000000000000e+00
1.760000000000000000e+02 1.082926829268292721e+02 2.000000000000000000e+00
1.760000000000000000e+02 1.097560975609756042e+02 2.000000000000000000e+00
1.760000000000000000e+02 1.141463414634146289e+02 1.000000000000000000e+00
1.760000000000000000e+02 1.214634146341463321e+02 2.000000000000000000e+00
1.800000000000000000e+02 4.390243902439024737e+00 1.000000000000000000e+00
1.800000000000000000e+02 5.853658536585365724e+00 4.000000000000000000e+00
1.800000000000000000e+02 7.317073170731706711e+00 4.000000000000000000e+00
1.800000000000000000e+02 8.780487804878049474e+00 1.500000000000000000e+01
1.800000000000000000e+02 1.024390243902439046e+01 2.600000000000000000e+01
1.800000000000000000e+02 1.170731707317073145e+01 5.400000000000000000e+01
1.800000000000000000e+02 1.317073170731707243e+01 1.110000000000000000e+02
1.800000000000000000e+02 1.463414634146341342e+01 1.900000000000000000e+02
1.800000000000000000e+02 1.609756097560975618e+01 3.730000000000000000e+02
1.800000000000000000e+02 1.756097560975609895e+01 6.020000000000000000e+02
1.800000000000000000e+02 1.902439024390243816e+01 9.350000000000000000e+02
1.800000000000000000e+02 2.048780487804878092e+01 1.459000000000000000e+03
1.800000000000000000e+02 2.195121951219512013e+01 1.882000000000000000e+03
1.800000000000000000e+02 2.341463414634146289e+01 2.675000000000000000e+03
1.800000000000000000e+02 2.487804878048780566e+01 3.420000000000000000e+03
1.800000000000000000e+02 2.634146341463414487e+01 4.345000000000000000e+03
1.800000000000000000e+02 2.780487804878048763e+01 5.269000000000000000e+03
1.800000000000000000e+02 2.926829268292682684e+01 6.377000000000000000e+03
1.800000000000000000e+02 3.073170731707316961e+01 7.116000000000000000e+03
1.800000000000000000e+02 3.219512195121951237e+01 8.320000000000000000e+03
1.800000000000000000e+02 3.365853658536585158e+01 8.840000000000000000e+03
1.800000000000000000e+02 3.512195121951219789e+01 9.473000000000000000e+03
1.800000000000000000e+02 3.658536585365853711e+01 9.991000000000000000e+03
1.800000000000000000e+02 3.804878048780487632e+01 1.036400000000000000e+04
1.800000000000000000e+02 3.951219512195121553e+01 1.035100000000000000e+04
1.800000000000000000e+02 4.097560975609756184e+01 1.035900000000000000e+04
1.800000000000000000e+02 4.243902439024390105e+01 1.011700000000000000e+04
1.800000000000000000e+02 4.390243902439024026e+01 1.012800000000000000e+04
1.800000000000000000e+02 4.536585365853658658e+01 9.406000000000000000e+03
1.800000000000000000e+02 4.682926829268292579e+01 8.973000000000000000e+03
1.800000000000000000e+02 4.829268292682926500e+01 8.207000000000000000e+03
1.800000000000000000e+02 4.975609756097561132e+01 7.571000000000000000e+03
1.800000000000000000e+02 5.121951219512195053e+01 6.905000000000000000e+03
1.800000000000000000e+02 5.268292682926828974e+01 6.076000000000000000e+03
1.800000000000000000e+02 5.414634146341463605e+01 5.589000000000000000e+03
1.800000000000000000e+02 5.560975609756097526e+01 4.882000000000000000e+03
1.800000000000000000e+02 5.707317073170731447e+01 4.242000000000000000e+03
1.800000000000000000e+02 5.853658536585365368e+01 3.776000000000000000e+03
1.800000000000000000e+02 6.000000000000000000e+01 3.177000000000000000e+03
1.800000000000000000e+02 6.146341463414633921e+01 2.775000000000000000e+03
1.800000000000000000e+02 6.292682926829267842e+01 2.316000000000000000e+03
1.800000000000000000e+02 6.439024390243902474e+01 1.885000000000000000e+03
1.800000000000000000e+02 6.585365853658537105e+01 1.614000000000000000e+03
1.800000000000000000e+02 6.731707317073170316e+01 1.298000000000000000e+03
1.800000000000000000e+02 6.878048780487804947e+01 1.120000000000000000e+03
1.800000000000000000e+02 7.024390243902439579e+01 9.810000000000000000e+02
1.800000000000000000e+02 7.170731707317072789e+01 7.490000000000000000e+02
1.800000000000000000e+02 7.317073170731707421e+01 5.830000000000000000e+02
1.800000000000000000e+02 7.463414634146340632e+01 4.910000000000000000e+02
1.800000000000000000e+02 7.609756097560975263e+01 3.820000000000000000e+02
1.800000000000000000e+02 7.756097560975609895e+01 3.190000000000000000e+02
1.800000000000000000e+02 7.902439024390243105e+01 2.410000000000000000e+02
1.800000000000000000e+02 8.048780487804877737e+01 2.070000000000000000e+02
1.800000000000000000e+02 8.195121951219512368e+01 1.480000000000000000e+02
1.800000000000000000e+02 8.341463414634145579e+01 1.260000000000000000e+02
1.800000000000000000e+02 8.487804878048780211e+01 8.900000000000000000e+01
1.800000000000000000e+02 8.634146341463414842e+01 9.300000000000000000e+01
1.800000000000000000e+02 8.780487804878048053e+01 6.300000000000000000e+01
1.800000000000000000e+02 8.926829268292682684e+01 4.400000000000000000e+01
1.800000000000000000e+02 9.073170731707317316e+01 3.900000000000000000e+01
1.800000000000000000e+02 9.219512195121950526e+01 3.000000000000000000e+01
1.800000000000000000e+02 9.365853658536585158e+01 2.200000000000000000e+01
1.800000000000000000e+02 9.512195121951219789e+01 1.400000000000000000e+01
1.800000000000000000e+02 9.658536585365853000e+01 1.000000000000000000e+01
1.800000000000000000e+02 9.804878048780487632e+01 1.100000000000000000e+01
1.800000000000000000e+02 9.951219512195122263e+01 6.000000000000000000e+00
1.800000000000000000e+02 1.009756097560975547e+02 1.000000000000000000e+00
1.800000000000000000e+02 1.024390243902439011e+02 1.000000000000000000e+01
1.800000000000000000e+02 1.039024390243902474e+02 2.000000000000000000e+00
1.800000000000000000e+02 1.053658536585365795e+02 1.000000000000000000e+00
1.800000000000000000e+02 1.082926829268292721e+02 1.000000000000000000e+00
1.840000000000000000e+02 2.926829268292682862e+00 1.000000000000000000e+00
1.840000000000000000e+02 4.390243902439024737e+00 1.000000000000000000e+00
1.840000000000000000e+02 5.853658536585365724e+00 2.000000000000000000e+00
1.840000000000000000e+02 7.317073170731706711e+00 4.000000000000000000e+00
1.840000000000000000e+02 8.780487804878049474e+00 9.000000000000000000e+00
1.840000000000000000e+02 1.024390243902439046e+01 1.100000000000000000e+01
1.840000000000000000e+02 1.170731707317073145e+01 4.100000000000000000e+01
1.840000000000000000e+02 1.317073170731707243e+01 7.700000000000000000e+01
1.840000000000000000e+02 1.463414634146341342e+01 1.590000000000000000e+02
1.840000000000000000e+02 1.609756097560975618e+01 2.990000000000000000e+02
1.840000000000000000e+02 1.756097560975609895e+01 4.340000000000000000e+02
1.840000000000000000e+02 1.902439024390243816e+01 7.310000000000000000e+02
1.840000000000000000e+02 2.048780487804878092e+01 1.084000000000000000e+03
1.840000000000000000e+02 2.195121951219512013e+01 1.573000000000000000e+03
1.840000000000000000e+02 2.341463414634146289e+01 2.068000000000000000e+03
1.840000000000000000e+02 2.487804878048780566e+01 2.764000000000000000e+03
1.840000000000000000e+02 2.634146341463414487e+01 3.528000000000000000e+03
1.840000000000000000e+02 2.780487804878048763e+01 4.461000000000000000e+03
1.840000000000000000e+02 2.926829268292682684e+01 5.401000000000000000e+03
1.840000000000000000e+02 3.073170731707316961e+01 6.283000000000000000e+03
1.840000000000000000e+02 3.219512195121951237e+01 7.052000000000000000e+03
1.840000000000000000e+02 3.365853658536585158e+01 7.874000000000000000e+03
1.840000000000000000e+02 3.512195121951219789e+01 8.568000000000000000e+03
1.840000000000000000e+02 3.658536585365853711e+01 9.190000000000000000e+03
1.840000000000000000e+02 3.804878048780487632e+01 9.560000000000000000e+03
1.840000000000000000e+02 3.951219512195121553e+01 9.716000000000000000e+03
1.840000000000000000e+02 4.097560975609756184e+01 9.788000000000000000e+03
1.840000000000000000e+02 4.243902439024390105e+01 9.690000000000000000e+03
1.840000000000000000e+02 4.390243902439024026e+01 9.554000000000000000e+03
1.840000000000000000e+02 4.536585365853658658e+01 8.945000000000000000e+03
1.840000000000000000e+02 4.682926829268292579e+01 8.600000000000000000e+03
1.840000000000000000e+02 4.829268292682926500e+01 8.133000000000000000e+03
1.840000000000000000e+02 4.975609756097561132e+01 7.623000000000000000e+03
1.840000000000000000e+02 5.121951219512195053e+01 6.998000000000000000e+03
1.840000000000000000e+02 5.268292682926828974e+01 6.374000000000000000e+03
1.840000000000000000e+02 5.414634146341463605e+01 5.712000000000000000e+03
1.840000000000000000e+02 5.560975609756097526e+01 5.087000000000000000e+03
1.840000000000000000e+02 5.707317073170731447e+01 4.549000000000000000e+03
1.840000000000000000e+02 5.853658536585365368e+01 3.907000000000000000e+03
1.840000000000000000e+02 6.000000000000000000e+01 3.376000000000000000e+03
1.840000000000000000e+02 6.146341463414633921e+01 2.876000000000000000e+03
1.840000000000000000e+02 6.292682926829267842e+01 2.483000000000000000e+03
1.840000000000000000e+02 6.439024390243902474e+01 2.093000000000000000e+03
1.840000000000000000e+02 6.585365853658537105e+01 1.827000000000000000e+03
1.840000000000000000e+02 6.731707317073170316e+01 1.441000000000000000e+03
1.840000000000000000e+02 6.878048780487804947e+01 1.266000000000000000e+03
1.840000000000000000e+02 7.024390243902439579e+01 1.021000000000000000e+03
1.840000000000000000e+02 7.170731707317072789e+01 8.110000000000000000e+02
1.840000000000000000e+02 7.317073170731707421e+01 7.120000000000000000e+02
1.840000000000000000e+02 7.463414634146340632e+01 5.990000000000000000e+02
1.840000000000000000e+02 7.609756097560975263e+01 4.470000000000000000e+02
1.840000000000000000e+02 7.756097560975609895e+01 4.040000000000000000e+02
1.840000000000000000e+02 7.902439024390243105e+01 2.880000000000000000e+02
1.840000000000000000e+02 8.048780487804877737e+01 2.090000000000000000e+02
1.840000000000000000e+02 8.195121951219512368e+01 1.700000000000000000e+02
1.840000000000000000e+02 8.341463414634145579e+01 1.440000000000000000e+02
1.840000000000000000e+02 8.487804878048780211e+01 1.170000000000000000e+02
1.840000000000000000e+02 8.634146341463414842e+01 8.900000000000000000e+01
1.840000000000000000e+02 8.780487804878048053e+01 6.600000000000000000e+01
1.840000000000000000e+02 8.926829268292682684e+01 7.100000000000000000e+01
1.840000000000000000e+02 9.073170731707317316e+01 4.900000000000000000e+01
1.840000000000000000e+02 9.219512195121950526e+01 4.400000000000000000e+01
1.840000000000000000e+02 9.365853658536585158e+01 2.600000000000000000e+01
1.840000000000000000e+02 9.512195121951219789e+01 2.200000000000000000e+01
1.840000000000000000e+02 9.658536585365853000e+01 2.000000000000000000e+01
1.840000000000000000e+02 9.804878048780487632e+01 1.300000000000000000e+01
1.840000000000000000e+02 9.951219512195122263e+01 7.000000000000000000e+00
1.840000000000000000e+02 1.009756097560975547e+02 9.000000000000000000e+00
1.840000000000000000e+02 1.024390243902439011e+02 4.000000000000000000e+00
1.840000000000000000e+02 1.039024390243902474e+02 5.000000000000000000e+00
1.840000000000000000e+02 1.053658536585365795e+02 5.000000000000000000e+00
1.840000000000000000e+02 1.068292682926829258e+02 1.000000000000000000e+00
1.840000000000000000e+02 1.097560975609756042e+02 1.000000000000000000e+00
1.840000000000000000e+02 1.112195121951219505e+02 2.000000000000000000e+00
1.840000000000000000e+02 1.141463414634146289e+02 1.000000000000000000e+00
1.840000000000000000e+02 1.185365853658536537e+02 2.000000000000000000e+00
1.840000000000000000e+02 1.214634146341463321e+02 2.000000000000000000e+00
1.840000000000000000e+02 1.258536585365853568e+02 1.000000000000000000e+00
1.880000000000000000e+02 7.317073170731706711e+00 1.000000000000000000e+00
1.880000000000000000e+02 8.780487804878049474e+00 5.000000000000000000e+00
1.880000000000000000e+02 1.024390243902439046e+01 1.800000000000000000e+01
1.880000000000000000e+02 1.170731707317073145e+01 4.200000000000000000e+01
1.880000000000000000e+02 1.317073170731707243e+01 5.700000000000000000e+01
1.880000000000000000e+02 1.463414634146341342e+01 9.400000000000000000e+01
1.880000000000000000e+02 1.609756097560975618e+01 1.800000000000000000e+02
1.880000000000000000e+02 1.756097560975609895e+01 3.730000000000000000e+02
1.880000000000000000e+02 1.902439024390243816e+01 6.040000000000000000e+02
1.880000000000000000e+02 2.048780487804878092e+01 8.170000000000000000e+02
1.880000000000000000e+02 2.195121951219512013e+01 1.245000000000000000e+03
1.880000000000000000e+02 2.341463414634146289e+01 1.711000000000000000e+03
1.880000000000000000e+02 2.487804878048780566e+01 2.420000000000000000e+03
1.880000000000000000e+02 2.634146341463414487e+01 3.024000000000000000e+03
1.880000000000000000e+02 2.780487804878048763e+01 3.799000000000000000e+03
1.880000000000000000e+02 2.926829268292682684e+01 4.617000000000000000e+03
1.880000000000000000e+02 3.073170731707316961e+01 5.313000000000000000e+03
1.880000000000000000e+02 3.219512195121951237e+01 6.098000000000000000e+03
1.880000000000000000e+02 3.365853658536585158e+01 7.078000000000000000e+03
1.880000000000000000e+02 3.512195121951219789e+01 7.657000000000000000e+03
1.880000000000000000e+02 3.658536585365853711e+01 8.239000000000000000e+03
1.880000000000000000e+02 3.804878048780487632e+01 8.711000000000000000e+03
1.880000000000000000e+02 3.951219512195121553e+01 8.916000000000000000e+03
1.880000000000000000e+02 4.097560975609756184e+01 9.185000000000000000e+03
1.880000000000000000e+02 4.243902439024390105e+01 9.032000000000000000e+03
1.880000000000000000e+02 4.390243902439024026e+01 9.177000000000000000e+03
1.880000000000000000e+02 4.536585365853658658e+01 8.756000000000000000e+03
1.880000000000000000e+02 4.682926829268292579e+01 8.483000000000000000e+03
1.880000000000000000e+02 4.829268292682926500e+01 7.975000000000000000e+03
1.880000000000000000e+02 4.975609756097561132e+01 7.555000000000000000e+03
1.880000000000000000e+02 5.121951219512195053e+01 6.911000000000000000e+03
1.880000000000000000e+02 5.268292682926828974e+01 6.496000000000000000e+03
1.880000000000000000e+02 5.414634146341463605e+01 5.717000000000000000e+03
1.880000000000000000e+02 5.560975609756097526e+01 5.125000000000000000e+03
1.880000000000000000e+02 5.707317073170731447e+01 4.656000000000000000e+03
1.880000000000000000e+02 5.853658536585365368e+01 4.120000000000000000e+03
1.880000000000000000e+02 6.000000000000000000e+01 3.568000000000000000e+03
1.880000000000000000e+02 6.146341463414633921e+01 3.091000000000000000e+03
1.880000000000000000e+02 6.292682926829267842e+01 2.667000000000000000e+03
1.880000000000000000e+02 6.439024390243902474e+01 2.294000000000000000e+03
1.880000000000000000e+02 6.585365853658537105e+01 1.993000000000000000e+03
1.880000000000000000e+02 6.731707317073170316e+01 1.678000000000000000e+03
1.880000000000000000e+02 6.878048780487804947e+01 1.336000000000000000e+03
1.880000000000000000e+02 7.024390243902439579e+01 1.088000000000000000e+03
1.880000000000000000e+02 7.170731707317072789e+01 9.570000000000000000e+02
1.880000000000000000e+02 7.317073170731707421e+01 7.620000000000000000e+02
1.880000000000000000e+02 7.463414634146340632e+01 6.260000000000000000e+02
1.880000000000000000e+02 7.609756097560975263e+01 5.380000000000000000e+02
1.880000000000000000e+02 7.756097560975609895e+01 4.320000000000000000e+02
1.880000000000000000e+02 7.902439024390243105e+01 3.540000000000000000e+02
1.880000000000000000e+02 8.048780487804877737e+01 2.670000000000000000e+02
1.880000000000000000e+02 8.195121951219512368e+01 2.210000000000000000e+02
1.880000000000000000e+02 8.341463414634145579e+01 1.780000000000000000e+02
1.880000000000000000e+02 8.487804878048780211e+01 1.560000000000000000e+02
1.880000000000000000e+02 8.634146341463414842e+01 1.050000000000000000e+02
1.880000000000000000e+02 8.780487804878048053e+01 8.900000000000000000e+01
1.880000000000000000e+02 8.926829268292682684e+01 6.700000000000000000e+01
1.880000000000000000e+02 9.073170731707317316e+01 5.100000000000000000e+01
1.880000000000000000e+02 9.219512195121950526e+01 3.900000000000000000e+01
1.880000000000000000e+02 9.365853658536585158e+01 4.000000000000000000e+01
1.880000000000000000e+02 9.512195121951219789e+01 2.800000000000000000e+01
1.880000000000000000e+02 9.658536585365853000e+01 3.000000000000000000e+01
1.880000000000000000e+02 9.804878048780487632e+01 1.200000000000000000e+01
1.880000000000000000e+02 9.951219512195122263e+01 1.300000000000000000e+01
1.880000000000000000e+02 1.009756097560975547e+02 5.000000000000000000e+00
1.880000000000000000e+02 1.024390243902439011e+02 9.000000000000000000e+00
1.880000000000000000e+02 1.039024390243902474e+02 5.000000000000000000e+00
1.880000000000000000e+02 1.053658536585365795e+02 4.000000000000000000e+00
1.880000000000000000e+02 1.068292682926829258e+02 1.000000000000000000e+00
1.880000000000000000e+02 1.082926829268292721e+02 3.000000000000000000e+00
1.880000000000000000e+02 1.097560975609756042e+02 2.000000000000000000e+00
1.880000000000000000e+02 1.112195121951219505e+02 2.000000000000000000e+00
1.880000000000000000e+02 1.126829268292682968e+02 2.000000000000000000e+00
1.880000000000000000e+02 1.141463414634146289e+02 1.000000000000000000e+00
1.880000000000000000e+02 1.156097560975609753e+02 1.000000000000000000e+00
1.880000000000000000e+02 1.214634146341463321e+02 1.000000000000000000e+00
1.880000000000000000e+02 1.229268292682926784e+02 1.000000000000000000e+00
1.880000000000000000e+02 1.258536585365853568e+02 1.000000000000000000e+00
1.920000000000000000e+02 1.024390243902439046e+01 4.000000000000000000e+00
1.920000000000000000e+02 1.170731707317073145e+01 2.100000000000000000e+01
1.920000000000000000e+02 1.317073170731707243e+01 4.000000000000000000e+01
1.920000000000000000e+02 1.463414634146341342e+01 8.600000000000000000e+01
1.920000000000000000e+02 1.609756097560975618e+01 1.550000000000000000e+02
1.920000000000000000e+02 1.756097560975609895e+01 2.550000000000000000e+02
1.920000000000000000e+02 1.902439024390243816e+01 4.690000000000000000e+02
1.920000000000000000e+02 2.048780487804878092e+01 6.610000000000000000e+02
1.920000000000000000e+02 2.195121951219512013e+01 9.420000000000000000e+02
1.920000000000000000e+02 2.341463414634146289e+01 1.336000000000000000e+03
1.920000000000000000e+02 2.487804878048780566e+01 1.902000000000000000e+03
1.920000000000000000e+02 2.634146341463414487e+01 2.514000000000000000e+03
1.920000000000000000e+02 2.780487804878048763e+01 3.153000000000000000e+03
1.920000000000000000e+02 2.926829268292682684e+01 3.774000000000000000e+03
1.920000000000000000e+02 3.073170731707316961e+01 4.704000000000000000e+03
1.920000000000000000e+02 3.219512195121951237e+01 5.400000000000000000e+03
1.920000000000000000e+02 3.365853658536585158e+01 6.093000000000000000e+03
1.920000000000000000e+02 3.512195121951219789e+01 6.580000000000000000e+03
1.920000000000000000e+02 3.658536585365853711e+01 7.365000000000000000e+03
1.920000000000000000e+02 3.804878048780487632e+01 7.897000000000000000e+03
1.920000000000000000e+02 3.951219512195121553e+01 8.078000000000000000e+03
1.920000000000000000e+02 4.097560975609756184e+01 8.505000000000000000e+03
1.920000000000000000e+02 4.243902439024390105e+01 8.625000000000000000e+03
1.920000000000000000e+02 4.390243902439024026e+01 8.522000000000000000e+03
1.920000000000000000e+02 4.536585365853658658e+01 8.413000000000000000e+03
1.920000000000000000e+02 4.682926829268292579e+01 8.187000000000000000e+03
1.920000000000000000e+02 4.829268292682926500e+01 7.887000000000000000e+03
1.920000000000000000e+02 4.975609756097561132e+01 7.377000000000000000e+03
1.920000000000000000e+02 5.121951219512195053e+01 6.939000000000000000e+03
1.920000000000000000e+02 5.268292682926828974e+01 6.222000000000000000e+03
1.920000000000000000e+02 5.414634146341463605e+01 5.851000000000000000e+03
1.920000000000000000e+02 5.560975609756097526e+01 5.321000000000000000e+03
1.920000000000000000e+02 5.707317073170731447e+01 4.672000000000000000e+03
1.920000000000000000e+02 5.853658536585365368e+01 4.223000000000000000e+03
1.920000000000000000e+02 6.000000000000000000e+01 3.744000000000000000e+03
1.920000000000000000e+02 6.146341463414633921e+01 3.191000000000000000e+03
1.920000000000000000e+02 6.292682926829267842e+01 2.778000000000000000e+03
1.920000000000000000e+02 6.439024390243902474e+01 2.415000000000000000e+03
1.920000000000000000e+02 6.585365853658537105e+01 2.136000000000000000e+03
1.920000000000000000e+02 6.731707317073170316e+01 1.820000000000000000e+03
1.920000000000000000e+02 6.878048780487804947e+01 1.480000000000000000e+03
1.920000000000000000e+02 7.024390243902439579e+01 1.257000000000000000e+03
1.920000000000000000e+02 7.170731707317072789e+01 1.038000000000000000e+03
1.920000000000000000e+02 7.317073170731707421e+01 8.870000000000000000e+02
1.920000000000000000e+02 7.463414634146340632e+01 7.810000000000000000e+02
1.920000000000000000e+02 7.609756097560975263e+01 6.230000000000000000e+02
1.920000000000000000e+02 7.756097560975609895e+01 4.620000000000000000e+02
1.920000000000000000e+02 7.902439024390243105e+01 4.220000000000000000e+02
1.920000000000000000e+02 8.048780487804877737e+01 2.980000000000000000e+02
1.920000000000000000e+02 8.195121951219512368e+01 2.680000000000000000e+02
1.920000000000000000e+02 8.341463414634145579e+01 2.180000000000000000e+02
1.920000000000000000e+02 8.487804878048780211e+01 1.670000000000000000e+02
1.920000000000000000e+02 8.634146341463414842e+01 1.290000000000000000e+02
1.920000000000000000e+02 8.780487804878048053e+01 9.300000000000000000e+01
1.920000000000000000e+02 8.926829268292682684e+01 9.500000000000000000e+01
1.920000000000000000e+02 9.073170731707317316e+01 7.900000000000000000e+01
1.920000000000000000e+02 9.219512195121950526e+01 5.500000000000000000e+01
1.920000000000000000e+02 9.365853658536585158e+01 3.500000000000000000e+01
1.920000000000000000e+02 9.512195121951219789e+01 2.700000000000000000e+01
1.920000000000000000e+02 9.658536585365853000e+01 2.800000000000000000e+01
1.920000000000000000e+02 9.804878048780487632e+01 2.300000000000000000e+01
1.920000000000000000e+02 9.951219512195122263e+01 1.800000000000000000e+01
1.920000000000000000e+02 1.009756097560975547e+02 2.000000000000000000e+01
1.920000000000000000e+02 1.024390243902439011e+02 1.200000000000000000e+01
1.920000000000000000e+02 1.039024390243902474e+02 6.000000000000000000e+00
1.920000000000000000e+02 1.053658536585365795e+02 7.000000000000000000e+00
1.920000000000000000e+02 1.068292682926829258e+02 3.000000000000000000e+00
1.920000000000000000e+02 1.082926829268292721e+02 1.000000000000000000e+00
1.920000000000000000e+02 1.097560975609756042e+02 2.000000000000000000e+00
1.920000000000000000e+02 1.112195121951219505e+02 1.000000000000000000e+00
1.920000000000000000e+02 1.141463414634146289e+02 1.000000000000000000e+00
1.920000000000000000e+02 1.156097560975609753e+02 4.000000000000000000e+00
1.920000000000000000e+02 1.170731707317073074e+02 1.000000000000000000e+00
1.920000000000000000e+02 1.214634146341463321e+02 1.000000000000000000e+00
1.920000000000000000e+02 1.273170731707317032e+02 1.000000000000000000e+00
1.960000000000000000e+02 5.853658536585365724e+00 1.000000000000000000e+00
1.960000000000000000e+02 7.317073170731706711e+00 1.000000000000000000e+00
1.960000000000000000e+02 1.024390243902439046e+01 8.000000000000000000e+00
1.960000000000000000e+02 1.170731707317073145e+01 1.100000000000000000e+01
1.960000000000000000e+02 1.317073170731707243e+01 4.500000000000000000e+01
1.960000000000000000e+02 1.463414634146341342e+01 6.100000000000000000e+01
1.960000000000000000e+02 1.609756097560975618e+01 1.070000000000000000e+02
1.960000000000000000e+02 1.756097560975609895e+01 1.880000000000000000e+02
1.960000000000000000e+02 1.902439024390243816e+01 3.370000000000000000e+02
1.960000000000000000e+02 2.048780487804878092e+01 5.240000000000000000e+02
1.960000000000000000e+02 2.195121951219512013e+01 7.840000000000000000e+02
1.960000000000000000e+02 2.341463414634146289e+01 1.090000000000000000e+03
1.960000000000000000e+02 2.487804878048780566e+01 1.490000000000000000e+03
1.960000000000000000e+02 2.634146341463414487e+01 2.006000000000000000e+03
1.960000000000000000e+02 2.780487804878048763e+01 2.565000000000000000e+03
1.960000000000000000e+02 2.926829268292682684e+01 3.134000000000000000e+03
1.960000000000000000e+02 3.073170731707316961e+01 3.823000000000000000e+03
1.960000000000000000e+02 3.219512195121951237e+01 4.666000000000000000e+03
1.960000000000000000e+02 3.365853658536585158e+01 5.264000000000000000e+03
1.960000000000000000e+02 3.512195121951219789e+01 5.948000000000000000e+03
1.960000000000000000e+02 3.658536585365853711e+01 6.550000000000000000e+03
1.960000000000000000e+02 3.804878048780487632e+01 7.070000000000000000e+03
1.960000000000000000e+02 3.951219512195121553e+01 7.400000000000000000e+03
1.960000000000000000e+02 4.097560975609756184e+01 7.742000000000000000e+03
1.960000000000000000e+02 4.243902439024390105e+01 7.836000000000000000e+03
1.960000000000000000e+02 4.390243902439024026e+01 8.019000000000000000e+03
1.960000000000000000e+02 4.536585365853658658e+01 7.972000000000000000e+03
1.960000000000000000e+02 4.682926829268292579e+01 7.836000000000000000e+03
1.960000000000000000e+02 4.829268292682926500e+01 7.495000000000000000e+03
1.960000000000000000e+02 4.975609756097561132e+01 7.364000000000000000e+03
1.960000000000000000e+02 5.121951219512195053e+01 6.818000000000000000e+03
1.960000000000000000e+02 5.268292682926828974e+01 6.318000000000000000e+03
1.960000000000000000e+02 5.414634146341463605e+01 5.889000000000000000e+03
1.960000000000000000e+02 5.560975609756097526e+01 5.373000000000000000e+03
1.960000000000000000e+02 5.707317073170731447e+01 4.904000000000000000e+03
1.960000000000000000e+02 5.853658536585365368e+01 4.273000000000000000e+03
1.960000000000000000e+02 6.000000000000000000e+01 3.827000000000000000e+03
1.960000000000000000e+02 6.146341463414633921e+01 3.401000000000000000e+03
1.960000000000000000e+02 6.292682926829267842e+01 3.075000000000000000e+03
1.960000000000000000e+02 6.439024390243902474e+01 2.690000000000000000e+03
1.960000000000000000e+02 6.585365853658537105e+01 2.270000000000000000e+03
1.960000000000000000e+02 6.731707317073170316e+01 1.911000000000000000e+03
1.960000000000000000e+02 6.878048780487804947e+01 1.643000000000000000e+03
1.960000000000000000e+02 7.024390243902439579e+01 1.354000000000000000e+03
1.960000000000000000e+02 7.170731707317072789e+01 1.171000000000000000e+03
1.960000000000000000e+02 7.317073170731707421e+01 9.360000000000000000e+02
1.960000000000000000e+02 7.463414634146340632e+01 7.650000000000000000e+02
1.960000000000000000e+02 7.609756097560975263e+01 6.260000000000000000e+02
1.960000000000000000e+02 7.756097560975609895e+01 5.790000000000000000e+02
1.960000000000000000e+02 7.902439024390243105e+01 4.500000000000000000e+02
1.960000000000000000e+02 8.048780487804877737e+01 3.920000000000000000e+02
1.960000000000000000e+02 8.195121951219512368e+01 3.260000000000000000e+02
1.960000000000000000e+02 8.341463414634145579e+01 2.740000000000000000e+02
1.960000000000000000e+02 8.487804878048780211e+01 2.040000000000000000e+02
1.960000000000000000e+02 8.634146341463414842e+01 1.430000000000000000e+02
1.960000000000000000e+02 8.780487804878048053e+01 1.220000000000000000e+02
1.960000000000000000e+02 8.926829268292682684e+01 1.170000000000000000e+02
1.960000000000000000e+02 9.073170731707317316e+01 7.100000000000000000e+01
1.960000000000000000e+02 9.219512195121950526e+01 6.700000000000000000e+01
1.960000000000000000e+02 9.365853658536585158e+01 4.100000000000000000e+01
1.960000000000000000e+02 9.512195121951219789e+01 4.100000000000000000e+01
1.960000000000000000e+02 9.658536585365853000e+01 3.600000000000000000e+01
1.960000000000000000e+02 9.804878048780487632e+01 2.800000000000000000e+01
1.960000000000000000e+02 9.951219512195122263e+01 2.700000000000000000e+01
1.960000000000000000e+02 1.009756097560975547e+02 1.200000000000000000e+01
1.960000000000000000e+02 1.024390243902439011e+02 9.000000000000000000e+00
1.960000000000000000e+02 1.039024390243902474e+02 9.000000000000000000e+00
1.960000000000000000e+02 1.053658536585365795e+02 7.000000000000000000e+00
1.960000000000000000e+02 1.082926829268292721e+02 6.000000000000000000e+00
1.960000000000000000e+02 1.097560975609756042e+02 3.000000000000000000e+00
1.960000000000000000e+02 1.112195121951219505e+02 1.000000000000000000e+00
1.960000000000000000e+02 1.156097560975609753e+02 2.000000000000000000e+00
1.960000000000000000e+02 1.185365853658536537e+02 1.000000000000000000e+00
1.960000000000000000e+02 1.229268292682926784e+02 1.000000000000000000e+00
2.000000000000000000e+02 1.024390243902439046e+01 2.000000000000000000e+00
2.000000000000000000e+02 1.170731707317073145e+01 1.200000000000000000e+01
2.000000000000000000e+02 1.317073170731707243e+01 2.400000000000000000e+01
2.000000000000000000e+02 1.463414634146341342e+01 5.000000000000000000e+01
2.000000000000000000e+02 1.609756097560975618e+01 7.300000000000000000e+01
2.000000000000000000e+02 1.756097560975609895e+01 1.570000000000000000e+02
2.000000000000000000e+02 1.902439024390243816e+01 2.480000000000000000e+02
2.000000000000000000e+02 2.048780487804878092e+01 3.850000000000000000e+02
2.000000000000000000e+02 2.195121951219512013e+01 6.150000000000000000e+02
2.000000000000000000e+02 2.341463414634146289e+01 8.610000000000000000e+02
2.000000000000000000e+02 2.487804878048780566e+01 1.260000000000000000e+03
2.000000000000000000e+02 2.634146341463414487e+01 1.636000000000000000e+03
2.000000000000000000e+02 2.780487804878048763e+01 2.083000000000000000e+03
2.000000000000000000e+02 2.926829268292682684e+01 2.767000000000000000e+03
2.000000000000000000e+02 3.073170731707316961e+01 3.253000000000000000e+03
2.000000000000000000e+02 3.219512195121951237e+01 3.879000000000000000e+03
2.000000000000000000e+02 3.365853658536585158e+01 4.413000000000000000e+03
2.000000000000000000e+02 3.512195121951219789e+01 5.149000000000000000e+03
2.000000000000000000e+02 3.658536585365853711e+01 5.878000000000000000e+03
2.000000000000000000e+02 3.804878048780487632e+01 6.242000000000000000e+03
2.000000000000000000e+02 3.951219512195121553e+01 6.727000000000000000e+03
2.000000000000000000e+02 4.097560975609756184e+01 7.017000000000000000e+03
2.000000000000000000e+02 4.243902439024390105e+01 7.229000000000000000e+03
2.000000000000000000e+02 4.390243902439024026e+01 7.353000000000000000e+03
2.000000000000000000e+02 4.536585365853658658e+01 7.509000000000000000e+03
2.000000000000000000e+02 4.682926829268292579e+01 7.344000000000000000e+03
2.000000000000000000e+02 4.829268292682926500e+01 7.246000000000000000e+03
2.000000000000000000e+02 4.975609756097561132e+01 6.922000000000000000e+03
2.000000000000000000e+02 5.121951219512195053e+01 6.569000000000000000e+03
2.000000000000000000e+02 5.268292682926828974e+01 6.076000000000000000e+03
2.000000000000000000e+02 5.414634146341463605e+01 5.778000000000000000e+03
2.000000000000000000e+02 5.560975609756097526e+01 5.370000000000000000e+03
2.000000000000000000e+02 5.707317073170731447e+01 4.825000000000000000e+03
2.000000000000000000e+02 5.853658536585365368e+01 4.374000000000000000e+03
2.000000000000000000e+02 6.000000000000000000e+01 3.963000000000000000e+03
2.000000000000000000e+02 6.146341463414633921e+01 3.509000000000000000e+03
2.000000000000000000e+02 6.292682926829267842e+01 3.135000000000000000e+03
2.000000000000000000e+02 6.439024390243902474e+01 2.653000000000000000e+03
2.000000000000000000e+02 6.585365853658537105e+01 2.376000000000000000e+03
2.000000000000000000e+02 6.731707317073170316e+01 2.116000000000000000e+03
2.000000000000000000e+02 6.878048780487804947e+01 1.822000000000000000e+03
2.000000000000000000e+02 7.024390243902439579e+01 1.500000000000000000e+03
2.000000000000000000e+02 7.170731707317072789e+01 1.191000000000000000e+03
2.000000000000000000e+02 7.317073170731707421e+01 1.088000000000000000e+03
2.000000000000000000e+02 7.463414634146340632e+01 8.890000000000000000e+02
2.000000000000000000e+02 7.609756097560975263e+01 7.820000000000000000e+02
2.000000000000000000e+02 7.756097560975609895e+01 6.430000000000000000e+02
2.000000000000000000e+02 7.902439024390243105e+01 5.560000000000000000e+02
2.000000000000000000e+02 8.048780487804877737e+01 4.450000000000000000e+02
2.000000000000000000e+02 8.195121951219512368e+01 3.570000000000000000e+02
2.000000000000000000e+02 8.341463414634145579e+01 2.860000000000000000e+02
2.000000000000000000e+02 8.487804878048780211e+01 2.520000000000000000e+02
2.000000000000000000e+02 8.634146341463414842e+01 1.640000000000000000e+02
2.000000000000000000e+02 8.780487804878048053e+01 1.560000000000000000e+02
2.000000000000000000e+02 8.926829268292682684e+01 1.280000000000000000e+02
2.000000000000000000e+02 9.073170731707317316e+01 9.800000000000000000e+01
2.000000000000000000e+02 9.219512195121950526e+01 7.700000000000000000e+01
2.000000000000000000e+02 9.365853658536585158e+01 5.600000000000000000e+01
2.000000000000000000e+02 9.512195121951219789e+01 4.200000000000000000e+01
2.000000000000000000e+02 9.658536585365853000e+01 4.000000000000000000e+01
2.000000000000000000e+02 9.804878048780487632e+01 2.500000000000000000e+01
2.000000000000000000e+02 9.951219512195122263e+01 2.600000000000000000e+01
2.000000000000000000e+02 1.009756097560975547e+02 1.700000000000000000e+01
2.000000000000000000e+02 1.024390243902439011e+02 1.400000000000000000e+01
2.000000000000000000e+02 1.039024390243902474e+02 1.700000000000000000e+01
2.000000000000000000e+02 1.053658536585365795e+02 1.000000000000000000e+01
2.000000000000000000e+02 1.068292682926829258e+02 9.000000000000000000e+00
2.000000000000000000e+02 1.082926829268292721e+02 3.000000000000000000e+00
2.000000000000000000e+02 1.097560975609756042e+02 5.000000000000000000e+00
2.000000000000000000e+02 1.112195121951219505e+02 4.000000000000000000e+00
2.000000000000000000e+02 1.126829268292682968e+02 1.000000000000000000e+00
2.000000000000000000e+02 1.141463414634146289e+02 3.000000000000000000e+00
2.000000000000000000e+02 1.200000000000000000e+02 1.000000000000000000e+00
2.000000000000000000e+02 1.229268292682926784e+02 1.000000000000000000e+00
2.000000000000000000e+02 1.287804878048780495e+02 1.000000000000000000e+00
2.040000000000000000e+02 7.317073170731706711e+00 1.000000000000000000e+00
2.040000000000000000e+02 1.024390243902439046e+01 2.000000000000000000e+00
2.040000000000000000e+02 1.170731707317073145e+01 5.000000000000000000e+00
2.040000000000000000e+02 1.317073170731707243e+01 1.700000000000000000e+01
2.040000000000000000e+02 1.463414634146341342e+01 4.100000000000000000e+01
2.040000000000000000e+02 1.609756097560975618e+01 6.500000000000000000e+01
2.040000000000000000e+02 1.756097560975609895e+01 1.200000000000000000e+02
2.040000000000000000e+02 1.902439024390243816e+01 2.060000000000000000e+02
2.040000000000000000e+02 2.048780487804878092e+01 2.980000000000000000e+02
2.040000000000000000e+02 2.195121951219512013e+01 4.160000000000000000e+02
2.040000000000000000e+02 2.341463414634146289e+01 6.650000000000000000e+02
2.040000000000000000e+02 2.487804878048780566e+01 9.180000000000000000e+02
2.040000000000000000e+02 2.634146341463414487e+01 1.316000000000000000e+03
2.040000000000000000e+02 2.780487804878048763e+01 1.741000000000000000e+03
2.040000000000000000e+02 2.926829268292682684e+01 2.169000000000000000e+03
2.040000000000000000e+02 3.073170731707316961e+01 2.735000000000000000e+03
2.040000000000000000e+02 3.219512195121951237e+01 3.366000000000000000e+03
2.040000000000000000e+02 3.365853658536585158e+01 3.885000000000000000e+03
2.040000000000000000e+02 3.512195121951219789e+01 4.443000000000000000e+03
2.040000000000000000e+02 3.658536585365853711e+01 5.036000000000000000e+03
2.040000000000000000e+02 3.804878048780487632e+01 5.624000000000000000e+03
2.040000000000000000e+02 3.951219512195121553e+01 5.868000000000000000e+03
2.040000000000000000e+02 4.097560975609756184e+01 6.458000000000000000e+03
2.040000000000000000e+02 4.243902439024390105e+01 6.587000000000000000e+03
2.040000000000000000e+02 4.390243902439024026e+01 6.773000000000000000e+03
2.040000000000000000e+02 4.536585365853658658e+01 7.034000000000000000e+03
2.040000000000000000e+02 4.682926829268292579e+01 6.798000000000000000e+03
2.040000000000000000e+02 4.829268292682926500e+01 6.808000000000000000e+03
2.040000000000000000e+02 4.975609756097561132e+01 6.811000000000000000e+03
2.040000000000000000e+02 5.121951219512195053e+01 6.320000000000000000e+03
2.040000000000000000e+02 5.268292682926828974e+01 6.185000000000000000e+03
2.040000000000000000e+02 5.414634146341463605e+01 5.688000000000000000e+03
2.040000000000000000e+02 5.560975609756097526e+01 5.499000000000000000e+03
2.040000000000000000e+02 5.707317073170731447e+01 4.885000000000000000e+03
2.040000000000000000e+02 5.853658536585365368e+01 4.398000000000000000e+03
2.040000000000000000e+02 6.000000000000000000e+01 3.872000000000000000e+03
2.040000000000000000e+02 6.146341463414633921e+01 3.672000000000000000e+03
2.040000000000000000e+02 6.292682926829267842e+01 3.299000000000000000e+03
2.040000000000000000e+02 6.439024390243902474e+01 2.802000000000000000e+03
2.040000000000000000e+02 6.585365853658537105e+01 2.540000000000000000e+03
2.040000000000000000e+02 6.731707317073170316e+01 2.189000000000000000e+03
2.040000000000000000e+02 6.878048780487804947e+01 1.832000000000000000e+03
2.040000000000000000e+02 7.024390243902439579e+01 1.628000000000000000e+03
2.040000000000000000e+02 7.170731707317072789e+01 1.439000000000000000e+03
2.040000000000000000e+02 7.317073170731707421e+01 1.163000000000000000e+03
2.040000000000000000e+02 7.463414634146340632e+01 1.045000000000000000e+03
2.040000000000000000e+02 7.609756097560975263e+01 8.870000000000000000e+02
2.040000000000000000e+02 7.756097560975609895e+01 7.100000000000000000e+02
2.040000000000000000e+02 7.902439024390243105e+01 5.680000000000000000e+02
2.040000000000000000e+02 8.048780487804877737e+01 4.820000000000000000e+02
2.040000000000000000e+02 8.195121951219512368e+01 3.700000000000000000e+02
2.040000000000000000e+02 8.341463414634145579e+01 3.270000000000000000e+02
2.040000000000000000e+02 8.487804878048780211e+01 2.630000000000000000e+02
2.040000000000000000e+02 8.634146341463414842e+01 2.280000000000000000e+02
2.040000000000000000e+02 8.780487804878048053e+01 1.870000000000000000e+02
2.040000000000000000e+02 8.926829268292682684e+01 1.350000000000000000e+02
2.040000000000000000e+02 9.073170731707317316e+01 1.130000000000000000e+02
2.040000000000000000e+02 9.219512195121950526e+01 8.400000000000000000e+01
2.040000000000000000e+02 9.365853658536585158e+01 7.700000000000000000e+01
2.040000000000000000e+02 9.512195121951219789e+01 5.900000000000000000e+01
2.040000000000000000e+02 9.658536585365853000e+01 4.100000000000000000e+01
2.040000000000000000e+02 9.804878048780487632e+01 3.500000000000000000e+01
2.040000000000000000e+02 9.951219512195122263e+01 2.900000000000000000e+01
2.040000000000000000e+02 1.009756097560975547e+02 2.500000000000000000e+01
2.040000000000000000e+02 1.024390243902439011e+02 1.600000000000000000e+01
2.040000000000000000e+02 1.039024390243902474e+02 1.300000000000000000e+01
2.040000000000000000e+02 1.053658536585365795e+02 1.400000000000000000e+01
2.040000000000000000e+02 1.068292682926829258e+02 9.000000000000000000e+00
2.040000000000000000e+02 1.082926829268292721e+02 3.000000000000000000e+00
2.040000000000000000e+02 1.097560975609756042e+02 7.000000000000000000e+00
2.040000000000000000e+02 1.112195121951219505e+02 3.000000000000000000e+00
2.040000000000000000e+02 1.126829268292682968e+02 1.000000000000000000e+00
2.040000000000000000e+02 1.141463414634146289e+02 1.000000000000000000e+00
2.040000000000000000e+02 1.156097560975609753e+02 5.000000000000000000e+00
2.040000000000000000e+02 1.170731707317073074e+02 3.000000000000000000e+00
2.040000000000000000e+02 1.229268292682926784e+02 1.000000000000000000e+00
2.040000000000000000e+02 1.302439024390243958e+02 1.000000000000000000e+00
2.040000000000000000e+02 1.375609756097560989e+02 1.000000000000000000e+00
2.080000000000000000e+02 8.780487804878049474e+00 1.000000000000000000e+00
2.080000000000000000e+02 1.024390243902439046e+01 4.000000000000000000e+00
2.080000000000000000e+02 1.170731707317073145e+01 6.000000000000000000e+00
2.080000000000000000e+02 1.317073170731707243e+01 1.100000000000000000e+01
2.080000000000000000e+02 1.463414634146341342e+01 1.200000000000000000e+01
2.080000000000000000e+02 1.609756097560975618e+01 5.000000000000000000e+01
2.080000000000000000e+02 1.756097560975609895e+01 8.600000000000000000e+01
2.080000000000000000e+02 1.902439024390243816e+01 1.450000000000000000e+02
2.080000000000000000e+02 2.048780487804878092e+01 2.430000000000000000e+02
2.080000000000000000e+02 2.195121951219512013e+01 3.950000000000000000e+02
2.080000000000000000e+02 2.341463414634146289e+01 5.630000000000000000e+02
2.080000000000000000e+02 2.487804878048780566e+01 8.410000000000000000e+02
2.080000000000000000e+02 2.634146341463414487e+01 1.070000000000000000e+03
2.080000000000000000e+02 2.780487804878048763e+01 1.435000000000000000e+03
2.080000000000000000e+02 2.926829268292682684e+01 1.702000000000000000e+03
2.080000000000000000e+02 3.073170731707316961e+01 2.339000000000000000e+03
2.080000000000000000e+02 3.219512195121951237e+01 2.912000000000000000e+03
2.080000000000000000e+02 3.365853658536585158e+01 3.344000000000000000e+03
2.080000000000000000e+02 3.512195121951219789e+01 3.869000000000000000e+03
2.080000000000000000e+02 3.658536585365853711e+01 4.318000000000000000e+03
2.080000000000000000e+02 3.804878048780487632e+01 4.876000000000000000e+03
2.080000000000000000e+02 3.951219512195121553e+01 5.395000000000000000e+03
2.080000000000000000e+02 4.097560975609756184e+01 5.691000000000000000e+03
2.080000000000000000e+02 4.243902439024390105e+01 6.074000000000000000e+03
2.080000000000000000e+02 4.390243902439024026e+01 6.197000000000000000e+03
2.080000000000000000e+02 4.536585365853658658e+01 6.445000000000000000e+03
2.080000000000000000e+02 4.682926829268292579e+01 6.549000000000000000e+03
2.080000000000000000e+02 4.829268292682926500e+01 6.554000000000000000e+03
2.080000000000000000e+02 4.975609756097561132e+01 6.339000000000000000e+03
2.080000000000000000e+02 5.121951219512195053e+01 6.183000000000000000e+03
2.080000000000000000e+02 5.268292682926828974e+01 5.900000000000000000e+03
2.080000000000000000e+02 5.414634146341463605e+01 5.585000000000000000e+03
2.080000000000000000e+02 5.560975609756097526e+01 5.191000000000000000e+03
2.080000000000000000e+02 5.707317073170731447e+01 4.853000000000000000e+03
2.080000000000000000e+02 5.853658536585365368e+01 4.569000000000000000e+03
2.080000000000000000e+02 6.000000000000000000e+01 4.124000000000000000e+03
2.080000000000000000e+02 6.146341463414633921e+01 3.608000000000000000e+03
2.080000000000000000e+02 6.292682926829267842e+01 3.323000000000000000e+03
2.080000000000000000e+02 6.439024390243902474e+01 2.857000000000000000e+03
2.080000000000000000e+02 6.585365853658537105e+01 2.680000000000000000e+03
2.080000000000000000e+02 6.731707317073170316e+01 2.300000000000000000e+03
2.080000000000000000e+02 6.878048780487804947e+01 1.968000000000000000e+03
2.080000000000000000e+02 7.024390243902439579e+01 1.803000000000000000e+03
2.080000000000000000e+02 7.170731707317072789e+01 1.487000000000000000e+03
2.080000000000000000e+02 7.317073170731707421e+01 1.278000000000000000e+03
2.080000000000000000e+02 7.463414634146340632e+01 1.065000000000000000e+03
2.080000000000000000e+02 7.609756097560975263e+01 9.420000000000000000e+02
2.080000000000000000e+02 7.756097560975609895e+01 7.610000000000000000e+02
2.080000000000000000e+02 7.902439024390243105e+01 6.130000000000000000e+02
2.080000000000000000e+02 8.048780487804877737e+01 5.570000000000000000e+02
2.080000000000000000e+02 8.195121951219512368e+01 4.550000000000000000e+02
2.080000000000000000e+02 8.341463414634145579e+01 4.120000000000000000e+02
2.080000000000000000e+02 8.487804878048780211e+01 3.000000000000000000e+02
2.080000000000000000e+02 8.634146341463414842e+01 2.330000000000000000e+02
2.080000000000000000e+02 8.780487804878048053e+01 1.960000000000000000e+02
2.080000000000000000e+02 8.926829268292682684e+01 1.550000000000000000e+02
2.080000000000000000e+02 9.073170731707317316e+01 1.460000000000000000e+02
2.080000000000000000e+02 9.219512195121950526e+01 1.050000000000000000e+02
2.080000000000000000e+02 9.365853658536585158e+01 1.120000000000000000e+02
2.080000000000000000e+02 9.512195121951219789e+01 6.700000000000000000e+01
2.080000000000000000e+02 9.658536585365853000e+01 5.500000000000000000e+01
2.080000000000000000e+02 9.804878048780487632e+01 4.100000000000000000e+01
2.080000000000000000e+02 9.951219512195122263e+01 3.700000000000000000e+01
2.080000000000000000e+02 1.009756097560975547e+02 2.700000000000000000e+01
2.080000000000000000e+02 1.024390243902439011e+02 2.400000000000000000e+01
2.080000000000000000e+02 1.039024390243902474e+02 1.400000000000000000e+01
2.080000000000000000e+02 1.053658536585365795e+02 7.000000000000000000e+00
2.080000000000000000e+02 1.068292682926829258e+02 1.400000000000000000e+01
2.080000000000000000e+02 1.082926829268292721e+02 4.000000000000000000e+00
2.080000000000000000e+02 1.097560975609756042e+02 9.000000000000000000e+00
2.080000000000000000e+02 1.112195121951219505e+02 6.000000000000000000e+00
2.080000000000000000e+02 1.126829268292682968e+02 5.000000000000000000e+00
2.080000000000000000e+02 1.141463414634146289e+02 3.000000000000000000e+00
2.080000000000000000e+02 1.156097560975609753e+02 1.000000000000000000e+00
2.080000000000000000e+02 1.170731707317073074e+02 4.000000000000000000e+00
2.080000000000000000e+02 1.185365853658536537e+02 2.000000000000000000e+00
2.080000000000000000e+02 1.200000000000000000e+02 1.000000000000000000e+00
2.080000000000000000e+02 1.243902439024390247e+02 1.000000000000000000e+00
2.120000000000000000e+02 1.024390243902439046e+01 1.000000000000000000e+00
2.120000000000000000e+02 1.170731707317073145e+01 2.000000000000000000e+00
2.120000000000000000e+02 1.317073170731707243e+01 7.000000000000000000e+00
2.120000000000000000e+02 1.463414634146341342e+01 1.800000000000000000e+01
2.120000000000000000e+02 1.609756097560975618e+01 2.500000000000000000e+01
2.120000000000000000e+02 1.756097560975609895e+01 5.500000000000000000e+01
2.120000000000000000e+02 1.902439024390243816e+01 1.070000000000000000e+02
2.120000000000000000e+02 2.048780487804878092e+01 1.780000000000000000e+02
2.120000000000000000e+02 2.195121951219512013e+01 2.980000000000000000e+02
2.120000000000000000e+02 2.341463414634146289e+01 4.440000000000000000e+02
2.120000000000000000e+02 2.487804878048780566e+01 6.040000000000000000e+02
2.120000000000000000e+02 2.634146341463414487e+01 8.670000000000000000e+02
2.120000000000000000e+02 2.780487804878048763e+01 1.140000000000000000e+03
2.120000000000000000e+02 2.926829268292682684e+01 1.505000000000000000e+03
2.120000000000000000e+02 3.073170731707316961e+01 1.937000000000000000e+03
2.120000000000000000e+02 3.219512195121951237e+01 2.282000000000000000e+03
2.120000000000000000e+02 3.365853658536585158e+01 2.805000000000000000e+03
2.120000000000000000e+02 3.512195121951219789e+01 3.346000000000000000e+03
2.120000000000000000e+02 3.658536585365853711e+01 3.757000000000000000e+03
2.120000000000000000e+02 3.804878048780487632e+01 4.236000000000000000e+03
2.120000000000000000e+02 3.951219512195121553e+01 4.772000000000000000e+03
2.120000000000000000e+02 4.097560975609756184e+01 5.099000000000000000e+03
2.120000000000000000e+02 4.243902439024390105e+01 5.494000000000000000e+03
2.120000000000000000e+02 4.390243902439024026e+01 5.593000000000000000e+03
2.120000000000000000e+02 4.536585365853658658e+01 5.911000000000000000e+03
2.120000000000000000e+02 4.682926829268292579e+01 5.946000000000000000e+03
2.120000000000000000e+02 4.829268292682926500e+01 6.094000000000000000e+03
2.120000000000000000e+02 4.975609756097561132e+01 6.000000000000000000e+03
2.120000000000000000e+02 5.121951219512195053e+01 5.875000000000000000e+03
2.120000000000000000e+02 5.268292682926828974e+01 5.694000000000000000e+03
2.120000000000000000e+02 5.414634146341463605e+01 5.364000000000000000e+03
2.120000000000000000e+02 5.560975609756097526e+01 5.129000000000000000e+03
2.120000000000000000e+02 5.707317073170731447e+01 4.833000000000000000e+03
2.120000000000000000e+02 5.853658536585365368e+01 4.520000000000000000e+03
2.120000000000000000e+02 6.000000000000000000e+01 4.211000000000000000e+03
2.120000000000000000e+02 6.146341463414633921e+01 3.778000000000000000e+03
2.120000000000000000e+02 6.292682926829267842e+01 3.399000000000000000e+03
2.120000000000000000e+02 6.439024390243902474e+01 3.073000000000000000e+03
2.120000000000000000e+02 6.585365853658537105e+01 2.715000000000000000e+03
2.120000000000000000e+02 6.731707317073170316e+01 2.387000000000000000e+03
2.120000000000000000e+02 6.878048780487804947e+01 2.044000000000000000e+03
2.120000000000000000e+02 7.024390243902439579e+01 1.851000000000000000e+03
2.120000000000000000e+02 7.170731707317072789e+01 1.564000000000000000e+03
2.120000000000000000e+02 7.317073170731707421e+01 1.347000000000000000e+03
2.120000000000000000e+02 7.463414634146340632e+01 1.184000000000000000e+03
2.120000000000000000e+02 7.609756097560975263e+01 9.270000000000000000e+02
2.120000000000000000e+02 7.756097560975609895e+01 8.460000000000000000e+02
2.120000000000000000e+02 7.902439024390243105e+01 6.940000000000000000e+02
2.120000000000000000e+02 8.048780487804877737e+01 5.820000000000000000e+02
2.120000000000000000e+02 8.195121951219512368e+01 5.070000000000000000e+02
2.120000000000000000e+02 8.341463414634145579e+01 4.050000000000000000e+02
2.120000000000000000e+02 8.487804878048780211e+01 3.530000000000000000e+02
2.120000000000000000e+02 8.634146341463414842e+01 2.680000000000000000e+02
2.120000000000000000e+02 8.780487804878048053e+01 2.440000000000000000e+02
2.120000000000000000e+02 8.926829268292682684e+01 1.690000000000000000e+02
2.120000000000000000e+02 9.073170731707317316e+01 1.580000000000000000e+02
2.120000000000000000e+02 9.219512195121950526e+01 1.210000000000000000e+02
2.120000000000000000e+02 9.365853658536585158e+01 8.800000000000000000e+01
2.120000000000000000e+02 9.512195121951219789e+01 7.600000000000000000e+01
2.120000000000000000e+02 9.658536585365853000e+01 5.900000000000000000e+01
2.120000000000000000e+02 9.804878048780487632e+01 5.700000000000000000e+01
2.120000000000000000e+02 9.951219512195122263e+01 4.300000000000000000e+01
2.120000000000000000e+02 1.009756097560975547e+02 3.500000000000000000e+01
2.120000000000000000e+02 1.024390243902439011e+02 2.800000000000000000e+01
2.120000000000000000e+02 1.039024390243902474e+02 1.900000000000000000e+01
2.120000000000000000e+02 1.053658536585365795e+02 1.600000000000000000e+01
2.120000000000000000e+02 1.068292682926829258e+02 1.500000000000000000e+01
2.120000000000000000e+02 1.082926829268292721e+02 1.500000000000000000e+01
2.120000000000000000e+02 1.097560975609756042e+02 7.000000000000000000e+00
2.120000000000000000e+02 1.112195121951219505e+02 1.000000000000000000e+01
2.120000000000000000e+02 1.126829268292682968e+02 9.000000000000000000e+00
2.120000000000000000e+02 1.141463414634146289e+02 2.000000000000000000e+00
2.120000000000000000e+02 1.156097560975609753e+02 6.000000000000000000e+00
2.120000000000000000e+02 1.170731707317073074e+02 1.000000000000000000e+00
2.120000000000000000e+02 1.185365853658536537e+02 2.000000000000000000e+00
2.120000000000000000e+02 1.214634146341463321e+02 1.000000000000000000e+00
2.120000000000000000e+02 1.258536585365853568e+02 1.000000000000000000e+00
2.120000000000000000e+02 1.273170731707317032e+02 2.000000000000000000e+00
2.120000000000000000e+02 1.448780487804878021e+02 1.000000000000000000e+00
2.160000000000000000e+02 5.853658536585365724e+00 1.000000000000000000e+00
2.160000000000000000e+02 1.170731707317073145e+01 4.000000000000000000e+00
2.160000000000000000e+02 1.317073170731707243e+01 5.000000000000000000e+00
2.160000000000000000e+02 1.463414634146341342e+01 1.300000000000000000e+01
2.160000000000000000e+02 1.609756097560975618e+01 2.300000000000000000e+01
2.160000000000000000e+02 1.756097560975609895e+01 4.500000000000000000e+01
2.160000000000000000e+02 1.902439024390243816e+01 7.500000000000000000e+01
2.160000000000000000e+02 2.048780487804878092e+01 1.490000000000000000e+02
2.160000000000000000e+02 2.195121951219512013e+01 2.250000000000000000e+02
2.160000000000000000e+02 2.341463414634146289e+01 3.380000000000000000e+02
2.160000000000000000e+02 2.487804878048780566e+01 4.560000000000000000e+02
2.160000000000000000e+02 2.634146341463414487e+01 6.680000000000000000e+02
2.160000000000000000e+02 2.780487804878048763e+01 9.270000000000000000e+02
2.160000000000000000e+02 2.926829268292682684e+01 1.231000000000000000e+03
2.160000000000000000e+02 3.073170731707316961e+01 1.549000000000000000e+03
2.160000000000000000e+02 3.219512195121951237e+01 1.936000000000000000e+03
2.160000000000000000e+02 3.365853658536585158e+01 2.342000000000000000e+03
2.160000000000000000e+02 3.512195121951219789e+01 2.808000000000000000e+03
2.160000000000000000e+02 3.658536585365853711e+01 3.268000000000000000e+03
2.160000000000000000e+02 3.804878048780487632e+01 3.618000000000000000e+03
2.160000000000000000e+02 3.951219512195121553e+01 4.200000000000000000e+03
2.160000000000000000e+02 4.097560975609756184e+01 4.529000000000000000e+03
2.160000000000000000e+02 4.243902439024390105e+01 4.807000000000000000e+03
2.160000000000000000e+02 4.390243902439024026e+01 5.164000000000000000e+03
2.160000000000000000e+02 4.536585365853658658e+01 5.415000000000000000e+03
2.160000000000000000e+02 4.682926829268292579e+01 5.569000000000000000e+03
2.160000000000000000e+02 4.829268292682926500e+01 5.652000000000000000e+03
2.160000000000000000e+02 4.975609756097561132e+01 5.594000000000000000e+03
2.160000000000000000e+02 5.121951219512195053e+01 5.468000000000000000e+03
2.160000000000000000e+02 5.268292682926828974e+01 5.377000000000000000e+03
2.160000000000000000e+02 5.414634146341463605e+01 5.273000000000000000e+03
2.160000000000000000e+02 5.560975609756097526e+01 4.992000000000000000e+03
2.160000000000000000e+02 5.707317073170731447e+01 4.727000000000000000e+03
2.160000000000000000e+02 5.853658536585365368e+01 4.538000000000000000e+03
2.160000000000000000e+02 6.000000000000000000e+01 4.038000000000000000e+03
2.160000000000000000e+02 6.146341463414633921e+01 3.723000000000000000e+03
2.160000000000000000e+02 6.292682926829267842e+01 3.383000000000000000e+03
2.160000000000000000e+02 6.439024390243902474e+01 3.099000000000000000e+03
2.160000000000000000e+02 6.585365853658537105e+01 2.773000000000000000e+03
2.160000000000000000e+02 6.731707317073170316e+01 2.433000000000000000e+03
2.160000000000000000e+02 6.878048780487804947e+01 2.195000000000000000e+03
2.160000000000000000e+02 7.024390243902439579e+01 1.860000000000000000e+03
2.160000000000000000e+02 7.170731707317072789e+01 1.618000000000000000e+03
2.160000000000000000e+02 7.317073170731707421e+01 1.557000000000000000e+03
2.160000000000000000e+02 7.463414634146340632e+01 1.262000000000000000e+03
2.160000000000000000e+02 7.609756097560975263e+01 1.070000000000000000e+03
2.160000000000000000e+02 7.756097560975609895e+01 9.160000000000000000e+02
2.160000000000000000e+02 7.902439024390243105e+01 7.540000000000000000e+02
2.160000000000000000e+02 8.048780487804877737e+01 6.220000000000000000e+02
2.160000000000000000e+02 8.195121951219512368e+01 5.080000000000000000e+02
2.160000000000000000e+02 8.341463414634145579e+01 4.280000000000000000e+02
2.160000000000000000e+02 8.487804878048780211e+01 4.080000000000000000e+02
2.160000000000000000e+02 8.634146341463414842e+01 3.210000000000000000e+02
2.160000000000000000e+02 8.780487804878048053e+01 2.640000000000000000e+02
2.160000000000000000e+02 8.926829268292682684e+01 1.940000000000000000e+02
2.160000000000000000e+02 9.073170731707317316e+01 1.860000000000000000e+02
2.160000000000000000e+02 9.219512195121950526e+01 1.480000000000000000e+02
2.160000000000000000e+02 9.365853658536585158e+01 1.390000000000000000e+02
2.160000000000000000e+02 9.512195121951219789e+01 1.040000000000000000e+02
2.160000000000000000e+02 9.658536585365853000e+01 8.200000000000000000e+01
2.160000000000000000e+02 9.804878048780487632e+01 6.500000000000000000e+01
2.160000000000000000e+02 9.951219512195122263e+01 5.000000000000000000e+01
2.160000000000000000e+02 1.009756097560975547e+02 4.100000000000000000e+01
2.160000000000000000e+02 1.024390243902439011e+02 3.000000000000000000e+01
2.160000000000000000e+02 1.039024390243902474e+02 3.600000000000000000e+01
2.160000000000000000e+02 1.053658536585365795e+02 2.400000000000000000e+01
2.160000000000000000e+02 1.068292682926829258e+02 2.300000000000000000e+01
2.160000000000000000e+02 1.082926829268292721e+02 1.800000000000000000e+01
2.160000000000000000e+02 1.097560975609756042e+02 1.000000000000000000e+01
2.160000000000000000e+02 1.112195121951219505e+02 9.000000000000000000e+00
2.160000000000000000e+02 1.126829268292682968e+02 7.000000000000000000e+00
2.160000000000000000e+02 1.141463414634146289e+02 4.000000000000000000e+00
2.160000000000000000e+02 1.156097560975609753e+02 3.000000000000000000e+00
2.160000000000000000e+02 1.170731707317073074e+02 1.000000000000000000e+00
2.160000000000000000e+02 1.185365853658536537e+02 2.000000000000000000e+00
2.160000000000000000e+02 1.200000000000000000e+02 4.000000000000000000e+00
2.160000000000000000e+02 1.214634146341463321e+02 1.000000000000000000e+00
2.160000000000000000e+02 1.229268292682926784e+02 2.000000000000000000e+00
2.160000000000000000e+02 1.258536585365853568e+02 1.000000000000000000e+00
2.200000000000000000e+02 1.170731707317073145e+01 2.000000000000000000e+00
2.200000000000000000e+02 1.317073170731707243e+01 5.000000000000000000e+00
2.200000000000000000e+02 1.463414634146341342e+01 1.400000000000000000e+01
2.200000000000000000e+02 1.609756097560975618e+01 1.900000000000000000e+01
2.200000000000000000e+02 1.756097560975609895e+01 3.600000000000000000e+01
2.200000000000000000e+02 1.902439024390243816e+01 5.700000000000000000e+01
2.200000000000000000e+02 2.048780487804878092e+01 1.140000000000000000e+02
2.200000000000000000e+02 2.195121951219512013e+01 1.880000000000000000e+02
2.200000000000000000e+02 2.341463414634146289e+01 2.750000000000000000e+02
2.200000000000000000e+02 2.487804878048780566e+01 3.950000000000000000e+02
2.200000000000000000e+02 2.634146341463414487e+01 5.370000000000000000e+02
2.200000000000000000e+02 2.780487804878048763e+01 7.300000000000000000e+02
2.200000000000000000e+02 2.926829268292682684e+01 9.960000000000000000e+02
2.200000000000000000e+02 3.073170731707316961e+01 1.298000000000000000e+03
2.200000000000000000e+02 3.219512195121951237e+01 1.636000000000000000e+03
2.200000000000000000e+02 3.365853658536585158e+01 1.948000000000000000e+03
2.200000000000000000e+02 3.512195121951219789e+01 2.384000000000000000e+03
2.200000000000000000e+02 3.658536585365853711e+01 2.733000000000000000e+03
2.200000000000000000e+02 3.804878048780487632e+01 3.179000000000000000e+03
2.200000000000000000e+02 3.951219512195121553e+01 3.712000000000000000e+03
2.200000000000000000e+02 4.097560975609756184e+01 4.067000000000000000e+03
2.200000000000000000e+02 4.243902439024390105e+01 4.335000000000000000e+03
2.200000000000000000e+02 4.390243902439024026e+01 4.596000000000000000e+03
2.200000000000000000e+02 4.536585365853658658e+01 4.792000000000000000e+03
2.200000000000000000e+02 4.682926829268292579e+01 5.122000000000000000e+03
2.200000000000000000e+02 4.829268292682926500e+01 5.045000000000000000e+03
2.200000000000000000e+02 4.975609756097561132e+01 5.113000000000000000e+03
2.200000000000000000e+02 5.121951219512195053e+01 5.208000000000000000e+03
2.200000000000000000e+02 5.268292682926828974e+01 5.151000000000000000e+03
2.200000000000000000e+02 5.414634146341463605e+01 4.894000000000000000e+03
2.200000000000000000e+02 5.560975609756097526e+01 4.794000000000000000e+03
2.200000000000000000e+02 5.707317073170731447e+01 4.537000000000000000e+03
2.200000000000000000e+02 5.853658536585365368e+01 4.447000000000000000e+03
2.200000000000000000e+02 6.000000000000000000e+01 4.045000000000000000e+03
2.200000000000000000e+02 6.146341463414633921e+01 3.748000000000000000e+03
2.200000000000000000e+02 6.292682926829267842e+01 3.318000000000000000e+03
2.200000000000000000e+02 6.439024390243902474e+01 3.070000000000000000e+03
2.200000000000000000e+02 6.585365853658537105e+01 2.790000000000000000e+03
2.200000000000000000e+02 6.731707317073170316e+01 2.556000000000000000e+03
2.200000000000000000e+02 6.878048780487804947e+01 2.192000000000000000e+03
2.200000000000000000e+02 7.024390243902439579e+01 1.935000000000000000e+03
2.200000000000000000e+02 7.170731707317072789e+01 1.750000000000000000e+03
2.200000000000000000e+02 7.317073170731707421e+01 1.522000000000000000e+03
2.200000000000000000e+02 7.463414634146340632e+01 1.351000000000000000e+03
2.200000000000000000e+02 7.609756097560975263e+01 1.148000000000000000e+03
2.200000000000000000e+02 7.756097560975609895e+01 9.810000000000000000e+02
2.200000000000000000e+02 7.902439024390243105e+01 8.140000000000000000e+02
2.200000000000000000e+02 8.048780487804877737e+01 7.120000000000000000e+02
2.200000000000000000e+02 8.195121951219512368e+01 6.040000000000000000e+02
2.200000000000000000e+02 8.341463414634145579e+01 4.900000000000000000e+02
2.200000000000000000e+02 8.487804878048780211e+01 4.250000000000000000e+02
2.200000000000000000e+02 8.634146341463414842e+01 3.700000000000000000e+02
2.200000000000000000e+02 8.780487804878048053e+01 3.360000000000000000e+02
2.200000000000000000e+02 8.926829268292682684e+01 2.550000000000000000e+02
2.200000000000000000e+02 9.073170731707317316e+01 1.970000000000000000e+02
2.200000000000000000e+02 9.219512195121950526e+01 1.570000000000000000e+02
2.200000000000000000e+02 9.365853658536585158e+01 1.350000000000000000e+02
2.200000000000000000e+02 9.512195121951219789e+01 1.040000000000000000e+02
2.200000000000000000e+02 9.658536585365853000e+01 8.700000000000000000e+01
2.200000000000000000e+02 9.804878048780487632e+01 5.600000000000000000e+01
2.200000000000000000e+02 9.951219512195122263e+01 5.400000000000000000e+01
2.200000000000000000e+02 1.009756097560975547e+02 5.100000000000000000e+01
2.200000000000000000e+02 1.024390243902439011e+02 3.300000000000000000e+01
2.200000000000000000e+02 1.039024390243902474e+02 2.500000000000000000e+01
2.200000000000000000e+02 1.053658536585365795e+02 2.000000000000000000e+01
2.200000000000000000e+02 1.068292682926829258e+02 1.700000000000000000e+01
2.200000000000000000e+02 1.082926829268292721e+02 1.500000000000000000e+01
2.200000000000000000e+02 1.097560975609756042e+02 1.300000000000000000e+01
2.200000000000000000e+02 1.112195121951219505e+02 6.000000000000000000e+00
2.200000000000000000e+02 1.126829268292682968e+02 8.000000000000000000e+00
2.200000000000000000e+02 1.141463414634146289e+02 4.000000000000000000e+00
2.200000000000000000e+02 1.156097560975609753e+02 7.000000000000000000e+00
2.200000000000000000e+02 1.170731707317073074e+02 5.000000000000000000e+00
2.200000000000000000e+02 1.185365853658536537e+02 5.000000000000000000e+00
2.200000000000000000e+02 1.200000000000000000e+02 2.000000000000000000e+00
2.200000000000000000e+02 1.214634146341463321e+02 2.000000000000000000e+00
2.200000000000000000e+02 1.229268292682926784e+02 3.000000000000000000e+00
2.200000000000000000e+02 1.258536585365853568e+02 1.000000000000000000e+00
2.200000000000000000e+02 1.287804878048780495e+02 1.000000000000000000e+00
2.240000000000000000e+02 1.024390243902439046e+01 1.000000000000000000e+00
2.240000000000000000e+02 1.317073170731707243e+01 4.000000000000000000e+00
2.240000000000000000e+02 1.463414634146341342e+01 1.200000000000000000e+01
2.240000000000000000e+02 1.609756097560975618e+01 1.200000000000000000e+01
2.240000000000000000e+02 1.756097560975609895e+01 1.800000000000000000e+01
2.240000000000000000e+02 1.902439024390243816e+01 4.100000000000000000e+01
2.240000000000000000e+02 2.048780487804878092e+01 8.400000000000000000e+01
2.240000000000000000e+02 2.195121951219512013e+01 1.150000000000000000e+02
2.240000000000000000e+02 2.341463414634146289e+01 1.990000000000000000e+02
2.240000000000000000e+02 2.487804878048780566e+01 2.820000000000000000e+02
2.240000000000000000e+02 2.634146341463414487e+01 4.370000000000000000e+02
2.240000000000000000e+02 2.780487804878048763e+01 5.740000000000000000e+02
2.240000000000000000e+02 2.926829268292682684e+01 8.140000000000000000e+02
2.240000000000000000e+02 3.073170731707316961e+01 1.063000000000000000e+03
2.240000000000000000e+02 3.219512195121951237e+01 1.356000000000000000e+03
2.240000000000000000e+02 3.365853658536585158e+01 1.690000000000000000e+03
2.240000000000000000e+02 3.512195121951219789e+01 2.067000000000000000e+03
2.240000000000000000e+02 3.658536585365853711e+01 2.294000000000000000e+03
2.240000000000000000e+02 3.804878048780487632e+01 2.785000000000000000e+03
2.240000000000000000e+02 3.951219512195121553e+01 3.126000000000000000e+03
2.240000000000000000e+02 4.097560975609756184e+01 3.557000000000000000e+03
2.240000000000000000e+02 4.243902439024390105e+01 3.923000000000000000e+03
2.240000000000000000e+02 4.390243902439024026e+01 4.122000000000000000e+03
2.240000000000000000e+02 4.536585365853658658e+01 4.327000000000000000e+03
2.240000000000000000e+02 4.682926829268292579e+01 4.585000000000000000e+03
2.240000000000000000e+02 4.829268292682926500e+01 4.777000000000000000e+03
2.240000000000000000e+02 4.975609756097561132e+01 4.892000000000000000e+03
2.240000000000000000e+02 5.121951219512195053e+01 4.959000000000000000e+03
2.240000000000000000e+02 5.268292682926828974e+01 4.800000000000000000e+03
2.240000000000000000e+02 5.414634146341463605e+01 4.778000000000000000e+03
2.240000000000000000e+02 5.560975609756097526e+01 4.519000000000000000e+03
2.240000000000000000e+02 5.707317073170731447e+01 4.393000000000000000e+03
2.240000000000000000e+02 5.853658536585365368e+01 4.187000000000000000e+03
2.240000000000000000e+02 6.000000000000000000e+01 3.896000000000000000e+03
2.240000000000000000e+02 6.146341463414633921e+01 3.663000000000000000e+03
2.240000000000000000e+02 6.292682926829267842e+01 3.457000000000000000e+03
2.240000000000000000e+02 6.439024390243902474e+01 3.153000000000000000e+03
2.240000000000000000e+02 6.585365853658537105e+01 2.791000000000000000e+03
2.240000000000000000e+02 6.731707317073170316e+01 2.603000000000000000e+03
2.240000000000000000e+02 6.878048780487804947e+01 2.292000000000000000e+03
2.240000000000000000e+02 7.024390243902439579e+01 2.080000000000000000e+03
2.240000000000000000e+02 7.170731707317072789e+01 1.700000000000000000e+03
2.240000000000000000e+02 7.317073170731707421e+01 1.606000000000000000e+03
2.240000000000000000e+02 7.463414634146340632e+01 1.383000000000000000e+03
2.240000000000000000e+02 7.609756097560975263e+01 1.235000000000000000e+03
2.240000000000000000e+02 7.756097560975609895e+01 9.650000000000000000e+02
2.240000000000000000e+02 7.902439024390243105e+01 8.720000000000000000e+02
2.240000000000000000e+02 8.048780487804877737e+01 7.240000000000000000e+02
2.240000000000000000e+02 8.195121951219512368e+01 6.100000000000000000e+02
2.240000000000000000e+02 8.341463414634145579e+01 5.870000000000000000e+02
2.240000000000000000e+02 8.487804878048780211e+01 4.670000000000000000e+02
2.240000000000000000e+02 8.634146341463414842e+01 3.730000000000000000e+02
2.240000000000000000e+02 8.780487804878048053e+01 3.130000000000000000e+02
2.240000000000000000e+02 8.926829268292682684e+01 2.520000000000000000e+02
2.240000000000000000e+02 9.073170731707317316e+01 2.300000000000000000e+02
2.240000000000000000e+02 9.219512195121950526e+01 1.720000000000000000e+02
2.240000000000000000e+02 9.365853658536585158e+01 1.530000000000000000e+02
2.240000000000000000e+02 9.512195121951219789e+01 1.240000000000000000e+02
2.240000000000000000e+02 9.658536585365853000e+01 1.060000000000000000e+02
2.240000000000000000e+02 9.804878048780487632e+01 9.500000000000000000e+01
2.240000000000000000e+02 9.951219512195122263e+01 7.100000000000000000e+01
2.240000000000000000e+02 1.009756097560975547e+02 4.800000000000000000e+01
2.240000000000000000e+02 1.024390243902439011e+02 5.500000000000000000e+01
2.240000000000000000e+02 1.039024390243902474e+02 3.500000000000000000e+01
2.240000000000000000e+02 1.053658536585365795e+02 3.100000000000000000e+01
2.240000000000000000e+02 1.068292682926829258e+02 1.500000000000000000e+01
2.240000000000000000e+02 1.082926829268292721e+02 1.800000000000000000e+01
2.240000000000000000e+02 1.097560975609756042e+02 1.000000000000000000e+01
2.240000000000000000e+02 1.112195121951219505e+02 1.200000000000000000e+01
2.240000000000000000e+02 1.126829268292682968e+02 9.000000000000000000e+00
2.240000000000000000e+02 1.141463414634146289e+02 1.000000000000000000e+01
2.240000000000000000e+02 1.156097560975609753e+02 6.000000000000000000e+00
2.240000000000000000e+02 1.170731707317073074e+02 5.000000000000000000e+00
2.240000000000000000e+02 1.185365853658536537e+02 3.000000000000000000e+00
2.240000000000000000e+02 1.200000000000000000e+02 4.000000000000000000e+00
2.240000000000000000e+02 1.214634146341463321e+02 2.000000000000000000e+00
2.240000000000000000e+02 1.229268292682926784e+02 3.000000000000000000e+00
2.240000000000000000e+02 1.243902439024390247e+02 1.000000000000000000e+00
2.240000000000000000e+02 1.258536585365853568e+02 1.000000000000000000e+00
2.240000000000000000e+02 1.273170731707317032e+02 2.000000000000000000e+00
2.240000000000000000e+02 1.317073170731707421e+02 1.000000000000000000e+00
2.240000000000000000e+02 1.360975609756097526e+02 3.000000000000000000e+00
2.240000000000000000e+02 1.448780487804878021e+02 1.000000000000000000e+00
2.280000000000000000e+02 1.317073170731707243e+01 2.000000000000000000e+00
2.280000000000000000e+02 1.463414634146341342e+01 3.000000000000000000e+00
2.280000000000000000e+02 1.609756097560975618e+01 9.000000000000000000e+00
2.280000000000000000e+02 1.756097560975609895e+01 1.800000000000000000e+01
2.280000000000000000e+02 1.902439024390243816e+01 3.700000000000000000e+01
2.280000000000000000e+02 2.048780487804878092e+01 4.600000000000000000e+01
2.280000000000000000e+02 2.195121951219512013e+01 9.900000000000000000e+01
2.280000000000000000e+02 2.341463414634146289e+01 1.400000000000000000e+02
2.280000000000000000e+02 2.487804878048780566e+01 2.380000000000000000e+02
2.280000000000000000e+02 2.634146341463414487e+01 3.300000000000000000e+02
2.280000000000000000e+02 2.780487804878048763e+01 4.740000000000000000e+02
2.280000000000000000e+02 2.926829268292682684e+01 6.490000000000000000e+02
2.280000000000000000e+02 3.073170731707316961e+01 8.770000000000000000e+02
2.280000000000000000e+02 3.219512195121951237e+01 1.077000000000000000e+03
2.280000000000000000e+02 3.365853658536585158e+01 1.399000000000000000e+03
2.280000000000000000e+02 3.512195121951219789e+01 1.647000000000000000e+03
2.280000000000000000e+02 3.658536585365853711e+01 1.999000000000000000e+03
2.280000000000000000e+02 3.804878048780487632e+01 2.373000000000000000e+03
2.280000000000000000e+02 3.951219512195121553e+01 2.685000000000000000e+03
2.280000000000000000e+02 4.097560975609756184e+01 3.042000000000000000e+03
2.280000000000000000e+02 4.243902439024390105e+01 3.385000000000000000e+03
2.280000000000000000e+02 4.390243902439024026e+01 3.643000000000000000e+03
2.280000000000000000e+02 4.536585365853658658e+01 3.969000000000000000e+03
2.280000000000000000e+02 4.682926829268292579e+01 4.244000000000000000e+03
2.280000000000000000e+02 4.829268292682926500e+01 4.245000000000000000e+03
2.280000000000000000e+02 4.975609756097561132e+01 4.445000000000000000e+03
2.280000000000000000e+02 5.121951219512195053e+01 4.566000000000000000e+03
2.280000000000000000e+02 5.268292682926828974e+01 4.417000000000000000e+03
2.280000000000000000e+02 5.414634146341463605e+01 4.430000000000000000e+03
2.280000000000000000e+02 5.560975609756097526e+01 4.147000000000000000e+03
2.280000000000000000e+02 5.707317073170731447e+01 4.146000000000000000e+03
2.280000000000000000e+02 5.853658536585365368e+01 3.945000000000000000e+03
2.280000000000000000e+02 6.000000000000000000e+01 3.771000000000000000e+03
2.280000000000000000e+02 6.146341463414633921e+01 3.634000000000000000e+03
2.280000000000000000e+02 6.292682926829267842e+01 3.333000000000000000e+03
2.280000000000000000e+02 6.439024390243902474e+01 3.103000000000000000e+03
2.280000000000000000e+02 6.585365853658537105e+01 2.789000000000000000e+03
2.280000000000000000e+02 6.731707317073170316e+01 2.565000000000000000e+03
2.280000000000000000e+02 6.878048780487804947e+01 2.359000000000000000e+03
2.280000000000000000e+02 7.024390243902439579e+01 2.063000000000000000e+03
2.280000000000000000e+02 7.170731707317072789e+01 1.802000000000000000e+03
2.280000000000000000e+02 7.317073170731707421e+01 1.693000000000000000e+03
2.280000000000000000e+02 7.463414634146340632e+01 1.487000000000000000e+03
2.280000000000000000e+02 7.609756097560975263e+01 1.336000000000000000e+03
2.280000000000000000e+02 7.756097560975609895e+01 1.121000000000000000e+03
2.280000000000000000e+02 7.902439024390243105e+01 9.620000000000000000e+02
2.280000000000000000e+02 8.048780487804877737e+01 8.250000000000000000e+02
2.280000000000000000e+02 8.195121951219512368e+01 6.750000000000000000e+02
2.280000000000000000e+02 8.341463414634145579e+01 6.170000000000000000e+02
2.280000000000000000e+02 8.487804878048780211e+01 5.230000000000000000e+02
2.280000000000000000e+02 8.634146341463414842e+01 4.180000000000000000e+02
2.280000000000000000e+02 8.780487804878048053e+01 3.910000000000000000e+02
2.280000000000000000e+02 8.926829268292682684e+01 3.080000000000000000e+02
2.280000000000000000e+02 9.073170731707317316e+01 2.570000000000000000e+02
2.280000000000000000e+02 9.219512195121950526e+01 2.200000000000000000e+02
2.280000000000000000e+02 9.365853658536585158e+01 1.910000000000000000e+02
2.280000000000000000e+02 9.512195121951219789e+01 1.430000000000000000e+02
2.280000000000000000e+02 9.658536585365853000e+01 1.230000000000000000e+02
2.280000000000000000e+02 9.804878048780487632e+01 8.100000000000000000e+01
2.280000000000000000e+02 9.951219512195122263e+01 7.900000000000000000e+01
2.280000000000000000e+02 1.009756097560975547e+02 5.500000000000000000e+01
2.280000000000000000e+02 1.024390243902439011e+02 4.400000000000000000e+01
2.280000000000000000e+02 1.039024390243902474e+02 4.300000000000000000e+01
2.280000000000000000e+02 1.053658536585365795e+02 3.100000000000000000e+01
2.280000000000000000e+02 1.068292682926829258e+02 3.000000000000000000e+01
2.280000000000000000e+02 1.082926829268292721e+02 1.700000000000000000e+01
2.280000000000000000e+02 1.097560975609756042e+02 1.100000000000000000e+01
2.280000000000000000e+02 1.112195121951219505e+02 2.000000000000000000e+01
2.280000000000000000e+02 1.126829268292682968e+02 1.400000000000000000e+01
2.280000000000000000e+02 1.141463414634146289e+02 7.000000000000000000e+00
2.280000000000000000e+02 1.156097560975609753e+02 4.000000000000000000e+00
2.280000000000000000e+02 1.170731707317073074e+02 7.000000000000000000e+00
2.280000000000000000e+02 1.185365853658536537e+02 7.000000000000000000e+00
2.280000000000000000e+02 1.200000000000000000e+02 3.000000000000000000e+00
2.280000000000000000e+02 1.214634146341463321e+02 4.000000000000000000e+00
2.280000000000000000e+02 1.229268292682926784e+02 2.000000000000000000e+00
2.280000000000000000e+02 1.258536585365853568e+02 1.000000000000000000e+00
2.280000000000000000e+02 1.302439024390243958e+02 1.000000000000000000e+00
2.280000000000000000e+02 1.346341463414634063e+02 1.000000000000000000e+00
2.320000000000000000e+02 1.024390243902439046e+01 2.000000000000000000e+00
2.320000000000000000e+02 1.170731707317073145e+01 1.000000000000000000e+00
2.320000000000000000e+02 1.317073170731707243e+01 2.000000000000000000e+00
2.320000000000000000e+02 1.463414634146341342e+01 4.000000000000000000e+00
2.320000000000000000e+02 1.609756097560975618e+01 6.000000000000000000e+00
2.320000000000000000e+02 1.756097560975609895e+01 2.300000000000000000e+01
2.320000000000000000e+02 1.902439024390243816e+01 3.300000000000000000e+01
2.320000000000000000e+02 2.048780487804878092e+01 2.200000000000000000e+01
2.320000000000000000e+02 2.195121951219512013e+01 7.100000000000000000e+01
2.320000000000000000e+02 2.341463414634146289e+01 1.140000000000000000e+02
2.320000000000000000e+02 2.487804878048780566e+01 1.800000000000000000e+02
2.320000000000000000e+02 2.634146341463414487e+01 2.530000000000000000e+02
2.320000000000000000e+02 2.780487804878048763e+01 3.680000000000000000e+02
2.320000000000000000e+02 2.926829268292682684e+01 5.260000000000000000e+02
2.320000000000000000e+02 3.073170731707316961e+01 6.810000000000000000e+02
2.320000000000000000e+02 3.219512195121951237e+01 8.860000000000000000e+02
2.320000000000000000e+02 3.365853658536585158e+01 1.138000000000000000e+03
2.320000000000000000e+02 3.512195121951219789e+01 1.415000000000000000e+03
2.320000000000000000e+02 3.658536585365853711e+01 1.638000000000000000e+03
2.320000000000000000e+02 3.804878048780487632e+01 1.983000000000000000e+03
2.320000000000000000e+02 3.951219512195121553e+01 2.262000000000000000e+03
2.320000000000000000e+02 4.097560975609756184e+01 2.551000000000000000e+03
2.320000000000000000e+02 4.243902439024390105e+01 2.942000000000000000e+03
2.320000000000000000e+02 4.390243902439024026e+01 3.291000000000000000e+03
2.320000000000000000e+02 4.536585365853658658e+01 3.508000000000000000e+03
2.320000000000000000e+02 4.682926829268292579e+01 3.693000000000000000e+03
2.320000000000000000e+02 4.829268292682926500e+01 3.892000000000000000e+03
2.320000000000000000e+02 4.975609756097561132e+01 4.077000000000000000e+03
2.320000000000000000e+02 5.121951219512195053e+01 4.178000000000000000e+03
2.320000000000000000e+02 5.268292682926828974e+01 4.125000000000000000e+03
2.320000000000000000e+02 5.414634146341463605e+01 4.105000000000000000e+03
2.320000000000000000e+02 5.560975609756097526e+01 4.084000000000000000e+03
2.320000000000000000e+02 5.707317073170731447e+01 4.121000000000000000e+03
2.320000000000000000e+02 5.853658536585365368e+01 3.856000000000000000e+03
2.320000000000000000e+02 6.000000000000000000e+01 3.759000000000000000e+03
2.320000000000000000e+02 6.146341463414633921e+01 3.392000000000000000e+03
2.320000000000000000e+02 6.292682926829267842e+01 3.187000000000000000e+03
2.320000000000000000e+02 6.439024390243902474e+01 3.049000000000000000e+03
2.320000000000000000e+02 6.585365853658537105e+01 2.836000000000000000e+03
2.320000000000000000e+02 6.731707317073170316e+01 2.551000000000000000e+03
2.320000000000000000e+02 6.878048780487804947e+01 2.361000000000000000e+03
2.320000000000000000e+02 7.024390243902439579e+01 2.105000000000000000e+03
2.320000000000000000e+02 7.170731707317072789e+01 1.887000000000000000e+03
2.320000000000000000e+02 7.317073170731707421e+01 1.681000000000000000e+03
2.320000000000000000e+02 7.463414634146340632e+01 1.609000000000000000e+03
2.320000000000000000e+02 7.609756097560975263e+01 1.351000000000000000e+03
2.320000000000000000e+02 7.756097560975609895e+01 1.182000000000000000e+03
2.320000000000000000e+02 7.902439024390243105e+01 1.019000000000000000e+03
2.320000000000000000e+02 8.048780487804877737e+01 9.490000000000000000e+02
2.320000000000000000e+02 8.195121951219512368e+01 7.400000000000000000e+02
2.320000000000000000e+02 8.341463414634145579e+01 6.380000000000000000e+02
2.320000000000000000e+02 8.487804878048780211e+01 5.420000000000000000e+02
2.320000000000000000e+02 8.634146341463414842e+01 4.790000000000000000e+02
2.320000000000000000e+02 8.780487804878048053e+01 4.260000000000000000e+02
2.320000000000000000e+02 8.926829268292682684e+01 2.970000000000000000e+02
2.320000000000000000e+02 9.073170731707317316e+01 2.610000000000000000e+02
2.320000000000000000e+02 9.219512195121950526e+01 2.030000000000000000e+02
2.320000000000000000e+02 9.365853658536585158e+01 2.090000000000000000e+02
2.320000000000000000e+02 9.512195121951219789e+01 1.790000000000000000e+02
2.320000000000000000e+02 9.658536585365853000e+01 1.290000000000000000e+02
2.320000000000000000e+02 9.804878048780487632e+01 1.060000000000000000e+02
2.320000000000000000e+02 9.951219512195122263e+01 9.200000000000000000e+01
2.320000000000000000e+02 1.009756097560975547e+02 9.000000000000000000e+01
2.320000000000000000e+02 1.024390243902439011e+02 6.000000000000000000e+01
2.320000000000000000e+02 1.039024390243902474e+02 5.100000000000000000e+01
2.320000000000000000e+02 1.053658536585365795e+02 3.300000000000000000e+01
2.320000000000000000e+02 1.068292682926829258e+02 4.100000000000000000e+01
2.320000000000000000e+02 1.082926829268292721e+02 2.500000000000000000e+01
2.320000000000000000e+02 1.097560975609756042e+02 2.300000000000000000e+01
2.320000000000000000e+02 1.112195121951219505e+02 1.500000000000000000e+01
2.320000000000000000e+02 1.126829268292682968e+02 1.300000000000000000e+01
2.320000000000000000e+02 1.141463414634146289e+02 1.100000000000000000e+01
2.320000000000000000e+02 1.156097560975609753e+02 7.000000000000000000e+00
2.320000000000000000e+02 1.170731707317073074e+02 6.000000000000000000e+00
2.320000000000000000e+02 1.185365853658536537e+02 9.000000000000000000e+00
2.320000000000000000e+02 1.200000000000000000e+02 5.000000000000000000e+00
2.320000000000000000e+02 1.214634146341463321e+02 2.000000000000000000e+00
2.320000000000000000e+02 1.229268292682926784e+02 2.000000000000000000e+00
2.320000000000000000e+02 1.243902439024390247e+02 2.000000000000000000e+00
2.320000000000000000e+02 1.258536585365853568e+02 4.000000000000000000e+00
2.320000000000000000e+02 1.273170731707317032e+02 2.000000000000000000e+00
2.320000000000000000e+02 1.287804878048780495e+02 1.000000000000000000e+00
2.320000000000000000e+02 1.317073170731707421e+02 1.000000000000000000e+00
2.320000000000000000e+02 1.331707317073170600e+02 1.000000000000000000e+00
2.320000000000000000e+02 1.360975609756097526e+02 1.000000000000000000e+00
2.320000000000000000e+02 1.375609756097560989e+02 1.000000000000000000e+00
2.320000000000000000e+02 1.390243902439024453e+02 1.000000000000000000e+00
2.320000000000000000e+02 1.448780487804878021e+02 1.000000000000000000e+00
2.360000000000000000e+02 1.463414634146341342e+01 3.000000000000000000e+00
2.360000000000000000e+02 1.609756097560975618e+01 3.000000000000000000e+00
2.360000000000000000e+02 1.756097560975609895e+01 5.000000000000000000e+00
2.360000000000000000e+02 1.902439024390243816e+01 1.800000000000000000e+01
2.360000000000000000e+02 2.048780487804878092e+01 3.100000000000000000e+01
2.360000000000000000e+02 2.195121951219512013e+01 4.700000000000000000e+01
2.360000000000000000e+02 2.341463414634146289e+01 7.200000000000000000e+01
2.360000000000000000e+02 2.487804878048780566e+01 1.080000000000000000e+02
2.360000000000000000e+02 2.634146341463414487e+01 1.930000000000000000e+02
2.360000000000000000e+02 2.780487804878048763e+01 2.820000000000000000e+02
2.360000000000000000e+02 2.926829268292682684e+01 4.180000000000000000e+02
2.360000000000000000e+02 3.073170731707316961e+01 5.800000000000000000e+02
2.360000000000000000e+02 3.219512195121951237e+01 7.160000000000000000e+02
2.360000000000000000e+02 3.365853658536585158e+01 9.130000000000000000e+02
2.360000000000000000e+02 3.512195121951219789e+01 1.103000000000000000e+03
2.360000000000000000e+02 3.658536585365853711e+01 1.448000000000000000e+03
2.360000000000000000e+02 3.804878048780487632e+01 1.665000000000000000e+03
2.360000000000000000e+02 3.951219512195121553e+01 1.983000000000000000e+03
2.360000000000000000e+02 4.097560975609756184e+01 2.229000000000000000e+03
2.360000000000000000e+02 4.243902439024390105e+01 2.571000000000000000e+03
2.360000000000000000e+02 4.390243902439024026e+01 2.869000000000000000e+03
2.360000000000000000e+02 4.536585365853658658e+01 3.110000000000000000e+03
2.360000000000000000e+02 4.682926829268292579e+01 3.379000000000000000e+03
2.360000000000000000e+02 4.829268292682926500e+01 3.467000000000000000e+03
2.360000000000000000e+02 4.975609756097561132e+01 3.595000000000000000e+03
2.360000000000000000e+02 5.121951219512195053e+01 3.741000000000000000e+03
2.360000000000000000e+02 5.268292682926828974e+01 3.764000000000000000e+03
2.360000000000000000e+02 5.414634146341463605e+01 3.867000000000000000e+03
2.360000000000000000e+02 5.560975609756097526e+01 3.893000000000000000e+03
2.360000000000000000e+02 5.707317073170731447e+01 3.736000000000000000e+03
2.360000000000000000e+02 5.853658536585365368e+01 3.670000000000000000e+03
2.360000000000000000e+02 6.000000000000000000e+01 3.536000000000000000e+03
2.360000000000000000e+02 6.146341463414633921e+01 3.365000000000000000e+03
2.360000000000000000e+02 6.292682926829267842e+01 3.089000000000000000e+03
2.360000000000000000e+02 6.439024390243902474e+01 2.935000000000000000e+03
2.360000000000000000e+02 6.585365853658537105e+01 2.828000000000000000e+03
2.360000000000000000e+02 6.731707317073170316e+01 2.539000000000000000e+03
2.360000000000000000e+02 6.878048780487804947e+01 2.355000000000000000e+03
2.360000000000000000e+02 7.024390243902439579e+01 2.142000000000000000e+03
2.360000000000000000e+02 7.170731707317072789e+01 1.920000000000000000e+03
2.360000000000000000e+02 7.317073170731707421e+01 1.702000000000000000e+03
2.360000000000000000e+02 7.463414634146340632e+01 1.555000000000000000e+03
2.360000000000000000e+02 7.609756097560975263e+01 1.391000000000000000e+03
2.360000000000000000e+02 7.756097560975609895e+01 1.207000000000000000e+03
2.360000000000000000e+02 7.902439024390243105e+01 1.110000000000000000e+03
2.360000000000000000e+02 8.048780487804877737e+01 9.220000000000000000e+02
2.360000000000000000e+02 8.195121951219512368e+01 8.130000000000000000e+02
2.360000000000000000e+02 8.341463414634145579e+01 6.840000000000000000e+02
2.360000000000000000e+02 8.487804878048780211e+01 6.140000000000000000e+02
2.360000000000000000e+02 8.634146341463414842e+01 4.730000000000000000e+02
2.360000000000000000e+02 8.780487804878048053e+01 4.590000000000000000e+02
2.360000000000000000e+02 8.926829268292682684e+01 3.300000000000000000e+02
2.360000000000000000e+02 9.073170731707317316e+01 3.120000000000000000e+02
2.360000000000000000e+02 9.219512195121950526e+01 2.540000000000000000e+02
2.360000000000000000e+02 9.365853658536585158e+01 2.290000000000000000e+02
2.360000000000000000e+02 9.512195121951219789e+01 1.660000000000000000e+02
2.360000000000000000e+02 9.658536585365853000e+01 1.480000000000000000e+02
2.360000000000000000e+02 9.804878048780487632e+01 1.120000000000000000e+02
2.360000000000000000e+02 9.951219512195122263e+01 9.600000000000000000e+01
2.360000000000000000e+02 1.009756097560975547e+02 7.900000000000000000e+01
2.360000000000000000e+02 1.024390243902439011e+02 6.600000000000000000e+01
2.360000000000000000e+02 1.039024390243902474e+02 4.800000000000000000e+01
2.360000000000000000e+02 1.053658536585365795e+02 6.000000000000000000e+01
2.360000000000000000e+02 1.068292682926829258e+02 4.500000000000000000e+01
2.360000000000000000e+02 1.082926829268292721e+02 3.100000000000000000e+01
2.360000000000000000e+02 1.097560975609756042e+02 1.800000000000000000e+01
2.360000000000000000e+02 1.112195121951219505e+02 1.500000000000000000e+01
2.360000000000000000e+02 1.126829268292682968e+02 1.500000000000000000e+01
2.360000000000000000e+02 1.141463414634146289e+02 1.700000000000000000e+01
2.360000000000000000e+02 1.156097560975609753e+02 1.100000000000000000e+01
2.360000000000000000e+02 1.170731707317073074e+02 8.000000000000000000e+00
2.360000000000000000e+02 1.185365853658536537e+02 6.000000000000000000e+00
2.360000000000000000e+02 1.200000000000000000e+02 6.000000000000000000e+00
2.360000000000000000e+02 1.214634146341463321e+02 4.000000000000000000e+00
2.360000000000000000e+02 1.229268292682926784e+02 1.000000000000000000e+00
2.360000000000000000e+02 1.243902439024390247e+02 2.000000000000000000e+00
2.360000000000000000e+02 1.258536585365853568e+02 4.000000000000000000e+00
2.360000000000000000e+02 1.273170731707317032e+02 3.000000000000000000e+00
2.360000000000000000e+02 1.287804878048780495e+02 1.000000000000000000e+00
2.360000000000000000e+02 1.302439024390243958e+02 2.000000000000000000e+00
2.360000000000000000e+02 1.317073170731707421e+02 1.000000000000000000e+00
2.360000000000000000e+02 1.331707317073170600e+02 1.000000000000000000e+00
2.360000000000000000e+02 1.390243902439024453e+02 1.000000000000000000e+00
2.360000000000000000e+02 1.404878048780487916e+02 1.000000000000000000e+00
2.400000000000000000e+02 1.609756097560975618e+01 5.000000000000000000e+00
2.400000000000000000e+02 1.756097560975609895e+01 1.000000000000000000e+00
2.400000000000000000e+02 1.902439024390243816e+01 1.200000000000000000e+01
2.400000000000000000e+02 2.048780487804878092e+01 3.000000000000000000e+01
2.400000000000000000e+02 2.195121951219512013e+01 3.700000000000000000e+01
2.400000000000000000e+02 2.341463414634146289e+01 5.900000000000000000e+01
2.400000000000000000e+02 2.487804878048780566e+01 1.040000000000000000e+02
2.400000000000000000e+02 2.634146341463414487e+01 1.560000000000000000e+02
2.400000000000000000e+02 2.780487804878048763e+01 2.160000000000000000e+02
2.400000000000000000e+02 2.926829268292682684e+01 3.700000000000000000e+02
2.400000000000000000e+02 3.073170731707316961e+01 4.090000000000000000e+02
2.400000000000000000e+02 3.219512195121951237e+01 5.570000000000000000e+02
2.400000000000000000e+02 3.365853658536585158e+01 6.740000000000000000e+02
2.400000000000000000e+02 3.512195121951219789e+01 9.320000000000000000e+02
2.400000000000000000e+02 3.658536585365853711e+01 1.082000000000000000e+03
2.400000000000000000e+02 3.804878048780487632e+01 1.374000000000000000e+03
2.400000000000000000e+02 3.951219512195121553e+01 1.572000000000000000e+03
2.400000000000000000e+02 4.097560975609756184e+01 1.903000000000000000e+03
2.400000000000000000e+02 4.243902439024390105e+01 2.281000000000000000e+03
2.400000000000000000e+02 4.390243902439024026e+01 2.474000000000000000e+03
2.400000000000000000e+02 4.536585365853658658e+01 2.603000000000000000e+03
2.400000000000000000e+02 4.682926829268292579e+01 2.942000000000000000e+03
2.400000000000000000e+02 4.829268292682926500e+01 3.080000000000000000e+03
2.400000000000000000e+02 4.975609756097561132e+01 3.349000000000000000e+03
2.400000000000000000e+02 5.121951219512195053e+01 3.395000000000000000e+03
2.400000000000000000e+02 5.268292682926828974e+01 3.522000000000000000e+03
2.400000000000000000e+02 5.414634146341463605e+01 3.516000000000000000e+03
2.400000000000000000e+02 5.560975609756097526e+01 3.573000000000000000e+03
2.400000000000000000e+02 5.707317073170731447e+01 3.469000000000000000e+03
2.400000000000000000e+02 5.853658536585365368e+01 3.432000000000000000e+03
2.400000000000000000e+02 6.000000000000000000e+01 3.362000000000000000e+03
2.400000000000000000e+02 6.146341463414633921e+01 3.288000000000000000e+03
2.400000000000000000e+02 6.292682926829267842e+01 3.114000000000000000e+03
2.400000000000000000e+02 6.439024390243902474e+01 2.932000000000000000e+03
2.400000000000000000e+02 6.585365853658537105e+01 2.728000000000000000e+03
2.400000000000000000e+02 6.731707317073170316e+01 2.562000000000000000e+03
2.400000000000000000e+02 6.878048780487804947e+01 2.285000000000000000e+03
2.400000000000000000e+02 7.024390243902439579e+01 2.137000000000000000e+03
2.400000000000000000e+02 7.170731707317072789e+01 1.924000000000000000e+03
2.400000000000000000e+02 7.317073170731707421e+01 1.809000000000000000e+03
2.400000000000000000e+02 7.463414634146340632e+01 1.566000000000000000e+03
2.400000000000000000e+02 7.609756097560975263e+01 1.472000000000000000e+03
2.400000000000000000e+02 7.756097560975609895e+01 1.294000000000000000e+03
2.400000000000000000e+02 7.902439024390243105e+01 1.103000000000000000e+03
2.400000000000000000e+02 8.048780487804877737e+01 9.290000000000000000e+02
2.400000000000000000e+02 8.195121951219512368e+01 8.550000000000000000e+02
2.400000000000000000e+02 8.341463414634145579e+01 7.080000000000000000e+02
2.400000000000000000e+02 8.487804878048780211e+01 6.310000000000000000e+02
2.400000000000000000e+02 8.634146341463414842e+01 5.830000000000000000e+02
2.400000000000000000e+02 8.780487804878048053e+01 4.850000000000000000e+02
2.400000000000000000e+02 8.926829268292682684e+01 4.100000000000000000e+02
2.400000000000000000e+02 9.073170731707317316e+01 3.150000000000000000e+02
2.400000000000000000e+02 9.219512195121950526e+01 2.930000000000000000e+02
2.400000000000000000e+02 9.365853658536585158e+01 2.560000000000000000e+02
2.400000000000000000e+02 9.512195121951219789e+01 2.090000000000000000e+02
2.400000000000000000e+02 9.658536585365853000e+01 1.860000000000000000e+02
2.400000000000000000e+02 9.804878048780487632e+01 1.650000000000000000e+02
2.400000000000000000e+02 9.951219512195122263e+01 1.050000000000000000e+02
2.400000000000000000e+02 1.009756097560975547e+02 9.800000000000000000e+01
2.400000000000000000e+02 1.024390243902439011e+02 7.700000000000000000e+01
2.400000000000000000e+02 1.039024390243902474e+02 7.300000000000000000e+01
2.400000000000000000e+02 1.053658536585365795e+02 5.200000000000000000e+01
2.400000000000000000e+02 1.068292682926829258e+02 5.200000000000000000e+01
2.400000000000000000e+02 1.082926829268292721e+02 3.500000000000000000e+01
2.400000000000000000e+02 1.097560975609756042e+02 2.700000000000000000e+01
2.400000000000000000e+02 1.112195121951219505e+02 2.600000000000000000e+01
2.400000000000000000e+02 1.126829268292682968e+02 1.400000000000000000e+01
2.400000000000000000e+02 1.141463414634146289e+02 1.700000000000000000e+01
2.400000000000000000e+02 1.156097560975609753e+02 1.200000000000000000e+01
2.400000000000000000e+02 1.170731707317073074e+02 7.000000000000000000e+00
2.400000000000000000e+02 1.185365853658536537e+02 5.000000000000000000e+00
2.400000000000000000e+02 1.200000000000000000e+02 8.000000000000000000e+00
2.400000000000000000e+02 1.214634146341463321e+02 8.000000000000000000e+00
2.400000000000000000e+02 1.229268292682926784e+02 2.000000000000000000e+00
2.400000000000000000e+02 1.243902439024390247e+02 5.000000000000000000e+00
2.400000000000000000e+02 1.258536585365853568e+02 3.000000000000000000e+00
2.400000000000000000e+02 1.273170731707317032e+02 2.000000000000000000e+00
2.400000000000000000e+02 1.287804878048780495e+02 3.000000000000000000e+00
2.400000000000000000e+02 1.302439024390243958e+02 2.000000000000000000e+00
2.400000000000000000e+02 1.317073170731707421e+02 1.000000000000000000e+00
2.400000000000000000e+02 1.331707317073170600e+02 1.000000000000000000e+00
2.400000000000000000e+02 1.419512195121951095e+02 1.000000000000000000e+00
2.440000000000000000e+02 1.463414634146341342e+01 1.000000000000000000e+00
2.440000000000000000e+02 1.609756097560975618e+01 1.000000000000000000e+00
2.440000000000000000e+02 1.756097560975609895e+01 8.000000000000000000e+00
2.440000000000000000e+02 1.902439024390243816e+01 8.000000000000000000e+00
2.440000000000000000e+02 2.048780487804878092e+01 1.500000000000000000e+01
2.440000000000000000e+02 2.195121951219512013e+01 3.200000000000000000e+01
2.440000000000000000e+02 2.341463414634146289e+01 5.400000000000000000e+01
2.440000000000000000e+02 2.487804878048780566e+01 7.100000000000000000e+01
2.440000000000000000e+02 2.634146341463414487e+01 1.090000000000000000e+02
2.440000000000000000e+02 2.780487804878048763e+01 1.660000000000000000e+02
2.440000000000000000e+02 2.926829268292682684e+01 2.590000000000000000e+02
2.440000000000000000e+02 3.073170731707316961e+01 3.170000000000000000e+02
2.440000000000000000e+02 3.219512195121951237e+01 4.870000000000000000e+02
2.440000000000000000e+02 3.365853658536585158e+01 6.140000000000000000e+02
2.440000000000000000e+02 3.512195121951219789e+01 7.150000000000000000e+02
2.440000000000000000e+02 3.658536585365853711e+01 9.140000000000000000e+02
2.440000000000000000e+02 3.804878048780487632e+01 1.154000000000000000e+03
2.440000000000000000e+02 3.951219512195121553e+01 1.333000000000000000e+03
2.440000000000000000e+02 4.097560975609756184e+01 1.586000000000000000e+03
2.440000000000000000e+02 4.243902439024390105e+01 1.860000000000000000e+03
2.440000000000000000e+02 4.390243902439024026e+01 2.121000000000000000e+03
2.440000000000000000e+02 4.536585365853658658e+01 2.265000000000000000e+03
2.440000000000000000e+02 4.682926829268292579e+01 2.574000000000000000e+03
2.440000000000000000e+02 4.829268292682926500e+01 2.713000000000000000e+03
2.440000000000000000e+02 4.975609756097561132e+01 2.881000000000000000e+03
2.440000000000000000e+02 5.121951219512195053e+01 3.021000000000000000e+03
2.440000000000000000e+02 5.268292682926828974e+01 3.171000000000000000e+03
2.440000000000000000e+02 5.414634146341463605e+01 3.240000000000000000e+03
2.440000000000000000e+02 5.560975609756097526e+01 3.143000000000000000e+03
2.440000000000000000e+02 5.707317073170731447e+01 3.267000000000000000e+03
2.440000000000000000e+02 5.853658536585365368e+01 3.233000000000000000e+03
2.440000000000000000e+02 6.000000000000000000e+01 3.061000000000000000e+03
2.440000000000000000e+02 6.146341463414633921e+01 3.061000000000000000e+03
2.440000000000000000e+02 6.292682926829267842e+01 3.056000000000000000e+03
2.440000000000000000e+02 6.439024390243902474e+01 2.808000000000000000e+03
2.440000000000000000e+02 6.585365853658537105e+01 2.565000000000000000e+03
2.440000000000000000e+02 6.731707317073170316e+01 2.406000000000000000e+03
2.440000000000000000e+02 6.878048780487804947e+01 2.316000000000000000e+03
2.440000000000000000e+02 7.024390243902439579e+01 2.089000000000000000e+03
2.440000000000000000e+02 7.170731707317072789e+01 1.936000000000000000e+03
2.440000000000000000e+02 7.317073170731707421e+01 1.795000000000000000e+03
2.440000000000000000e+02 7.463414634146340632e+01 1.706000000000000000e+03
2.440000000000000000e+02 7.609756097560975263e+01 1.503000000000000000e+03
2.440000000000000000e+02 7.756097560975609895e+01 1.318000000000000000e+03
2.440000000000000000e+02 7.902439024390243105e+01 1.104000000000000000e+03
2.440000000000000000e+02 8.048780487804877737e+01 9.930000000000000000e+02
2.440000000000000000e+02 8.195121951219512368e+01 8.790000000000000000e+02
2.440000000000000000e+02 8.341463414634145579e+01 7.600000000000000000e+02
2.440000000000000000e+02 8.487804878048780211e+01 6.360000000000000000e+02
2.440000000000000000e+02 8.634146341463414842e+01 5.850000000000000000e+02
2.440000000000000000e+02 8.780487804878048053e+01 4.740000000000000000e+02
2.440000000000000000e+02 8.926829268292682684e+01 4.280000000000000000e+02
2.440000000000000000e+02 9.073170731707317316e+01 3.800000000000000000e+02
2.440000000000000000e+02 9.219512195121950526e+01 3.110000000000000000e+02
2.440000000000000000e+02 9.365853658536585158e+01 2.560000000000000000e+02
2.440000000000000000e+02 9.512195121951219789e+01 2.530000000000000000e+02
2.440000000000000000e+02 9.658536585365853000e+01 1.880000000000000000e+02
2.440000000000000000e+02 9.804878048780487632e+01 1.660000000000000000e+02
2.440000000000000000e+02 9.951219512195122263e+01 1.270000000000000000e+02
2.440000000000000000e+02 1.009756097560975547e+02 9.700000000000000000e+01
2.440000000000000000e+02 1.024390243902439011e+02 9.200000000000000000e+01
2.440000000000000000e+02 1.039024390243902474e+02 7.700000000000000000e+01
2.440000000000000000e+02 1.053658536585365795e+02 7.200000000000000000e+01
2.440000000000000000e+02 1.068292682926829258e+02 4.000000000000000000e+01
2.440000000000000000e+02 1.082926829268292721e+02 3.500000000000000000e+01
2.440000000000000000e+02 1.097560975609756042e+02 3.900000000000000000e+01
2.440000000000000000e+02 1.112195121951219505e+02 3.000000000000000000e+01
2.440000000000000000e+02 1.126829268292682968e+02 2.100000000000000000e+01
2.440000000000000000e+02 1.141463414634146289e+02 2.100000000000000000e+01
2.440000000000000000e+02 1.156097560975609753e+02 1.400000000000000000e+01
2.440000000000000000e+02 1.170731707317073074e+02 1.000000000000000000e+01
2.440000000000000000e+02 1.185365853658536537e+02 1.200000000000000000e+01
2.440000000000000000e+02 1.200000000000000000e+02 5.000000000000000000e+00
2.440000000000000000e+02 1.214634146341463321e+02 9.000000000000000000e+00
2.440000000000000000e+02 1.229268292682926784e+02 1.000000000000000000e+01
2.440000000000000000e+02 1.243902439024390247e+02 1.000000000000000000e+00
2.440000000000000000e+02 1.258536585365853568e+02 4.000000000000000000e+00
2.440000000000000000e+02 1.273170731707317032e+02 2.000000000000000000e+00
2.440000000000000000e+02 1.287804878048780495e+02 5.000000000000000000e+00
2.440000000000000000e+02 1.302439024390243958e+02 2.000000000000000000e+00
2.440000000000000000e+02 1.317073170731707421e+02 1.000000000000000000e+00
2.440000000000000000e+02 1.331707317073170600e+02 2.000000000000000000e+00
2.440000000000000000e+02 1.346341463414634063e+02 2.000000000000000000e+00
2.440000000000000000e+02 1.536585365853658516e+02 1.000000000000000000e+00
2.440000000000000000e+02 1.609756097560975547e+02 1.000000000000000000e+00
2.480000000000000000e+02 1.463414634146341342e+01 1.000000000000000000e+00
2.480000000000000000e+02 1.609756097560975618e+01 1.000000000000000000e+00
2.480000000000000000e+02 1.756097560975609895e+01 4.000000000000000000e+00
2.480000000000000000e+02 1.902439024390243816e+01 5.000000000000000000e+00
2.480000000000000000e+02 2.048780487804878092e+01 1.500000000000000000e+01
2.480000000000000000e+02 2.195121951219512013e+01 1.800000000000000000e+01
2.480000000000000000e+02 2.341463414634146289e+01 4.700000000000000000e+01
2.480000000000000000e+02 2.487804878048780566e+01 7.600000000000000000e+01
2.480000000000000000e+02 2.634146341463414487e+01 8.600000000000000000e+01
2.480000000000000000e+02 2.780487804878048763e+01 1.260000000000000000e+02
2.480000000000000000e+02 2.926829268292682684e+01 1.960000000000000000e+02
2.480000000000000000e+02 3.073170731707316961e+01 2.670000000000000000e+02
2.480000000000000000e+02 3.219512195121951237e+01 3.690000000000000000e+02
2.480000000000000000e+02 3.365853658536585158e+01 4.840000000000000000e+02
2.480000000000000000e+02 3.512195121951219789e+01 6.500000000000000000e+02
2.480000000000000000e+02 3.658536585365853711e+01 7.490000000000000000e+02
2.480000000000000000e+02 3.804878048780487632e+01 9.570000000000000000e+02
2.480000000000000000e+02 3.951219512195121553e+01 1.089000000000000000e+03
2.480000000000000000e+02 4.097560975609756184e+01 1.373000000000000000e+03
2.480000000000000000e+02 4.243902439024390105e+01 1.602000000000000000e+03
2.480000000000000000e+02 4.390243902439024026e+01 1.835000000000000000e+03
2.480000000000000000e+02 4.536585365853658658e+01 1.994000000000000000e+03
2.480000000000000000e+02 4.682926829268292579e+01 2.166000000000000000e+03
2.480000000000000000e+02 4.829268292682926500e+01 2.371000000000000000e+03
2.480000000000000000e+02 4.975609756097561132e+01 2.571000000000000000e+03
2.480000000000000000e+02 5.121951219512195053e+01 2.738000000000000000e+03
2.480000000000000000e+02 5.268292682926828974e+01 2.886000000000000000e+03
2.480000000000000000e+02 5.414634146341463605e+01 3.001000000000000000e+03
2.480000000000000000e+02 5.560975609756097526e+01 2.885000000000000000e+03
2.480000000000000000e+02 5.707317073170731447e+01 2.933000000000000000e+03
2.480000000000000000e+02 5.853658536585365368e+01 2.975000000000000000e+03
2.480000000000000000e+02 6.000000000000000000e+01 3.050000000000000000e+03
2.480000000000000000e+02 6.146341463414633921e+01 2.968000000000000000e+03
2.480000000000000000e+02 6.292682926829267842e+01 2.824000000000000000e+03
2.480000000000000000e+02 6.439024390243902474e+01 2.632000000000000000e+03
2.480000000000000000e+02 6.585365853658537105e+01 2.574000000000000000e+03
2.480000000000000000e+02 6.731707317073170316e+01 2.446000000000000000e+03
2.480000000000000000e+02 6.878048780487804947e+01 2.269000000000000000e+03
2.480000000000000000e+02 7.024390243902439579e+01 2.146000000000000000e+03
2.480000000000000000e+02 7.170731707317072789e+01 1.956000000000000000e+03
2.480000000000000000e+02 7.317073170731707421e+01 1.799000000000000000e+03
2.480000000000000000e+02 7.463414634146340632e+01 1.585000000000000000e+03
2.480000000000000000e+02 7.609756097560975263e+01 1.378000000000000000e+03
2.480000000000000000e+02 7.756097560975609895e+01 1.339000000000000000e+03
2.480000000000000000e+02 7.902439024390243105e+01 1.201000000000000000e+03
2.480000000000000000e+02 8.048780487804877737e+01 9.980000000000000000e+02
2.480000000000000000e+02 8.195121951219512368e+01 9.270000000000000000e+02
2.480000000000000000e+02 8.341463414634145579e+01 8.170000000000000000e+02
2.480000000000000000e+02 8.487804878048780211e+01 6.910000000000000000e+02
2.480000000000000000e+02 8.634146341463414842e+01 5.790000000000000000e+02
2.480000000000000000e+02 8.780487804878048053e+01 5.360000000000000000e+02
2.480000000000000000e+02 8.926829268292682684e+01 4.640000000000000000e+02
2.480000000000000000e+02 9.073170731707317316e+01 3.870000000000000000e+02
2.480000000000000000e+02 9.219512195121950526e+01 3.690000000000000000e+02
2.480000000000000000e+02 9.365853658536585158e+01 2.880000000000000000e+02
2.480000000000000000e+02 9.512195121951219789e+01 2.390000000000000000e+02
2.480000000000000000e+02 9.658536585365853000e+01 2.040000000000000000e+02
2.480000000000000000e+02 9.804878048780487632e+01 1.980000000000000000e+02
2.480000000000000000e+02 9.951219512195122263e+01 1.590000000000000000e+02
2.480000000000000000e+02 1.009756097560975547e+02 1.210000000000000000e+02
2.480000000000000000e+02 1.024390243902439011e+02 9.400000000000000000e+01
2.480000000000000000e+02 1.039024390243902474e+02 7.700000000000000000e+01
2.480000000000000000e+02 1.053658536585365795e+02 8.200000000000000000e+01
2.480000000000000000e+02 1.068292682926829258e+02 6.400000000000000000e+01
2.480000000000000000e+02 1.082926829268292721e+02 6.300000000000000000e+01
2.480000000000000000e+02 1.097560975609756042e+02 3.900000000000000000e+01
2.480000000000000000e+02 1.112195121951219505e+02 2.400000000000000000e+01
2.480000000000000000e+02 1.126829268292682968e+02 1.800000000000000000e+01
2.480000000000000000e+02 1.141463414634146289e+02 2.400000000000000000e+01
2.480000000000000000e+02 1.156097560975609753e+02 1.700000000000000000e+01
2.480000000000000000e+02 1.170731707317073074e+02 1.600000000000000000e+01
2.480000000000000000e+02 1.185365853658536537e+02 1.100000000000000000e+01
2.480000000000000000e+02 1.200000000000000000e+02 6.000000000000000000e+00
2.480000000000000000e+02 1.214634146341463321e+02 3.000000000000000000e+00
2.480000000000000000e+02 1.229268292682926784e+02 1.000000000000000000e+01
2.480000000000000000e+02 1.243902439024390247e+02 3.000000000000000000e+00
2.480000000000000000e+02 1.258536585365853568e+02 4.000000000000000000e+00
2.480000000000000000e+02 1.273170731707317032e+02 4.000000000000000000e+00
2.480000000000000000e+02 1.287804878048780495e+02 3.000000000000000000e+00
2.480000000000000000e+02 1.302439024390243958e+02 4.000000000000000000e+00
2.480000000000000000e+02 1.317073170731707421e+02 2.000000000000000000e+00
2.480000000000000000e+02 1.331707317073170600e+02 4.000000000000000000e+00
2.480000000000000000e+02 1.346341463414634063e+02 2.000000000000000000e+00
2.480000000000000000e+02 1.390243902439024453e+02 2.000000000000000000e+00
2.480000000000000000e+02 1.434146341463414558e+02 3.000000000000000000e+00
2.480000000000000000e+02 1.463414634146341484e+02 1.000000000000000000e+00
2.520000000000000000e+02 1.170731707317073145e+01 1.000000000000000000e+00
2.520000000000000000e+02 1.609756097560975618e+01 1.000000000000000000e+00
2.520000000000000000e+02 1.756097560975609895e+01 1.000000000000000000e+00
2.520000000000000000e+02 1.902439024390243816e+01 6.000000000000000000e+00
2.520000000000000000e+02 2.048780487804878092e+01 1.100000000000000000e+01
2.520000000000000000e+02 2.195121951219512013e+01 1.000000000000000000e+01
2.520000000000000000e+02 2.341463414634146289e+01 3.300000000000000000e+01
2.520000000000000000e+02 2.487804878048780566e+01 4.900000000000000000e+01
2.520000000000000000e+02 2.634146341463414487e+01 7.900000000000000000e+01
2.520000000000000000e+02 2.780487804878048763e+01 1.140000000000000000e+02
2.520000000000000000e+02 2.926829268292682684e+01 1.630000000000000000e+02
2.520000000000000000e+02 3.073170731707316961e+01 2.270000000000000000e+02
2.520000000000000000e+02 3.219512195121951237e+01 2.590000000000000000e+02
2.520000000000000000e+02 3.365853658536585158e+01 3.600000000000000000e+02
2.520000000000000000e+02 3.512195121951219789e+01 5.110000000000000000e+02
2.520000000000000000e+02 3.658536585365853711e+01 6.290000000000000000e+02
2.520000000000000000e+02 3.804878048780487632e+01 7.920000000000000000e+02
2.520000000000000000e+02 3.951219512195121553e+01 1.008000000000000000e+03
2.520000000000000000e+02 4.097560975609756184e+01 1.126000000000000000e+03
2.520000000000000000e+02 4.243902439024390105e+01 1.359000000000000000e+03
2.520000000000000000e+02 4.390243902439024026e+01 1.555000000000000000e+03
2.520000000000000000e+02 4.536585365853658658e+01 1.789000000000000000e+03
2.520000000000000000e+02 4.682926829268292579e+01 1.888000000000000000e+03
2.520000000000000000e+02 4.829268292682926500e+01 2.132000000000000000e+03
2.520000000000000000e+02 4.975609756097561132e+01 2.278000000000000000e+03
2.520000000000000000e+02 5.121951219512195053e+01 2.464000000000000000e+03
2.520000000000000000e+02 5.268292682926828974e+01 2.558000000000000000e+03
2.520000000000000000e+02 5.414634146341463605e+01 2.685000000000000000e+03
2.520000000000000000e+02 5.560975609756097526e+01 2.744000000000000000e+03
2.520000000000000000e+02 5.707317073170731447e+01 2.827000000000000000e+03
2.520000000000000000e+02 5.853658536585365368e+01 2.791000000000000000e+03
2.520000000000000000e+02 6.000000000000000000e+01 2.894000000000000000e+03
2.520000000000000000e+02 6.146341463414633921e+01 2.737000000000000000e+03
2.520000000000000000e+02 6.292682926829267842e+01 2.641000000000000000e+03
2.520000000000000000e+02 6.439024390243902474e+01 2.537000000000000000e+03
2.520000000000000000e+02 6.585365853658537105e+01 2.398000000000000000e+03
2.520000000000000000e+02 6.731707317073170316e+01 2.409000000000000000e+03
2.520000000000000000e+02 6.878048780487804947e+01 2.234000000000000000e+03
2.520000000000000000e+02 7.024390243902439579e+01 2.126000000000000000e+03
2.520000000000000000e+02 7.170731707317072789e+01 1.895000000000000000e+03
2.520000000000000000e+02 7.317073170731707421e+01 1.767000000000000000e+03
2.520000000000000000e+02 7.463414634146340632e+01 1.679000000000000000e+03
2.520000000000000000e+02 7.609756097560975263e+01 1.418000000000000000e+03
2.520000000000000000e+02 7.756097560975609895e+01 1.347000000000000000e+03
2.520000000000000000e+02 7.902439024390243105e+01 1.171000000000000000e+03
2.520000000000000000e+02 8.048780487804877737e+01 1.072000000000000000e+03
2.520000000000000000e+02 8.195121951219512368e+01 9.590000000000000000e+02
2.520000000000000000e+02 8.341463414634145579e+01 8.210000000000000000e+02
2.520000000000000000e+02 8.487804878048780211e+01 7.360000000000000000e+02
2.520000000000000000e+02 8.634146341463414842e+01 6.270000000000000000e+02
2.520000000000000000e+02 8.780487804878048053e+01 5.930000000000000000e+02
2.520000000000000000e+02 8.926829268292682684e+01 4.980000000000000000e+02
2.520000000000000000e+02 9.073170731707317316e+01 4.240000000000000000e+02
2.520000000000000000e+02 9.219512195121950526e+01 3.450000000000000000e+02
2.520000000000000000e+02 9.365853658536585158e+01 3.340000000000000000e+02
2.520000000000000000e+02 9.512195121951219789e+01 2.620000000000000000e+02
2.520000000000000000e+02 9.658536585365853000e+01 2.070000000000000000e+02
2.520000000000000000e+02 9.804878048780487632e+01 1.890000000000000000e+02
2.520000000000000000e+02 9.951219512195122263e+01 1.660000000000000000e+02
2.520000000000000000e+02 1.009756097560975547e+02 1.260000000000000000e+02
2.520000000000000000e+02 1.024390243902439011e+02 1.140000000000000000e+02
2.520000000000000000e+02 1.039024390243902474e+02 1.090000000000000000e+02
2.520000000000000000e+02 1.053658536585365795e+02 6.500000000000000000e+01
2.520000000000000000e+02 1.068292682926829258e+02 5.700000000000000000e+01
2.520000000000000000e+02 1.082926829268292721e+02 5.500000000000000000e+01
2.520000000000000000e+02 1.097560975609756042e+02 5.000000000000000000e+01
2.520000000000000000e+02 1.112195121951219505e+02 2.500000000000000000e+01
2.520000000000000000e+02 1.126829268292682968e+02 3.200000000000000000e+01
2.520000000000000000e+02 1.141463414634146289e+02 2.100000000000000000e+01
2.520000000000000000e+02 1.156097560975609753e+02 1.700000000000000000e+01
2.520000000000000000e+02 1.170731707317073074e+02 1.500000000000000000e+01
2.520000000000000000e+02 1.185365853658536537e+02 1.100000000000000000e+01
2.520000000000000000e+02 1.200000000000000000e+02 1.000000000000000000e+01
2.520000000000000000e+02 1.214634146341463321e+02 8.000000000000000000e+00
2.520000000000000000e+02 1.229268292682926784e+02 8.000000000000000000e+00
2.520000000000000000e+02 1.243902439024390247e+02 5.000000000000000000e+00
2.520000000000000000e+02 1.258536585365853568e+02 8.000000000000000000e+00
2.520000000000000000e+02 1.273170731707317032e+02 6.000000000000000000e+00
2.520000000000000000e+02 1.287804878048780495e+02 4.000000000000000000e+00
2.520000000000000000e+02 1.302439024390243958e+02 1.000000000000000000e+00
2.520000000000000000e+02 1.317073170731707421e+02 6.000000000000000000e+00
2.520000000000000000e+02 1.331707317073170600e+02 4.000000000000000000e+00
2.520000000000000000e+02 1.346341463414634063e+02 2.000000000000000000e+00
2.520000000000000000e+02 1.360975609756097526e+02 1.000000000000000000e+00
2.520000000000000000e+02 1.375609756097560989e+02 1.000000000000000000e+00
2.520000000000000000e+02 1.404878048780487916e+02 1.000000000000000000e+00
2.560000000000000000e+02 1.902439024390243816e+01 4.000000000000000000e+00
2.560000000000000000e+02 2.048780487804878092e+01 8.000000000000000000e+00
2.560000000000000000e+02 2.195121951219512013e+01 1.400000000000000000e+01
2.560000000000000000e+02 2.341463414634146289e+01 1.500000000000000000e+01
2.560000000000000000e+02 2.487804878048780566e+01 4.300000000000000000e+01
2.560000000000000000e+02 2.634146341463414487e+01 5.800000000000000000e+01
2.560000000000000000e+02 2.780487804878048763e+01 6.400000000000000000e+01
2.560000000000000000e+02 2.926829268292682684e+01 1.240000000000000000e+02
2.560000000000000000e+02 3.073170731707316961e+01 1.560000000000000000e+02
2.560000000000000000e+02 3.219512195121951237e+01 2.350000000000000000e+02
2.560000000000000000e+02 3.365853658536585158e+01 3.340000000000000000e+02
2.560000000000000000e+02 3.512195121951219789e+01 4.080000000000000000e+02
2.560000000000000000e+02 3.658536585365853711e+01 5.010000000000000000e+02
2.560000000000000000e+02 3.804878048780487632e+01 6.720000000000000000e+02
2.560000000000000000e+02 3.951219512195121553e+01 7.550000000000000000e+02
2.560000000000000000e+02 4.097560975609756184e+01 1.017000000000000000e+03
2.560000000000000000e+02 4.243902439024390105e+01 1.094000000000000000e+03
2.560000000000000000e+02 4.390243902439024026e+01 1.290000000000000000e+03
2.560000000000000000e+02 4.536585365853658658e+01 1.487000000000000000e+03
2.560000000000000000e+02 4.682926829268292579e+01 1.731000000000000000e+03
2.560000000000000000e+02 4.829268292682926500e+01 1.839000000000000000e+03
2.560000000000000000e+02 4.975609756097561132e+01 2.001000000000000000e+03
2.560000000000000000e+02 5.121951219512195053e+01 2.178000000000000000e+03
2.560000000000000000e+02 5.268292682926828974e+01 2.339000000000000000e+03
2.560000000000000000e+02 5.414634146341463605e+01 2.314000000000000000e+03
2.560000000000000000e+02 5.560975609756097526e+01 2.395000000000000000e+03
2.560000000000000000e+02 5.707317073170731447e+01 2.500000000000000000e+03
2.560000000000000000e+02 5.853658536585365368e+01 2.631000000000000000e+03
2.560000000000000000e+02 6.000000000000000000e+01 2.569000000000000000e+03
2.560000000000000000e+02 6.146341463414633921e+01 2.509000000000000000e+03
2.560000000000000000e+02 6.292682926829267842e+01 2.373000000000000000e+03
2.560000000000000000e+02 6.439024390243902474e+01 2.481000000000000000e+03
2.560000000000000000e+02 6.585365853658537105e+01 2.227000000000000000e+03
2.560000000000000000e+02 6.731707317073170316e+01 2.285000000000000000e+03
2.560000000000000000e+02 6.878048780487804947e+01 2.115000000000000000e+03
2.560000000000000000e+02 7.024390243902439579e+01 1.980000000000000000e+03
2.560000000000000000e+02 7.170731707317072789e+01 1.879000000000000000e+03
2.560000000000000000e+02 7.317073170731707421e+01 1.770000000000000000e+03
2.560000000000000000e+02 7.463414634146340632e+01 1.642000000000000000e+03
2.560000000000000000e+02 7.609756097560975263e+01 1.494000000000000000e+03
2.560000000000000000e+02 7.756097560975609895e+01 1.339000000000000000e+03
2.560000000000000000e+02 7.902439024390243105e+01 1.148000000000000000e+03
2.560000000000000000e+02 8.048780487804877737e+01 1.121000000000000000e+03
2.560000000000000000e+02 8.195121951219512368e+01 9.630000000000000000e+02
2.560000000000000000e+02 8.341463414634145579e+01 8.510000000000000000e+02
2.560000000000000000e+02 8.487804878048780211e+01 7.740000000000000000e+02
2.560000000000000000e+02 8.634146341463414842e+01 6.900000000000000000e+02
2.560000000000000000e+02 8.780487804878048053e+01 6.240000000000000000e+02
2.560000000000000000e+02 8.926829268292682684e+01 5.320000000000000000e+02
2.560000000000000000e+02 9.073170731707317316e+01 4.500000000000000000e+02
2.560000000000000000e+02 9.219512195121950526e+01 4.190000000000000000e+02
2.560000000000000000e+02 9.365853658536585158e+01 3.380000000000000000e+02
2.560000000000000000e+02 9.512195121951219789e+01 3.200000000000000000e+02
2.560000000000000000e+02 9.658536585365853000e+01 2.320000000000000000e+02
2.560000000000000000e+02 9.804878048780487632e+01 1.950000000000000000e+02
2.560000000000000000e+02 9.951219512195122263e+01 2.010000000000000000e+02
2.560000000000000000e+02 1.009756097560975547e+02 1.530000000000000000e+02
2.560000000000000000e+02 1.024390243902439011e+02 1.220000000000000000e+02
2.560000000000000000e+02 1.039024390243902474e+02 1.190000000000000000e+02
2.560000000000000000e+02 1.053658536585365795e+02 9.400000000000000000e+01
2.560000000000000000e+02 1.068292682926829258e+02 7.700000000000000000e+01
2.560000000000000000e+02 1.082926829268292721e+02 6.200000000000000000e+01
2.560000000000000000e+02 1.097560975609756042e+02 6.000000000000000000e+01
2.560000000000000000e+02 1.112195121951219505e+02 4.500000000000000000e+01
2.560000000000000000e+02 1.126829268292682968e+02 3.100000000000000000e+01
2.560000000000000000e+02 1.141463414634146289e+02 2.900000000000000000e+01
2.560000000000000000e+02 1.156097560975609753e+02 1.800000000000000000e+01
2.560000000000000000e+02 1.170731707317073074e+02 1.300000000000000000e+01
2.560000000000000000e+02 1.185365853658536537e+02 1.600000000000000000e+01
2.560000000000000000e+02 1.200000000000000000e+02 1.900000000000000000e+01
2.560000000000000000e+02 1.214634146341463321e+02 1.200000000000000000e+01
2.560000000000000000e+02 1.229268292682926784e+02 1.000000000000000000e+01
2.560000000000000000e+02 1.243902439024390247e+02 8.000000000000000000e+00
2.560000000000000000e+02 1.258536585365853568e+02 4.000000000000000000e+00
2.560000000000000000e+02 1.273170731707317032e+02 5.000000000000000000e+00
2.560000000000000000e+02 1.287804878048780495e+02 2.000000000000000000e+00
2.560000000000000000e+02 1.302439024390243958e+02 2.000000000000000000e+00
2.560000000000000000e+02 1.317073170731707421e+02 3.000000000000000000e+00
2.560000000000000000e+02 1.375609756097560989e+02 1.000000000000000000e+00
2.560000000000000000e+02 1.434146341463414558e+02 3.000000000000000000e+00
2.560000000000000000e+02 1.448780487804878021e+02 2.000000000000000000e+00
2.600000000000000000e+02 1.463414634146341342e+01 1.000000000000000000e+00
2.600000000000000000e+02 1.609756097560975618e+01 1.000000000000000000e+00
2.600000000000000000e+02 1.902439024390243816e+01 2.000000000000000000e+00
2.600000000000000000e+02 2.048780487804878092e+01 9.000000000000000000e+00
2.600000000000000000e+02 2.195121951219512013e+01 1.000000000000000000e+01
2.600000000000000000e+02 2.341463414634146289e+01 1.300000000000000000e+01
2.600000000000000000e+02 2.487804878048780566e+01 2.100000000000000000e+01
2.600000000000000000e+02 2.634146341463414487e+01 4.400000000000000000e+01
2.600000000000000000e+02 2.780487804878048763e+01 6.400000000000000000e+01
2.600000000000000000e+02 2.926829268292682684e+01 8.900000000000000000e+01
2.600000000000000000e+02 3.073170731707316961e+01 1.290000000000000000e+02
2.600000000000000000e+02 3.219512195121951237e+01 1.780000000000000000e+02
2.600000000000000000e+02 3.365853658536585158e+01 2.360000000000000000e+02
2.600000000000000000e+02 3.512195121951219789e+01 3.470000000000000000e+02
2.600000000000000000e+02 3.658536585365853711e+01 4.220000000000000000e+02
2.600000000000000000e+02 3.804878048780487632e+01 5.310000000000000000e+02
2.600000000000000000e+02 3.951219512195121553e+01 6.560000000000000000e+02
2.600000000000000000e+02 4.097560975609756184e+01 7.880000000000000000e+02
2.600000000000000000e+02 4.243902439024390105e+01 9.890000000000000000e+02
2.600000000000000000e+02 4.390243902439024026e+01 1.087000000000000000e+03
2.600000000000000000e+02 4.536585365853658658e+01 1.247000000000000000e+03
2.600000000000000000e+02 4.682926829268292579e+01 1.424000000000000000e+03
2.600000000000000000e+02 4.829268292682926500e+01 1.653000000000000000e+03
2.600000000000000000e+02 4.975609756097561132e+01 1.832000000000000000e+03
2.600000000000000000e+02 5.121951219512195053e+01 1.774000000000000000e+03
2.600000000000000000e+02 5.268292682926828974e+01 1.997000000000000000e+03
2.600000000000000000e+02 5.414634146341463605e+01 2.155000000000000000e+03
2.600000000000000000e+02 5.560975609756097526e+01 2.308000000000000000e+03
2.600000000000000000e+02 5.707317073170731447e+01 2.358000000000000000e+03
2.600000000000000000e+02 5.853658536585365368e+01 2.309000000000000000e+03
2.600000000000000000e+02 6.000000000000000000e+01 2.369000000000000000e+03
2.600000000000000000e+02 6.146341463414633921e+01 2.316000000000000000e+03
2.600000000000000000e+02 6.292682926829267842e+01 2.363000000000000000e+03
2.600000000000000000e+02 6.439024390243902474e+01 2.258000000000000000e+03
2.600000000000000000e+02 6.585365853658537105e+01 2.184000000000000000e+03
2.600000000000000000e+02 6.731707317073170316e+01 2.138000000000000000e+03
2.600000000000000000e+02 6.878048780487804947e+01 2.008000000000000000e+03
2.600000000000000000e+02 7.024390243902439579e+01 1.926000000000000000e+03
2.600000000000000000e+02 7.170731707317072789e+01 1.830000000000000000e+03
2.600000000000000000e+02 7.317073170731707421e+01 1.699000000000000000e+03
2.600000000000000000e+02 7.463414634146340632e+01 1.626000000000000000e+03
2.600000000000000000e+02 7.609756097560975263e+01 1.466000000000000000e+03
2.600000000000000000e+02 7.756097560975609895e+01 1.335000000000000000e+03
2.600000000000000000e+02 7.902439024390243105e+01 1.177000000000000000e+03
2.600000000000000000e+02 8.048780487804877737e+01 1.170000000000000000e+03
2.600000000000000000e+02 8.195121951219512368e+01 9.520000000000000000e+02
2.600000000000000000e+02 8.341463414634145579e+01 8.530000000000000000e+02
2.600000000000000000e+02 8.487804878048780211e+01 8.330000000000000000e+02
2.600000000000000000e+02 8.634146341463414842e+01 7.380000000000000000e+02
2.600000000000000000e+02 8.780487804878048053e+01 6.230000000000000000e+02
2.600000000000000000e+02 8.926829268292682684e+01 5.620000000000000000e+02
2.600000000000000000e+02 9.073170731707317316e+01 4.660000000000000000e+02
2.600000000000000000e+02 9.219512195121950526e+01 3.920000000000000000e+02
2.600000000000000000e+02 9.365853658536585158e+01 3.860000000000000000e+02
2.600000000000000000e+02 9.512195121951219789e+01 3.120000000000000000e+02
2.600000000000000000e+02 9.658536585365853000e+01 2.480000000000000000e+02
2.600000000000000000e+02 9.804878048780487632e+01 2.250000000000000000e+02
2.600000000000000000e+02 9.951219512195122263e+01 1.910000000000000000e+02
2.600000000000000000e+02 1.009756097560975547e+02 1.740000000000000000e+02
2.600000000000000000e+02 1.024390243902439011e+02 1.620000000000000000e+02
2.600000000000000000e+02 1.039024390243902474e+02 1.330000000000000000e+02
2.600000000000000000e+02 1.053658536585365795e+02 1.120000000000000000e+02
2.600000000000000000e+02 1.068292682926829258e+02 8.700000000000000000e+01
2.600000000000000000e+02 1.082926829268292721e+02 6.100000000000000000e+01
2.600000000000000000e+02 1.097560975609756042e+02 4.600000000000000000e+01
2.600000000000000000e+02 1.112195121951219505e+02 5.000000000000000000e+01
2.600000000000000000e+02 1.126829268292682968e+02 3.500000000000000000e+01
2.600000000000000000e+02 1.141463414634146289e+02 3.000000000000000000e+01
2.600000000000000000e+02 1.156097560975609753e+02 2.700000000000000000e+01
2.600000000000000000e+02 1.170731707317073074e+02 2.200000000000000000e+01
2.600000000000000000e+02 1.185365853658536537e+02 1.900000000000000000e+01
2.600000000000000000e+02 1.200000000000000000e+02 1.800000000000000000e+01
2.600000000000000000e+02 1.214634146341463321e+02 1.000000000000000000e+01
2.600000000000000000e+02 1.229268292682926784e+02 1.500000000000000000e+01
2.600000000000000000e+02 1.243902439024390247e+02 1.200000000000000000e+01
2.600000000000000000e+02 1.258536585365853568e+02 4.000000000000000000e+00
2.600000000000000000e+02 1.273170731707317032e+02 5.000000000000000000e+00
2.600000000000000000e+02 1.287804878048780495e+02 4.000000000000000000e+00
2.600000000000000000e+02 1.302439024390243958e+02 2.000000000000000000e+00
2.600000000000000000e+02 1.317073170731707421e+02 3.000000000000000000e+00
2.600000000000000000e+02 1.331707317073170600e+02 2.000000000000000000e+00
2.600000000000000000e+02 1.346341463414634063e+02 1.000000000000000000e+00
2.600000000000000000e+02 1.404878048780487916e+02 1.000000000000000000e+00
2.600000000000000000e+02 1.463414634146341484e+02 1.000000000000000000e+00
2.640000000000000000e+02 1.756097560975609895e+01 1.000000000000000000e+00
2.640000000000000000e+02 1.902439024390243816e+01 1.000000000000000000e+00
2.640000000000000000e+02 2.048780487804878092e+01 3.000000000000000000e+00
2.640000000000000000e+02 2.195121951219512013e+01 7.000000000000000000e+00
2.640000000000000000e+02 2.341463414634146289e+01 1.300000000000000000e+01
2.640000000000000000e+02 2.487804878048780566e+01 1.400000000000000000e+01
2.640000000000000000e+02 2.634146341463414487e+01 2.700000000000000000e+01
2.640000000000000000e+02 2.780487804878048763e+01 4.600000000000000000e+01
2.640000000000000000e+02 2.926829268292682684e+01 7.900000000000000000e+01
2.640000000000000000e+02 3.073170731707316961e+01 9.800000000000000000e+01
2.640000000000000000e+02 3.219512195121951237e+01 1.500000000000000000e+02
2.640000000000000000e+02 3.365853658536585158e+01 1.810000000000000000e+02
2.640000000000000000e+02 3.512195121951219789e+01 2.260000000000000000e+02
2.640000000000000000e+02 3.658536585365853711e+01 3.710000000000000000e+02
2.640000000000000000e+02 3.804878048780487632e+01 4.320000000000000000e+02
2.640000000000000000e+02 3.951219512195121553e+01 5.350000000000000000e+02
2.640000000000000000e+02 4.097560975609756184e+01 6.720000000000000000e+02
2.640000000000000000e+02 4.243902439024390105e+01 7.780000000000000000e+02
2.640000000000000000e+02 4.390243902439024026e+01 9.200000000000000000e+02
2.640000000000000000e+02 4.536585365853658658e+01 1.106000000000000000e+03
2.640000000000000000e+02 4.682926829268292579e+01 1.257000000000000000e+03
2.640000000000000000e+02 4.829268292682926500e+01 1.379000000000000000e+03
2.640000000000000000e+02 4.975609756097561132e+01 1.496000000000000000e+03
2.640000000000000000e+02 5.121951219512195053e+01 1.645000000000000000e+03
2.640000000000000000e+02 5.268292682926828974e+01 1.726000000000000000e+03
2.640000000000000000e+02 5.414634146341463605e+01 1.977000000000000000e+03
2.640000000000000000e+02 5.560975609756097526e+01 2.074000000000000000e+03
2.640000000000000000e+02 5.707317073170731447e+01 2.055000000000000000e+03
2.640000000000000000e+02 5.853658536585365368e+01 2.048000000000000000e+03
2.640000000000000000e+02 6.000000000000000000e+01 2.094000000000000000e+03
2.640000000000000000e+02 6.146341463414633921e+01 2.226000000000000000e+03
2.640000000000000000e+02 6.292682926829267842e+01 2.271000000000000000e+03
2.640000000000000000e+02 6.439024390243902474e+01 2.208000000000000000e+03
2.640000000000000000e+02 6.585365853658537105e+01 2.023000000000000000e+03
2.640000000000000000e+02 6.731707317073170316e+01 1.976000000000000000e+03
2.640000000000000000e+02 6.878048780487804947e+01 1.959000000000000000e+03
2.640000000000000000e+02 7.024390243902439579e+01 1.940000000000000000e+03
2.640000000000000000e+02 7.170731707317072789e+01 1.795000000000000000e+03
2.640000000000000000e+02 7.317073170731707421e+01 1.645000000000000000e+03
2.640000000000000000e+02 7.463414634146340632e+01 1.599000000000000000e+03
2.640000000000000000e+02 7.609756097560975263e+01 1.459000000000000000e+03
2.640000000000000000e+02 7.756097560975609895e+01 1.370000000000000000e+03
2.640000000000000000e+02 7.902439024390243105e+01 1.215000000000000000e+03
2.640000000000000000e+02 8.048780487804877737e+01 1.133000000000000000e+03
2.640000000000000000e+02 8.195121951219512368e+01 9.800000000000000000e+02
2.640000000000000000e+02 8.341463414634145579e+01 8.570000000000000000e+02
2.640000000000000000e+02 8.487804878048780211e+01 7.760000000000000000e+02
2.640000000000000000e+02 8.634146341463414842e+01 6.990000000000000000e+02
2.640000000000000000e+02 8.780487804878048053e+01 6.240000000000000000e+02
2.640000000000000000e+02 8.926829268292682684e+01 5.490000000000000000e+02
2.640000000000000000e+02 9.073170731707317316e+01 4.860000000000000000e+02
2.640000000000000000e+02 9.219512195121950526e+01 4.080000000000000000e+02
2.640000000000000000e+02 9.365853658536585158e+01 4.140000000000000000e+02
2.640000000000000000e+02 9.512195121951219789e+01 3.220000000000000000e+02
2.640000000000000000e+02 9.658536585365853000e+01 2.980000000000000000e+02
2.640000000000000000e+02 9.804878048780487632e+01 2.350000000000000000e+02
2.640000000000000000e+02 9.951219512195122263e+01 2.030000000000000000e+02
2.640000000000000000e+02 1.009756097560975547e+02 1.710000000000000000e+02
2.640000000000000000e+02 1.024390243902439011e+02 1.440000000000000000e+02
2.640000000000000000e+02 1.039024390243902474e+02 1.420000000000000000e+02
2.640000000000000000e+02 1.053658536585365795e+02 9.700000000000000000e+01
2.640000000000000000e+02 1.068292682926829258e+02 9.200000000000000000e+01
2.640000000000000000e+02 1.082926829268292721e+02 8.100000000000000000e+01
2.640000000000000000e+02 1.097560975609756042e+02 7.300000000000000000e+01
2.640000000000000000e+02 1.112195121951219505e+02 6.300000000000000000e+01
2.640000000000000000e+02 1.126829268292682968e+02 4.100000000000000000e+01
2.640000000000000000e+02 1.141463414634146289e+02 4.400000000000000000e+01
2.640000000000000000e+02 1.156097560975609753e+02 3.700000000000000000e+01
2.640000000000000000e+02 1.170731707317073074e+02 2.200000000000000000e+01
2.640000000000000000e+02 1.185365853658536537e+02 2.000000000000000000e+01
2.640000000000000000e+02 1.200000000000000000e+02 1.700000000000000000e+01
2.640000000000000000e+02 1.214634146341463321e+02 1.300000000000000000e+01
2.640000000000000000e+02 1.229268292682926784e+02 1.000000000000000000e+01
2.640000000000000000e+02 1.243902439024390247e+02 8.000000000000000000e+00
2.640000000000000000e+02 1.258536585365853568e+02 1.100000000000000000e+01
2.640000000000000000e+02 1.273170731707317032e+02 6.000000000000000000e+00
2.640000000000000000e+02 1.287804878048780495e+02 4.000000000000000000e+00
2.640000000000000000e+02 1.302439024390243958e+02 4.000000000000000000e+00
2.640000000000000000e+02 1.317073170731707421e+02 4.000000000000000000e+00
2.640000000000000000e+02 1.331707317073170600e+02 2.000000000000000000e+00
2.640000000000000000e+02 1.346341463414634063e+02 6.000000000000000000e+00
2.640000000000000000e+02 1.360975609756097526e+02 5.000000000000000000e+00
2.640000000000000000e+02 1.375609756097560989e+02 2.000000000000000000e+00
2.640000000000000000e+02 1.390243902439024453e+02 1.000000000000000000e+00
2.640000000000000000e+02 1.404878048780487916e+02 1.000000000000000000e+00
2.640000000000000000e+02 1.478048780487804947e+02 2.000000000000000000e+00
2.640000000000000000e+02 1.565853658536585442e+02 1.000000000000000000e+00
2.680000000000000000e+02 1.756097560975609895e+01 1.000000000000000000e+00
2.680000000000000000e+02 1.902439024390243816e+01 1.000000000000000000e+00
2.680000000000000000e+02 2.048780487804878092e+01 2.000000000000000000e+00
2.680000000000000000e+02 2.195121951219512013e+01 4.000000000000000000e+00
2.680000000000000000e+02 2.341463414634146289e+01 4.000000000000000000e+00
2.680000000000000000e+02 2.487804878048780566e+01 1.800000000000000000e+01
2.680000000000000000e+02 2.634146341463414487e+01 2.700000000000000000e+01
2.680000000000000000e+02 2.780487804878048763e+01 3.700000000000000000e+01
2.680000000000000000e+02 2.926829268292682684e+01 5.600000000000000000e+01
2.680000000000000000e+02 3.073170731707316961e+01 7.100000000000000000e+01
2.680000000000000000e+02 3.219512195121951237e+01 1.340000000000000000e+02
2.680000000000000000e+02 3.365853658536585158e+01 1.230000000000000000e+02
2.680000000000000000e+02 3.512195121951219789e+01 1.860000000000000000e+02
2.680000000000000000e+02 3.658536585365853711e+01 2.870000000000000000e+02
2.680000000000000000e+02 3.804878048780487632e+01 3.370000000000000000e+02
2.680000000000000000e+02 3.951219512195121553e+01 4.400000000000000000e+02
2.680000000000000000e+02 4.097560975609756184e+01 5.780000000000000000e+02
2.680000000000000000e+02 4.243902439024390105e+01 6.990000000000000000e+02
2.680000000000000000e+02 4.390243902439024026e+01 8.080000000000000000e+02
2.680000000000000000e+02 4.536585365853658658e+01 9.010000000000000000e+02
2.680000000000000000e+02 4.682926829268292579e+01 1.027000000000000000e+03
2.680000000000000000e+02 4.829268292682926500e+01 1.189000000000000000e+03
2.680000000000000000e+02 4.975609756097561132e+01 1.366000000000000000e+03
2.680000000000000000e+02 5.121951219512195053e+01 1.460000000000000000e+03
2.680000000000000000e+02 5.268292682926828974e+01 1.609000000000000000e+03
2.680000000000000000e+02 5.414634146341463605e+01 1.676000000000000000e+03
2.680000000000000000e+02 5.560975609756097526e+01 1.743000000000000000e+03
2.680000000000000000e+02 5.707317073170731447e+01 1.832000000000000000e+03
2.680000000000000000e+02 5.853658536585365368e+01 1.892000000000000000e+03
2.680000000000000000e+02 6.000000000000000000e+01 1.941000000000000000e+03
2.680000000000000000e+02 6.146341463414633921e+01 2.001000000000000000e+03
2.680000000000000000e+02 6.292682926829267842e+01 2.057000000000000000e+03
2.680000000000000000e+02 6.439024390243902474e+01 2.038000000000000000e+03
2.680000000000000000e+02 6.585365853658537105e+01 2.034000000000000000e+03
2.680000000000000000e+02 6.731707317073170316e+01 1.942000000000000000e+03
2.680000000000000000e+02 6.878048780487804947e+01 1.906000000000000000e+03
2.680000000000000000e+02 7.024390243902439579e+01 1.772000000000000000e+03
2.680000000000000000e+02 7.170731707317072789e+01 1.649000000000000000e+03
2.680000000000000000e+02 7.317073170731707421e+01 1.634000000000000000e+03
2.680000000000000000e+02 7.463414634146340632e+01 1.483000000000000000e+03
2.680000000000000000e+02 7.609756097560975263e+01 1.458000000000000000e+03
2.680000000000000000e+02 7.756097560975609895e+01 1.315000000000000000e+03
2.680000000000000000e+02 7.902439024390243105e+01 1.204000000000000000e+03
2.680000000000000000e+02 8.048780487804877737e+01 1.101000000000000000e+03
2.680000000000000000e+02 8.195121951219512368e+01 1.013000000000000000e+03
2.680000000000000000e+02 8.341463414634145579e+01 9.090000000000000000e+02
2.680000000000000000e+02 8.487804878048780211e+01 7.820000000000000000e+02
2.680000000000000000e+02 8.634146341463414842e+01 7.080000000000000000e+02
2.680000000000000000e+02 8.780487804878048053e+01 6.560000000000000000e+02
2.680000000000000000e+02 8.926829268292682684e+01 6.010000000000000000e+02
2.680000000000000000e+02 9.073170731707317316e+01 4.930000000000000000e+02
2.680000000000000000e+02 9.219512195121950526e+01 4.460000000000000000e+02
2.680000000000000000e+02 9.365853658536585158e+01 4.040000000000000000e+02
2.680000000000000000e+02 9.512195121951219789e+01 3.400000000000000000e+02
2.680000000000000000e+02 9.658536585365853000e+01 3.030000000000000000e+02
2.680000000000000000e+02 9.804878048780487632e+01 2.800000000000000000e+02
2.680000000000000000e+02 9.951219512195122263e+01 2.170000000000000000e+02
2.680000000000000000e+02 1.009756097560975547e+02 1.720000000000000000e+02
2.680000000000000000e+02 1.024390243902439011e+02 1.530000000000000000e+02
2.680000000000000000e+02 1.039024390243902474e+02 1.550000000000000000e+02
2.680000000000000000e+02 1.053658536585365795e+02 9.700000000000000000e+01
2.680000000000000000e+02 1.068292682926829258e+02 9.100000000000000000e+01
2.680000000000000000e+02 1.082926829268292721e+02 7.900000000000000000e+01
2.680000000000000000e+02 1.097560975609756042e+02 7.700000000000000000e+01
2.680000000000000000e+02 1.112195121951219505e+02 6.400000000000000000e+01
2.680000000000000000e+02 1.126829268292682968e+02 6.000000000000000000e+01
2.680000000000000000e+02 1.141463414634146289e+02 4.400000000000000000e+01
2.680000000000000000e+02 1.156097560975609753e+02 3.800000000000000000e+01
2.680000000000000000e+02 1.170731707317073074e+02 2.200000000000000000e+01
2.680000000000000000e+02 1.185365853658536537e+02 2.200000000000000000e+01
2.680000000000000000e+02 1.200000000000000000e+02 1.900000000000000000e+01
2.680000000000000000e+02 1.214634146341463321e+02 1.300000000000000000e+01
2.680000000000000000e+02 1.229268292682926784e+02 1.900000000000000000e+01
2.680000000000000000e+02 1.243902439024390247e+02 1.000000000000000000e+01
2.680000000000000000e+02 1.258536585365853568e+02 7.000000000000000000e+00
2.680000000000000000e+02 1.273170731707317032e+02 6.000000000000000000e+00
2.680000000000000000e+02 1.287804878048780495e+02 7.000000000000000000e+00
2.680000000000000000e+02 1.302439024390243958e+02 4.000000000000000000e+00
2.680000000000000000e+02 1.317073170731707421e+02 3.000000000000000000e+00
2.680000000000000000e+02 1.331707317073170600e+02 2.000000000000000000e+00
2.680000000000000000e+02 1.346341463414634063e+02 3.000000000000000000e+00
2.680000000000000000e+02 1.360975609756097526e+02 2.000000000000000000e+00
2.680000000000000000e+02 1.375609756097560989e+02 2.000000000000000000e+00
2.680000000000000000e+02 1.390243902439024453e+02 2.000000000000000000e+00
2.680000000000000000e+02 1.404878048780487916e+02 2.000000000000000000e+00
2.680000000000000000e+02 1.419512195121951095e+02 1.000000000000000000e+00
2.680000000000000000e+02 1.448780487804878021e+02 2.000000000000000000e+00
2.680000000000000000e+02 1.463414634146341484e+02 1.000000000000000000e+00
2.680000000000000000e+02 1.492682926829268126e+02 1.000000000000000000e+00
2.680000000000000000e+02 1.800000000000000000e+02 1.000000000000000000e+00
2.720000000000000000e+02 1.902439024390243816e+01 1.000000000000000000e+00
2.720000000000000000e+02 2.048780487804878092e+01 1.000000000000000000e+00
2.720000000000000000e+02 2.195121951219512013e+01 2.000000000000000000e+00
2.720000000000000000e+02 2.341463414634146289e+01 7.000000000000000000e+00
2.720000000000000000e+02 2.487804878048780566e+01 1.000000000000000000e+01
2.720000000000000000e+02 2.634146341463414487e+01 1.700000000000000000e+01
2.720000000000000000e+02 2.780487804878048763e+01 3.100000000000000000e+01
2.720000000000000000e+02 2.926829268292682684e+01 3.500000000000000000e+01
2.720000000000000000e+02 3.073170731707316961e+01 6.800000000000000000e+01
2.720000000000000000e+02 3.219512195121951237e+01 8.900000000000000000e+01
2.720000000000000000e+02 3.365853658536585158e+01 1.350000000000000000e+02
2.720000000000000000e+02 3.512195121951219789e+01 1.590000000000000000e+02
2.720000000000000000e+02 3.658536585365853711e+01 2.110000000000000000e+02
2.720000000000000000e+02 3.804878048780487632e+01 2.620000000000000000e+02
2.720000000000000000e+02 3.951219512195121553e+01 3.750000000000000000e+02
2.720000000000000000e+02 4.097560975609756184e+01 4.190000000000000000e+02
2.720000000000000000e+02 4.243902439024390105e+01 5.670000000000000000e+02
2.720000000000000000e+02 4.390243902439024026e+01 7.050000000000000000e+02
2.720000000000000000e+02 4.536585365853658658e+01 7.490000000000000000e+02
2.720000000000000000e+02 4.682926829268292579e+01 9.170000000000000000e+02
2.720000000000000000e+02 4.829268292682926500e+01 1.033000000000000000e+03
2.720000000000000000e+02 4.975609756097561132e+01 1.060000000000000000e+03
2.720000000000000000e+02 5.121951219512195053e+01 1.264000000000000000e+03
2.720000000000000000e+02 5.268292682926828974e+01 1.382000000000000000e+03
2.720000000000000000e+02 5.414634146341463605e+01 1.444000000000000000e+03
2.720000000000000000e+02 5.560975609756097526e+01 1.519000000000000000e+03
2.720000000000000000e+02 5.707317073170731447e+01 1.639000000000000000e+03
2.720000000000000000e+02 5.853658536585365368e+01 1.754000000000000000e+03
2.720000000000000000e+02 6.000000000000000000e+01 1.762000000000000000e+03
2.720000000000000000e+02 6.146341463414633921e+01 1.776000000000000000e+03
2.720000000000000000e+02 6.292682926829267842e+01 1.872000000000000000e+03
2.720000000000000000e+02 6.439024390243902474e+01 1.850000000000000000e+03
2.720000000000000000e+02 6.585365853658537105e+01 1.836000000000000000e+03
2.720000000000000000e+02 6.731707317073170316e+01 1.769000000000000000e+03
2.720000000000000000e+02 6.878048780487804947e+01 1.684000000000000000e+03
2.720000000000000000e+02 7.024390243902439579e+01 1.714000000000000000e+03
2.720000000000000000e+02 7.170731707317072789e+01 1.677000000000000000e+03
2.720000000000000000e+02 7.317073170731707421e+01 1.592000000000000000e+03
2.720000000000000000e+02 7.463414634146340632e+01 1.476000000000000000e+03
2.720000000000000000e+02 7.609756097560975263e+01 1.378000000000000000e+03
2.720000000000000000e+02 7.756097560975609895e+01 1.233000000000000000e+03
2.720000000000000000e+02 7.902439024390243105e+01 1.169000000000000000e+03
2.720000000000000000e+02 8.048780487804877737e+01 1.078000000000000000e+03
2.720000000000000000e+02 8.195121951219512368e+01 9.910000000000000000e+02
2.720000000000000000e+02 8.341463414634145579e+01 9.140000000000000000e+02
2.720000000000000000e+02 8.487804878048780211e+01 8.120000000000000000e+02
2.720000000000000000e+02 8.634146341463414842e+01 7.490000000000000000e+02
2.720000000000000000e+02 8.780487804878048053e+01 7.020000000000000000e+02
2.720000000000000000e+02 8.926829268292682684e+01 5.980000000000000000e+02
2.720000000000000000e+02 9.073170731707317316e+01 5.420000000000000000e+02
2.720000000000000000e+02 9.219512195121950526e+01 4.480000000000000000e+02
2.720000000000000000e+02 9.365853658536585158e+01 4.280000000000000000e+02
2.720000000000000000e+02 9.512195121951219789e+01 3.810000000000000000e+02
2.720000000000000000e+02 9.658536585365853000e+01 3.120000000000000000e+02
2.720000000000000000e+02 9.804878048780487632e+01 2.820000000000000000e+02
2.720000000000000000e+02 9.951219512195122263e+01 2.660000000000000000e+02
2.720000000000000000e+02 1.009756097560975547e+02 2.170000000000000000e+02
2.720000000000000000e+02 1.024390243902439011e+02 1.880000000000000000e+02
2.720000000000000000e+02 1.039024390243902474e+02 1.670000000000000000e+02
2.720000000000000000e+02 1.053658536585365795e+02 1.300000000000000000e+02
2.720000000000000000e+02 1.068292682926829258e+02 1.190000000000000000e+02
2.720000000000000000e+02 1.082926829268292721e+02 8.700000000000000000e+01
2.720000000000000000e+02 1.097560975609756042e+02 8.800000000000000000e+01
2.720000000000000000e+02 1.112195121951219505e+02 6.700000000000000000e+01
2.720000000000000000e+02 1.126829268292682968e+02 5.500000000000000000e+01
2.720000000000000000e+02 1.141463414634146289e+02 4.800000000000000000e+01
2.720000000000000000e+02 1.156097560975609753e+02 4.700000000000000000e+01
2.720000000000000000e+02 1.170731707317073074e+02 2.700000000000000000e+01
2.720000000000000000e+02 1.185365853658536537e+02 1.900000000000000000e+01
2.720000000000000000e+02 1.200000000000000000e+02 2.400000000000000000e+01
2.720000000000000000e+02 1.214634146341463321e+02 1.900000000000000000e+01
2.720000000000000000e+02 1.229268292682926784e+02 1.500000000000000000e+01
2.720000000000000000e+02 1.243902439024390247e+02 1.100000000000000000e+01
2.720000000000000000e+02 1.258536585365853568e+02 1.300000000000000000e+01
2.720000000000000000e+02 1.273170731707317032e+02 7.000000000000000000e+00
2.720000000000000000e+02 1.287804878048780495e+02 5.000000000000000000e+00
2.720000000000000000e+02 1.302439024390243958e+02 8.000000000000000000e+00
2.720000000000000000e+02 1.317073170731707421e+02 4.000000000000000000e+00
2.720000000000000000e+02 1.331707317073170600e+02 2.000000000000000000e+00
2.720000000000000000e+02 1.346341463414634063e+02 4.000000000000000000e+00
2.720000000000000000e+02 1.360975609756097526e+02 4.000000000000000000e+00
2.720000000000000000e+02 1.375609756097560989e+02 3.000000000000000000e+00
2.720000000000000000e+02 1.390243902439024453e+02 1.000000000000000000e+00
2.720000000000000000e+02 1.404878048780487916e+02 1.000000000000000000e+00
2.720000000000000000e+02 1.434146341463414558e+02 1.000000000000000000e+00
2.720000000000000000e+02 1.478048780487804947e+02 1.000000000000000000e+00
2.720000000000000000e+02 1.507317073170731589e+02 1.000000000000000000e+00
2.760000000000000000e+02 1.756097560975609895e+01 1.000000000000000000e+00
2.760000000000000000e+02 1.902439024390243816e+01 1.000000000000000000e+00
2.760000000000000000e+02 2.048780487804878092e+01 3.000000000000000000e+00
2.760000000000000000e+02 2.195121951219512013e+01 2.000000000000000000e+00
2.760000000000000000e+02 2.341463414634146289e+01 5.000000000000000000e+00
2.760000000000000000e+02 2.487804878048780566e+01 4.000000000000000000e+00
2.760000000000000000e+02 2.634146341463414487e+01 2.400000000000000000e+01
2.760000000000000000e+02 2.780487804878048763e+01 2.600000000000000000e+01
2.760000000000000000e+02 2.926829268292682684e+01 3.900000000000000000e+01
2.760000000000000000e+02 3.073170731707316961e+01 4.800000000000000000e+01
2.760000000000000000e+02 3.219512195121951237e+01 6.900000000000000000e+01
2.760000000000000000e+02 3.365853658536585158e+01 1.200000000000000000e+02
2.760000000000000000e+02 3.512195121951219789e+01 1.350000000000000000e+02
2.760000000000000000e+02 3.658536585365853711e+01 1.600000000000000000e+02
2.760000000000000000e+02 3.804878048780487632e+01 2.150000000000000000e+02
2.760000000000000000e+02 3.951219512195121553e+01 2.910000000000000000e+02
2.760000000000000000e+02 4.097560975609756184e+01 3.570000000000000000e+02
2.760000000000000000e+02 4.243902439024390105e+01 4.570000000000000000e+02
2.760000000000000000e+02 4.390243902439024026e+01 5.520000000000000000e+02
2.760000000000000000e+02 4.536585365853658658e+01 6.150000000000000000e+02
2.760000000000000000e+02 4.682926829268292579e+01 7.640000000000000000e+02
2.760000000000000000e+02 4.829268292682926500e+01 8.670000000000000000e+02
2.760000000000000000e+02 4.975609756097561132e+01 9.800000000000000000e+02
2.760000000000000000e+02 5.121951219512195053e+01 1.077000000000000000e+03
2.760000000000000000e+02 5.268292682926828974e+01 1.182000000000000000e+03
2.760000000000000000e+02 5.414634146341463605e+01 1.254000000000000000e+03
2.760000000000000000e+02 5.560975609756097526e+01 1.437000000000000000e+03
2.760000000000000000e+02 5.707317073170731447e+01 1.453000000000000000e+03
2.760000000000000000e+02 5.853658536585365368e+01 1.501000000000000000e+03
2.760000000000000000e+02 6.000000000000000000e+01 1.626000000000000000e+03
2.760000000000000000e+02 6.146341463414633921e+01 1.563000000000000000e+03
2.760000000000000000e+02 6.292682926829267842e+01 1.653000000000000000e+03
2.760000000000000000e+02 6.439024390243902474e+01 1.691000000000000000e+03
2.760000000000000000e+02 6.585365853658537105e+01 1.665000000000000000e+03
2.760000000000000000e+02 6.731707317073170316e+01 1.627000000000000000e+03
2.760000000000000000e+02 6.878048780487804947e+01 1.581000000000000000e+03
2.760000000000000000e+02 7.024390243902439579e+01 1.672000000000000000e+03
2.760000000000000000e+02 7.170731707317072789e+01 1.531000000000000000e+03
2.760000000000000000e+02 7.317073170731707421e+01 1.485000000000000000e+03
2.760000000000000000e+02 7.463414634146340632e+01 1.366000000000000000e+03
2.760000000000000000e+02 7.609756097560975263e+01 1.405000000000000000e+03
2.760000000000000000e+02 7.756097560975609895e+01 1.298000000000000000e+03
2.760000000000000000e+02 7.902439024390243105e+01 1.220000000000000000e+03
2.760000000000000000e+02 8.048780487804877737e+01 1.020000000000000000e+03
2.760000000000000000e+02 8.195121951219512368e+01 1.043000000000000000e+03
2.760000000000000000e+02 8.341463414634145579e+01 8.970000000000000000e+02
2.760000000000000000e+02 8.487804878048780211e+01 8.280000000000000000e+02
2.760000000000000000e+02 8.634146341463414842e+01 7.530000000000000000e+02
2.760000000000000000e+02 8.780487804878048053e+01 7.210000000000000000e+02
2.760000000000000000e+02 8.926829268292682684e+01 6.240000000000000000e+02
2.760000000000000000e+02 9.073170731707317316e+01 5.610000000000000000e+02
2.760000000000000000e+02 9.219512195121950526e+01 4.640000000000000000e+02
2.760000000000000000e+02 9.365853658536585158e+01 3.890000000000000000e+02
2.760000000000000000e+02 9.512195121951219789e+01 3.830000000000000000e+02
2.760000000000000000e+02 9.658536585365853000e+01 3.530000000000000000e+02
2.760000000000000000e+02 9.804878048780487632e+01 2.950000000000000000e+02
2.760000000000000000e+02 9.951219512195122263e+01 2.420000000000000000e+02
2.760000000000000000e+02 1.009756097560975547e+02 2.310000000000000000e+02
2.760000000000000000e+02 1.024390243902439011e+02 1.880000000000000000e+02
2.760000000000000000e+02 1.039024390243902474e+02 1.610000000000000000e+02
2.760000000000000000e+02 1.053658536585365795e+02 1.430000000000000000e+02
2.760000000000000000e+02 1.068292682926829258e+02 1.120000000000000000e+02
2.760000000000000000e+02 1.082926829268292721e+02 9.600000000000000000e+01
2.760000000000000000e+02 1.097560975609756042e+02 8.900000000000000000e+01
2.760000000000000000e+02 1.112195121951219505e+02 8.100000000000000000e+01
2.760000000000000000e+02 1.126829268292682968e+02 6.400000000000000000e+01
2.760000000000000000e+02 1.141463414634146289e+02 5.100000000000000000e+01
2.760000000000000000e+02 1.156097560975609753e+02 5.300000000000000000e+01
2.760000000000000000e+02 1.170731707317073074e+02 3.900000000000000000e+01
2.760000000000000000e+02 1.185365853658536537e+02 1.500000000000000000e+01
2.760000000000000000e+02 1.200000000000000000e+02 3.000000000000000000e+01
2.760000000000000000e+02 1.214634146341463321e+02 2.300000000000000000e+01
2.760000000000000000e+02 1.229268292682926784e+02 1.400000000000000000e+01
2.760000000000000000e+02 1.243902439024390247e+02 7.000000000000000000e+00
2.760000000000000000e+02 1.258536585365853568e+02 1.000000000000000000e+01
2.760000000000000000e+02 1.273170731707317032e+02 1.100000000000000000e+01
2.760000000000000000e+02 1.287804878048780495e+02 7.000000000000000000e+00
2.760000000000000000e+02 1.302439024390243958e+02 9.000000000000000000e+00
2.760000000000000000e+02 1.317073170731707421e+02 6.000000000000000000e+00
2.760000000000000000e+02 1.331707317073170600e+02 5.000000000000000000e+00
2.760000000000000000e+02 1.346341463414634063e+02 7.000000000000000000e+00
2.760000000000000000e+02 1.360975609756097526e+02 3.000000000000000000e+00
2.760000000000000000e+02 1.375609756097560989e+02 5.000000000000000000e+00
2.760000000000000000e+02 1.390243902439024453e+02 1.000000000000000000e+00
2.760000000000000000e+02 1.419512195121951095e+02 1.000000000000000000e+00
2.760000000000000000e+02 1.434146341463414558e+02 2.000000000000000000e+00
2.760000000000000000e+02 1.463414634146341484e+02 3.000000000000000000e+00
2.760000000000000000e+02 1.521951219512195053e+02 1.000000000000000000e+00
2.760000000000000000e+02 1.653658536585365937e+02 1.000000000000000000e+00
2.800000000000000000e+02 1.902439024390243816e+01 1.000000000000000000e+00
2.800000000000000000e+02 2.048780487804878092e+01 2.000000000000000000e+00
2.800000000000000000e+02 2.195121951219512013e+01 1.000000000000000000e+00
2.800000000000000000e+02 2.341463414634146289e+01 1.000000000000000000e+00
2.800000000000000000e+02 2.487804878048780566e+01 4.000000000000000000e+00
2.800000000000000000e+02 2.634146341463414487e+01 7.000000000000000000e+00
2.800000000000000000e+02 2.780487804878048763e+01 1.300000000000000000e+01
2.800000000000000000e+02 2.926829268292682684e+01 2.200000000000000000e+01
2.800000000000000000e+02 3.073170731707316961e+01 3.800000000000000000e+01
2.800000000000000000e+02 3.219512195121951237e+01 5.700000000000000000e+01
2.800000000000000000e+02 3.365853658536585158e+01 6.900000000000000000e+01
2.800000000000000000e+02 3.512195121951219789e+01 9.600000000000000000e+01
2.800000000000000000e+02 3.658536585365853711e+01 1.260000000000000000e+02
2.800000000000000000e+02 3.804878048780487632e+01 1.870000000000000000e+02
2.800000000000000000e+02 3.951219512195121553e+01 2.440000000000000000e+02
2.800000000000000000e+02 4.097560975609756184e+01 3.020000000000000000e+02
2.800000000000000000e+02 4.243902439024390105e+01 3.610000000000000000e+02
2.800000000000000000e+02 4.390243902439024026e+01 4.640000000000000000e+02
2.800000000000000000e+02 4.536585365853658658e+01 5.660000000000000000e+02
2.800000000000000000e+02 4.682926829268292579e+01 6.270000000000000000e+02
2.800000000000000000e+02 4.829268292682926500e+01 7.150000000000000000e+02
2.800000000000000000e+02 4.975609756097561132e+01 7.830000000000000000e+02
2.800000000000000000e+02 5.121951219512195053e+01 9.600000000000000000e+02
2.800000000000000000e+02 5.268292682926828974e+01 1.048000000000000000e+03
2.800000000000000000e+02 5.414634146341463605e+01 1.132000000000000000e+03
2.800000000000000000e+02 5.560975609756097526e+01 1.198000000000000000e+03
2.800000000000000000e+02 5.707317073170731447e+01 1.344000000000000000e+03
2.800000000000000000e+02 5.853658536585365368e+01 1.340000000000000000e+03
2.800000000000000000e+02 6.000000000000000000e+01 1.413000000000000000e+03
2.800000000000000000e+02 6.146341463414633921e+01 1.507000000000000000e+03
2.800000000000000000e+02 6.292682926829267842e+01 1.493000000000000000e+03
2.800000000000000000e+02 6.439024390243902474e+01 1.556000000000000000e+03
2.800000000000000000e+02 6.585365853658537105e+01 1.561000000000000000e+03
2.800000000000000000e+02 6.731707317073170316e+01 1.535000000000000000e+03
2.800000000000000000e+02 6.878048780487804947e+01 1.481000000000000000e+03
2.800000000000000000e+02 7.024390243902439579e+01 1.481000000000000000e+03
2.800000000000000000e+02 7.170731707317072789e+01 1.394000000000000000e+03
2.800000000000000000e+02 7.317073170731707421e+01 1.433000000000000000e+03
2.800000000000000000e+02 7.463414634146340632e+01 1.415000000000000000e+03
2.800000000000000000e+02 7.609756097560975263e+01 1.306000000000000000e+03
2.800000000000000000e+02 7.756097560975609895e+01 1.243000000000000000e+03
2.800000000000000000e+02 7.902439024390243105e+01 1.160000000000000000e+03
2.800000000000000000e+02 8.048780487804877737e+01 1.096000000000000000e+03
2.800000000000000000e+02 8.195121951219512368e+01 9.790000000000000000e+02
2.800000000000000000e+02 8.341463414634145579e+01 9.100000000000000000e+02
2.800000000000000000e+02 8.487804878048780211e+01 8.750000000000000000e+02
2.800000000000000000e+02 8.634146341463414842e+01 7.490000000000000000e+02
2.800000000000000000e+02 8.780487804878048053e+01 6.790000000000000000e+02
2.800000000000000000e+02 8.926829268292682684e+01 6.560000000000000000e+02
2.800000000000000000e+02 9.073170731707317316e+01 5.150000000000000000e+02
2.800000000000000000e+02 9.219512195121950526e+01 5.060000000000000000e+02
2.800000000000000000e+02 9.365853658536585158e+01 4.210000000000000000e+02
2.800000000000000000e+02 9.512195121951219789e+01 4.120000000000000000e+02
2.800000000000000000e+02 9.658536585365853000e+01 3.390000000000000000e+02
2.800000000000000000e+02 9.804878048780487632e+01 3.300000000000000000e+02
2.800000000000000000e+02 9.951219512195122263e+01 2.680000000000000000e+02
2.800000000000000000e+02 1.009756097560975547e+02 2.190000000000000000e+02
2.800000000000000000e+02 1.024390243902439011e+02 2.130000000000000000e+02
2.800000000000000000e+02 1.039024390243902474e+02 1.670000000000000000e+02
2.800000000000000000e+02 1.053658536585365795e+02 1.720000000000000000e+02
2.800000000000000000e+02 1.068292682926829258e+02 1.500000000000000000e+02
2.800000000000000000e+02 1.082926829268292721e+02 1.080000000000000000e+02
2.800000000000000000e+02 1.097560975609756042e+02 8.300000000000000000e+01
2.800000000000000000e+02 1.112195121951219505e+02 1.030000000000000000e+02
2.800000000000000000e+02 1.126829268292682968e+02 7.500000000000000000e+01
2.800000000000000000e+02 1.141463414634146289e+02 5.300000000000000000e+01
2.800000000000000000e+02 1.156097560975609753e+02 4.200000000000000000e+01
2.800000000000000000e+02 1.170731707317073074e+02 4.000000000000000000e+01
2.800000000000000000e+02 1.185365853658536537e+02 4.000000000000000000e+01
2.800000000000000000e+02 1.200000000000000000e+02 2.400000000000000000e+01
2.800000000000000000e+02 1.214634146341463321e+02 2.200000000000000000e+01
2.800000000000000000e+02 1.229268292682926784e+02 2.300000000000000000e+01
2.800000000000000000e+02 1.243902439024390247e+02 1.700000000000000000e+01
2.800000000000000000e+02 1.258536585365853568e+02 2.100000000000000000e+01
2.800000000000000000e+02 1.273170731707317032e+02 1.400000000000000000e+01
2.800000000000000000e+02 1.287804878048780495e+02 1.000000000000000000e+01
2.800000000000000000e+02 1.302439024390243958e+02 1.400000000000000000e+01
2.800000000000000000e+02 1.317073170731707421e+02 6.000000000000000000e+00
2.800000000000000000e+02 1.331707317073170600e+02 6.000000000000000000e+00
2.800000000000000000e+02 1.346341463414634063e+02 4.000000000000000000e+00
2.800000000000000000e+02 1.360975609756097526e+02 2.000000000000000000e+00
2.800000000000000000e+02 1.375609756097560989e+02 4.000000000000000000e+00
2.800000000000000000e+02 1.390243902439024453e+02 5.000000000000000000e+00
2.800000000000000000e+02 1.404878048780487916e+02 3.000000000000000000e+00
2.800000000000000000e+02 1.419512195121951095e+02 1.000000000000000000e+00
2.800000000000000000e+02 1.448780487804878021e+02 1.000000000000000000e+00
2.800000000000000000e+02 1.580487804878048621e+02 1.000000000000000000e+00
2.800000000000000000e+02 1.639024390243902474e+02 1.000000000000000000e+00
2.840000000000000000e+02 1.902439024390243816e+01 1.000000000000000000e+00
2.840000000000000000e+02 2.195121951219512013e+01 2.000000000000000000e+00
2.840000000000000000e+02 2.341463414634146289e+01 2.000000000000000000e+00
2.840000000000000000e+02 2.487804878048780566e+01 9.000000000000000000e+00
2.840000000000000000e+02 2.634146341463414487e+01 8.000000000000000000e+00
2.840000000000000000e+02 2.780487804878048763e+01 7.000000000000000000e+00
2.840000000000000000e+02 2.926829268292682684e+01 1.900000000000000000e+01
2.840000000000000000e+02 3.073170731707316961e+01 3.400000000000000000e+01
2.840000000000000000e+02 3.219512195121951237e+01 3.400000000000000000e+01
2.840000000000000000e+02 3.365853658536585158e+01 4.800000000000000000e+01
2.840000000000000000e+02 3.512195121951219789e+01 7.700000000000000000e+01
2.840000000000000000e+02 3.658536585365853711e+01 1.080000000000000000e+02
2.840000000000000000e+02 3.804878048780487632e+01 1.640000000000000000e+02
2.840000000000000000e+02 3.951219512195121553e+01 1.870000000000000000e+02
2.840000000000000000e+02 4.097560975609756184e+01 2.340000000000000000e+02
2.840000000000000000e+02 4.243902439024390105e+01 2.810000000000000000e+02
2.840000000000000000e+02 4.390243902439024026e+01 3.810000000000000000e+02
2.840000000000000000e+02 4.536585365853658658e+01 4.470000000000000000e+02
2.840000000000000000e+02 4.682926829268292579e+01 4.990000000000000000e+02
2.840000000000000000e+02 4.829268292682926500e+01 5.890000000000000000e+02
2.840000000000000000e+02 4.975609756097561132e+01 7.070000000000000000e+02
2.840000000000000000e+02 5.121951219512195053e+01 7.850000000000000000e+02
2.840000000000000000e+02 5.268292682926828974e+01 9.060000000000000000e+02
2.840000000000000000e+02 5.414634146341463605e+01 9.850000000000000000e+02
2.840000000000000000e+02 5.560975609756097526e+01 1.065000000000000000e+03
2.840000000000000000e+02 5.707317073170731447e+01 1.157000000000000000e+03
2.840000000000000000e+02 5.853658536585365368e+01 1.230000000000000000e+03
2.840000000000000000e+02 6.000000000000000000e+01 1.301000000000000000e+03
2.840000000000000000e+02 6.146341463414633921e+01 1.356000000000000000e+03
2.840000000000000000e+02 6.292682926829267842e+01 1.396000000000000000e+03
2.840000000000000000e+02 6.439024390243902474e+01 1.420000000000000000e+03
2.840000000000000000e+02 6.585365853658537105e+01 1.404000000000000000e+03
2.840000000000000000e+02 6.731707317073170316e+01 1.388000000000000000e+03
2.840000000000000000e+02 6.878048780487804947e+01 1.443000000000000000e+03
2.840000000000000000e+02 7.024390243902439579e+01 1.411000000000000000e+03
2.840000000000000000e+02 7.170731707317072789e+01 1.297000000000000000e+03
2.840000000000000000e+02 7.317073170731707421e+01 1.268000000000000000e+03
2.840000000000000000e+02 7.463414634146340632e+01 1.310000000000000000e+03
2.840000000000000000e+02 7.609756097560975263e+01 1.206000000000000000e+03
2.840000000000000000e+02 7.756097560975609895e+01 1.141000000000000000e+03
2.840000000000000000e+02 7.902439024390243105e+01 1.087000000000000000e+03
2.840000000000000000e+02 8.048780487804877737e+01 1.010000000000000000e+03
2.840000000000000000e+02 8.195121951219512368e+01 9.490000000000000000e+02
2.840000000000000000e+02 8.341463414634145579e+01 9.370000000000000000e+02
2.840000000000000000e+02 8.487804878048780211e+01 8.220000000000000000e+02
2.840000000000000000e+02 8.634146341463414842e+01 7.320000000000000000e+02
2.840000000000000000e+02 8.780487804878048053e+01 6.320000000000000000e+02
2.840000000000000000e+02 8.926829268292682684e+01 6.300000000000000000e+02
2.840000000000000000e+02 9.073170731707317316e+01 5.670000000000000000e+02
2.840000000000000000e+02 9.219512195121950526e+01 5.000000000000000000e+02
2.840000000000000000e+02 9.365853658536585158e+01 4.560000000000000000e+02
2.840000000000000000e+02 9.512195121951219789e+01 4.040000000000000000e+02
2.840000000000000000e+02 9.658536585365853000e+01 3.710000000000000000e+02
2.840000000000000000e+02 9.804878048780487632e+01 3.510000000000000000e+02
2.840000000000000000e+02 9.951219512195122263e+01 2.780000000000000000e+02
2.840000000000000000e+02 1.009756097560975547e+02 2.340000000000000000e+02
2.840000000000000000e+02 1.024390243902439011e+02 2.210000000000000000e+02
2.840000000000000000e+02 1.039024390243902474e+02 1.800000000000000000e+02
2.840000000000000000e+02 1.053658536585365795e+02 1.690000000000000000e+02
2.840000000000000000e+02 1.068292682926829258e+02 1.070000000000000000e+02
2.840000000000000000e+02 1.082926829268292721e+02 1.220000000000000000e+02
2.840000000000000000e+02 1.097560975609756042e+02 8.900000000000000000e+01
2.840000000000000000e+02 1.112195121951219505e+02 7.500000000000000000e+01
2.840000000000000000e+02 1.126829268292682968e+02 7.400000000000000000e+01
2.840000000000000000e+02 1.141463414634146289e+02 6.700000000000000000e+01
2.840000000000000000e+02 1.156097560975609753e+02 5.200000000000000000e+01
2.840000000000000000e+02 1.170731707317073074e+02 5.200000000000000000e+01
2.840000000000000000e+02 1.185365853658536537e+02 3.400000000000000000e+01
2.840000000000000000e+02 1.200000000000000000e+02 3.600000000000000000e+01
2.840000000000000000e+02 1.214634146341463321e+02 2.800000000000000000e+01
2.840000000000000000e+02 1.229268292682926784e+02 2.800000000000000000e+01
2.840000000000000000e+02 1.243902439024390247e+02 2.000000000000000000e+01
2.840000000000000000e+02 1.258536585365853568e+02 1.300000000000000000e+01
2.840000000000000000e+02 1.273170731707317032e+02 1.000000000000000000e+01
2.840000000000000000e+02 1.287804878048780495e+02 1.200000000000000000e+01
2.840000000000000000e+02 1.302439024390243958e+02 8.000000000000000000e+00
2.840000000000000000e+02 1.317073170731707421e+02 1.300000000000000000e+01
2.840000000000000000e+02 1.331707317073170600e+02 8.000000000000000000e+00
2.840000000000000000e+02 1.346341463414634063e+02 1.000000000000000000e+00
2.840000000000000000e+02 1.360975609756097526e+02 3.000000000000000000e+00
2.840000000000000000e+02 1.375609756097560989e+02 3.000000000000000000e+00
2.840000000000000000e+02 1.390243902439024453e+02 4.000000000000000000e+00
2.840000000000000000e+02 1.404878048780487916e+02 1.000000000000000000e+00
2.840000000000000000e+02 1.419512195121951095e+02 3.000000000000000000e+00
2.840000000000000000e+02 1.434146341463414558e+02 1.000000000000000000e+00
2.840000000000000000e+02 1.448780487804878021e+02 1.000000000000000000e+00
2.840000000000000000e+02 1.580487804878048621e+02 1.000000000000000000e+00
2.840000000000000000e+02 1.595121951219512084e+02 1.000000000000000000e+00
2.840000000000000000e+02 1.668292682926829116e+02 1.000000000000000000e+00
2.880000000000000000e+02 2.195121951219512013e+01 1.000000000000000000e+00
2.880000000000000000e+02 2.341463414634146289e+01 1.000000000000000000e+00
2.880000000000000000e+02 2.487804878048780566e+01 4.000000000000000000e+00
2.880000000000000000e+02 2.634146341463414487e+01 4.000000000000000000e+00
2.880000000000000000e+02 2.780487804878048763e+01 7.000000000000000000e+00
2.880000000000000000e+02 2.926829268292682684e+01 1.200000000000000000e+01
2.880000000000000000e+02 3.073170731707316961e+01 1.500000000000000000e+01
2.880000000000000000e+02 3.219512195121951237e+01 3.700000000000000000e+01
2.880000000000000000e+02 3.365853658536585158e+01 4.500000000000000000e+01
2.880000000000000000e+02 3.512195121951219789e+01 6.400000000000000000e+01
2.880000000000000000e+02 3.658536585365853711e+01 8.000000000000000000e+01
2.880000000000000000e+02 3.804878048780487632e+01 1.290000000000000000e+02
2.880000000000000000e+02 3.951219512195121553e+01 1.490000000000000000e+02
2.880000000000000000e+02 4.097560975609756184e+01 1.700000000000000000e+02
2.880000000000000000e+02 4.243902439024390105e+01 2.420000000000000000e+02
2.880000000000000000e+02 4.390243902439024026e+01 2.680000000000000000e+02
2.880000000000000000e+02 4.536585365853658658e+01 3.560000000000000000e+02
2.880000000000000000e+02 4.682926829268292579e+01 4.390000000000000000e+02
2.880000000000000000e+02 4.829268292682926500e+01 5.440000000000000000e+02
2.880000000000000000e+02 4.975609756097561132e+01 5.780000000000000000e+02
2.880000000000000000e+02 5.121951219512195053e+01 6.600000000000000000e+02
2.880000000000000000e+02 5.268292682926828974e+01 7.290000000000000000e+02
2.880000000000000000e+02 5.414634146341463605e+01 7.770000000000000000e+02
2.880000000000000000e+02 5.560975609756097526e+01 9.300000000000000000e+02
2.880000000000000000e+02 5.707317073170731447e+01 9.910000000000000000e+02
2.880000000000000000e+02 5.853658536585365368e+01 1.078000000000000000e+03
2.880000000000000000e+02 6.000000000000000000e+01 1.157000000000000000e+03
2.880000000000000000e+02 6.146341463414633921e+01 1.142000000000000000e+03
2.880000000000000000e+02 6.292682926829267842e+01 1.247000000000000000e+03
2.880000000000000000e+02 6.439024390243902474e+01 1.292000000000000000e+03
2.880000000000000000e+02 6.585365853658537105e+01 1.304000000000000000e+03
2.880000000000000000e+02 6.731707317073170316e+01 1.351000000000000000e+03
2.880000000000000000e+02 6.878048780487804947e+01 1.318000000000000000e+03
2.880000000000000000e+02 7.024390243902439579e+01 1.308000000000000000e+03
2.880000000000000000e+02 7.170731707317072789e+01 1.287000000000000000e+03
2.880000000000000000e+02 7.317073170731707421e+01 1.187000000000000000e+03
2.880000000000000000e+02 7.463414634146340632e+01 1.251000000000000000e+03
2.880000000000000000e+02 7.609756097560975263e+01 1.140000000000000000e+03
2.880000000000000000e+02 7.756097560975609895e+01 1.088000000000000000e+03
2.880000000000000000e+02 7.902439024390243105e+01 1.078000000000000000e+03
2.880000000000000000e+02 8.048780487804877737e+01 9.560000000000000000e+02
2.880000000000000000e+02 8.195121951219512368e+01 9.140000000000000000e+02
2.880000000000000000e+02 8.341463414634145579e+01 8.860000000000000000e+02
2.880000000000000000e+02 8.487804878048780211e+01 8.030000000000000000e+02
2.880000000000000000e+02 8.634146341463414842e+01 7.500000000000000000e+02
2.880000000000000000e+02 8.780487804878048053e+01 6.850000000000000000e+02
2.880000000000000000e+02 8.926829268292682684e+01 5.970000000000000000e+02
2.880000000000000000e+02 9.073170731707317316e+01 5.470000000000000000e+02
2.880000000000000000e+02 9.219512195121950526e+01 5.020000000000000000e+02
2.880000000000000000e+02 9.365853658536585158e+01 4.600000000000000000e+02
2.880000000000000000e+02 9.512195121951219789e+01 4.390000000000000000e+02
2.880000000000000000e+02 9.658536585365853000e+01 3.950000000000000000e+02
2.880000000000000000e+02 9.804878048780487632e+01 3.410000000000000000e+02
2.880000000000000000e+02 9.951219512195122263e+01 2.980000000000000000e+02
2.880000000000000000e+02 1.009756097560975547e+02 2.320000000000000000e+02
2.880000000000000000e+02 1.024390243902439011e+02 2.240000000000000000e+02
2.880000000000000000e+02 1.039024390243902474e+02 2.000000000000000000e+02
2.880000000000000000e+02 1.053658536585365795e+02 1.650000000000000000e+02
2.880000000000000000e+02 1.068292682926829258e+02 1.710000000000000000e+02
2.880000000000000000e+02 1.082926829268292721e+02 1.310000000000000000e+02
2.880000000000000000e+02 1.097560975609756042e+02 1.040000000000000000e+02
2.880000000000000000e+02 1.112195121951219505e+02 8.700000000000000000e+01
2.880000000000000000e+02 1.126829268292682968e+02 7.000000000000000000e+01
2.880000000000000000e+02 1.141463414634146289e+02 6.200000000000000000e+01
2.880000000000000000e+02 1.156097560975609753e+02 4.400000000000000000e+01
2.880000000000000000e+02 1.170731707317073074e+02 4.500000000000000000e+01
2.880000000000000000e+02 1.185365853658536537e+02 3.600000000000000000e+01
2.880000000000000000e+02 1.200000000000000000e+02 3.300000000000000000e+01
2.880000000000000000e+02 1.214634146341463321e+02 2.800000000000000000e+01
2.880000000000000000e+02 1.229268292682926784e+02 2.900000000000000000e+01
2.880000000000000000e+02 1.243902439024390247e+02 2.000000000000000000e+01
2.880000000000000000e+02 1.258536585365853568e+02 1.900000000000000000e+01
2.880000000000000000e+02 1.273170731707317032e+02 1.700000000000000000e+01
2.880000000000000000e+02 1.287804878048780495e+02 2.000000000000000000e+01
2.880000000000000000e+02 1.302439024390243958e+02 1.300000000000000000e+01
2.880000000000000000e+02 1.317073170731707421e+02 5.000000000000000000e+00
2.880000000000000000e+02 1.331707317073170600e+02 1.100000000000000000e+01
2.880000000000000000e+02 1.346341463414634063e+02 8.000000000000000000e+00
2.880000000000000000e+02 1.360975609756097526e+02 7.000000000000000000e+00
2.880000000000000000e+02 1.375609756097560989e+02 3.000000000000000000e+00
2.880000000000000000e+02 1.390243902439024453e+02 3.000000000000000000e+00
2.880000000000000000e+02 1.404878048780487916e+02 2.000000000000000000e+00
2.880000000000000000e+02 1.419512195121951095e+02 2.000000000000000000e+00
2.880000000000000000e+02 1.434146341463414558e+02 1.000000000000000000e+00
2.880000000000000000e+02 1.448780487804878021e+02 2.000000000000000000e+00
2.880000000000000000e+02 1.463414634146341484e+02 1.000000000000000000e+00
2.880000000000000000e+02 1.492682926829268126e+02 1.000000000000000000e+00
2.880000000000000000e+02 1.536585365853658516e+02 2.000000000000000000e+00
2.880000000000000000e+02 1.639024390243902474e+02 1.000000000000000000e+00
2.920000000000000000e+02 2.048780487804878092e+01 1.000000000000000000e+00
2.920000000000000000e+02 2.341463414634146289e+01 1.000000000000000000e+00
2.920000000000000000e+02 2.487804878048780566e+01 5.000000000000000000e+00
2.920000000000000000e+02 2.634146341463414487e+01 3.000000000000000000e+00
2.920000000000000000e+02 2.780487804878048763e+01 4.000000000000000000e+00
2.920000000000000000e+02 2.926829268292682684e+01 9.000000000000000000e+00
2.920000000000000000e+02 3.073170731707316961e+01 1.400000000000000000e+01
2.920000000000000000e+02 3.219512195121951237e+01 1.400000000000000000e+01
2.920000000000000000e+02 3.365853658536585158e+01 2.700000000000000000e+01
2.920000000000000000e+02 3.512195121951219789e+01 4.900000000000000000e+01
2.920000000000000000e+02 3.658536585365853711e+01 6.300000000000000000e+01
2.920000000000000000e+02 3.804878048780487632e+01 8.800000000000000000e+01
2.920000000000000000e+02 3.951219512195121553e+01 1.210000000000000000e+02
2.920000000000000000e+02 4.097560975609756184e+01 1.350000000000000000e+02
2.920000000000000000e+02 4.243902439024390105e+01 1.820000000000000000e+02
2.920000000000000000e+02 4.390243902439024026e+01 2.610000000000000000e+02
2.920000000000000000e+02 4.536585365853658658e+01 2.760000000000000000e+02
2.920000000000000000e+02 4.682926829268292579e+01 3.660000000000000000e+02
2.920000000000000000e+02 4.829268292682926500e+01 4.330000000000000000e+02
2.920000000000000000e+02 4.975609756097561132e+01 4.990000000000000000e+02
2.920000000000000000e+02 5.121951219512195053e+01 5.870000000000000000e+02
2.920000000000000000e+02 5.268292682926828974e+01 6.370000000000000000e+02
2.920000000000000000e+02 5.414634146341463605e+01 7.320000000000000000e+02
2.920000000000000000e+02 5.560975609756097526e+01 8.410000000000000000e+02
2.920000000000000000e+02 5.707317073170731447e+01 8.960000000000000000e+02
2.920000000000000000e+02 5.853658536585365368e+01 9.830000000000000000e+02
2.920000000000000000e+02 6.000000000000000000e+01 9.570000000000000000e+02
2.920000000000000000e+02 6.146341463414633921e+01 1.039000000000000000e+03
2.920000000000000000e+02 6.292682926829267842e+01 1.092000000000000000e+03
2.920000000000000000e+02 6.439024390243902474e+01 1.101000000000000000e+03
2.920000000000000000e+02 6.585365853658537105e+01 1.127000000000000000e+03
2.920000000000000000e+02 6.731707317073170316e+01 1.185000000000000000e+03
2.920000000000000000e+02 6.878048780487804947e+01 1.167000000000000000e+03
2.920000000000000000e+02 7.024390243902439579e+01 1.135000000000000000e+03
2.920000000000000000e+02 7.170731707317072789e+01 1.195000000000000000e+03
2.920000000000000000e+02 7.317073170731707421e+01 1.197000000000000000e+03
2.920000000000000000e+02 7.463414634146340632e+01 1.141000000000000000e+03
2.920000000000000000e+02 7.609756097560975263e+01 1.070000000000000000e+03
2.920000000000000000e+02 7.756097560975609895e+01 1.017000000000000000e+03
2.920000000000000000e+02 7.902439024390243105e+01 9.840000000000000000e+02
2.920000000000000000e+02 8.048780487804877737e+01 1.001000000000000000e+03
2.920000000000000000e+02 8.195121951219512368e+01 8.700000000000000000e+02
2.920000000000000000e+02 8.341463414634145579e+01 8.420000000000000000e+02
2.920000000000000000e+02 8.487804878048780211e+01 7.580000000000000000e+02
2.920000000000000000e+02 8.634146341463414842e+01 7.070000000000000000e+02
2.920000000000000000e+02 8.780487804878048053e+01 6.830000000000000000e+02
2.920000000000000000e+02 8.926829268292682684e+01 6.000000000000000000e+02
2.920000000000000000e+02 9.073170731707317316e+01 5.670000000000000000e+02
2.920000000000000000e+02 9.219512195121950526e+01 5.200000000000000000e+02
2.920000000000000000e+02 9.365853658536585158e+01 4.820000000000000000e+02
2.920000000000000000e+02 9.512195121951219789e+01 4.470000000000000000e+02
2.920000000000000000e+02 9.658536585365853000e+01 3.520000000000000000e+02
2.920000000000000000e+02 9.804878048780487632e+01 3.420000000000000000e+02
2.920000000000000000e+02 9.951219512195122263e+01 3.110000000000000000e+02
2.920000000000000000e+02 1.009756097560975547e+02 2.700000000000000000e+02
2.920000000000000000e+02 1.024390243902439011e+02 2.480000000000000000e+02
2.920000000000000000e+02 1.039024390243902474e+02 2.160000000000000000e+02
2.920000000000000000e+02 1.053658536585365795e+02 1.940000000000000000e+02
2.920000000000000000e+02 1.068292682926829258e+02 1.440000000000000000e+02
2.920000000000000000e+02 1.082926829268292721e+02 1.360000000000000000e+02
2.920000000000000000e+02 1.097560975609756042e+02 1.180000000000000000e+02
2.920000000000000000e+02 1.112195121951219505e+02 1.060000000000000000e+02
2.920000000000000000e+02 1.126829268292682968e+02 7.900000000000000000e+01
2.920000000000000000e+02 1.141463414634146289e+02 8.400000000000000000e+01
2.920000000000000000e+02 1.156097560975609753e+02 7.000000000000000000e+01
2.920000000000000000e+02 1.170731707317073074e+02 5.400000000000000000e+01
2.920000000000000000e+02 1.185365853658536537e+02 4.500000000000000000e+01
2.920000000000000000e+02 1.200000000000000000e+02 4.300000000000000000e+01
2.920000000000000000e+02 1.214634146341463321e+02 4.100000000000000000e+01
2.920000000000000000e+02 1.229268292682926784e+02 2.600000000000000000e+01
2.920000000000000000e+02 1.243902439024390247e+02 2.800000000000000000e+01
2.920000000000000000e+02 1.258536585365853568e+02 2.600000000000000000e+01
2.920000000000000000e+02 1.273170731707317032e+02 1.800000000000000000e+01
2.920000000000000000e+02 1.287804878048780495e+02 1.200000000000000000e+01
2.920000000000000000e+02 1.302439024390243958e+02 1.300000000000000000e+01
2.920000000000000000e+02 1.317073170731707421e+02 1.500000000000000000e+01
2.920000000000000000e+02 1.331707317073170600e+02 9.000000000000000000e+00
2.920000000000000000e+02 1.346341463414634063e+02 9.000000000000000000e+00
2.920000000000000000e+02 1.360975609756097526e+02 6.000000000000000000e+00
2.920000000000000000e+02 1.375609756097560989e+02 3.000000000000000000e+00
2.920000000000000000e+02 1.390243902439024453e+02 3.000000000000000000e+00
2.920000000000000000e+02 1.404878048780487916e+02 1.000000000000000000e+00
2.920000000000000000e+02 1.419512195121951095e+02 2.000000000000000000e+00
2.920000000000000000e+02 1.434146341463414558e+02 4.000000000000000000e+00
2.920000000000000000e+02 1.448780487804878021e+02 1.000000000000000000e+00
2.920000000000000000e+02 1.463414634146341484e+02 2.000000000000000000e+00
2.920000000000000000e+02 1.536585365853658516e+02 1.000000000000000000e+00
2.920000000000000000e+02 1.726829268292682968e+02 1.000000000000000000e+00
2.960000000000000000e+02 8.780487804878049474e+00 1.000000000000000000e+00
2.960000000000000000e+02 1.902439024390243816e+01 1.000000000000000000e+00
2.960000000000000000e+02 2.048780487804878092e+01 1.000000000000000000e+00
2.960000000000000000e+02 2.487804878048780566e+01 3.000000000000000000e+00
2.960000000000000000e+02 2.634146341463414487e+01 2.000000000000000000e+00
2.960000000000000000e+02 2.780487804878048763e+01 6.000000000000000000e+00
2.960000000000000000e+02 2.926829268292682684e+01 9.000000000000000000e+00
2.960000000000000000e+02 3.073170731707316961e+01 1.000000000000000000e+01
2.960000000000000000e+02 3.219512195121951237e+01 1.500000000000000000e+01
2.960000000000000000e+02 3.365853658536585158e+01 2.700000000000000000e+01
2.960000000000000000e+02 3.512195121951219789e+01 3.300000000000000000e+01
2.960000000000000000e+02 3.658536585365853711e+01 4.900000000000000000e+01
2.960000000000000000e+02 3.804878048780487632e+01 7.900000000000000000e+01
2.960000000000000000e+02 3.951219512195121553e+01 9.400000000000000000e+01
2.960000000000000000e+02 4.097560975609756184e+01 1.200000000000000000e+02
2.960000000000000000e+02 4.243902439024390105e+01 1.780000000000000000e+02
2.960000000000000000e+02 4.390243902439024026e+01 1.830000000000000000e+02
2.960000000000000000e+02 4.536585365853658658e+01 2.420000000000000000e+02
2.960000000000000000e+02 4.682926829268292579e+01 2.860000000000000000e+02
2.960000000000000000e+02 4.829268292682926500e+01 3.520000000000000000e+02
2.960000000000000000e+02 4.975609756097561132e+01 4.240000000000000000e+02
2.960000000000000000e+02 5.121951219512195053e+01 4.570000000000000000e+02
2.960000000000000000e+02 5.268292682926828974e+01 5.620000000000000000e+02
2.960000000000000000e+02 5.414634146341463605e+01 6.290000000000000000e+02
2.960000000000000000e+02 5.560975609756097526e+01 6.260000000000000000e+02
2.960000000000000000e+02 5.707317073170731447e+01 7.830000000000000000e+02
2.960000000000000000e+02 5.853658536585365368e+01 8.380000000000000000e+02
2.960000000000000000e+02 6.000000000000000000e+01 8.620000000000000000e+02
2.960000000000000000e+02 6.146341463414633921e+01 9.160000000000000000e+02
2.960000000000000000e+02 6.292682926829267842e+01 9.460000000000000000e+02
2.960000000000000000e+02 6.439024390243902474e+01 9.780000000000000000e+02
2.960000000000000000e+02 6.585365853658537105e+01 9.850000000000000000e+02
2.960000000000000000e+02 6.731707317073170316e+01 1.056000000000000000e+03
2.960000000000000000e+02 6.878048780487804947e+01 1.022000000000000000e+03
2.960000000000000000e+02 7.024390243902439579e+01 1.127000000000000000e+03
2.960000000000000000e+02 7.170731707317072789e+01 1.038000000000000000e+03
2.960000000000000000e+02 7.317073170731707421e+01 1.112000000000000000e+03
2.960000000000000000e+02 7.463414634146340632e+01 1.067000000000000000e+03
2.960000000000000000e+02 7.609756097560975263e+01 9.870000000000000000e+02
2.960000000000000000e+02 7.756097560975609895e+01 9.680000000000000000e+02
2.960000000000000000e+02 7.902439024390243105e+01 9.610000000000000000e+02
2.960000000000000000e+02 8.048780487804877737e+01 8.860000000000000000e+02
2.960000000000000000e+02 8.195121951219512368e+01 8.750000000000000000e+02
2.960000000000000000e+02 8.341463414634145579e+01 8.120000000000000000e+02
2.960000000000000000e+02 8.487804878048780211e+01 7.630000000000000000e+02
2.960000000000000000e+02 8.634146341463414842e+01 7.540000000000000000e+02
2.960000000000000000e+02 8.780487804878048053e+01 7.050000000000000000e+02
2.960000000000000000e+02 8.926829268292682684e+01 6.180000000000000000e+02
2.960000000000000000e+02 9.073170731707317316e+01 5.910000000000000000e+02
2.960000000000000000e+02 9.219512195121950526e+01 5.380000000000000000e+02
2.960000000000000000e+02 9.365853658536585158e+01 4.330000000000000000e+02
2.960000000000000000e+02 9.512195121951219789e+01 4.700000000000000000e+02
2.960000000000000000e+02 9.658536585365853000e+01 3.740000000000000000e+02
2.960000000000000000e+02 9.804878048780487632e+01 3.100000000000000000e+02
2.960000000000000000e+02 9.951219512195122263e+01 3.110000000000000000e+02
2.960000000000000000e+02 1.009756097560975547e+02 2.650000000000000000e+02
2.960000000000000000e+02 1.024390243902439011e+02 2.040000000000000000e+02
2.960000000000000000e+02 1.039024390243902474e+02 2.130000000000000000e+02
2.960000000000000000e+02 1.053658536585365795e+02 1.800000000000000000e+02
2.960000000000000000e+02 1.068292682926829258e+02 1.600000000000000000e+02
2.960000000000000000e+02 1.082926829268292721e+02 1.470000000000000000e+02
2.960000000000000000e+02 1.097560975609756042e+02 1.330000000000000000e+02
2.960000000000000000e+02 1.112195121951219505e+02 1.340000000000000000e+02
2.960000000000000000e+02 1.126829268292682968e+02 8.400000000000000000e+01
2.960000000000000000e+02 1.141463414634146289e+02 8.200000000000000000e+01
2.960000000000000000e+02 1.156097560975609753e+02 6.700000000000000000e+01
2.960000000000000000e+02 1.170731707317073074e+02 6.000000000000000000e+01
2.960000000000000000e+02 1.185365853658536537e+02 6.100000000000000000e+01
2.960000000000000000e+02 1.200000000000000000e+02 4.600000000000000000e+01
2.960000000000000000e+02 1.214634146341463321e+02 3.800000000000000000e+01
2.960000000000000000e+02 1.229268292682926784e+02 3.100000000000000000e+01
2.960000000000000000e+02 1.243902439024390247e+02 2.100000000000000000e+01
2.960000000000000000e+02 1.258536585365853568e+02 2.400000000000000000e+01
2.960000000000000000e+02 1.273170731707317032e+02 2.000000000000000000e+01
2.960000000000000000e+02 1.287804878048780495e+02 1.400000000000000000e+01
2.960000000000000000e+02 1.302439024390243958e+02 1.200000000000000000e+01
2.960000000000000000e+02 1.317073170731707421e+02 8.000000000000000000e+00
2.960000000000000000e+02 1.331707317073170600e+02 4.000000000000000000e+00
2.960000000000000000e+02 1.346341463414634063e+02 5.000000000000000000e+00
2.960000000000000000e+02 1.360975609756097526e+02 9.000000000000000000e+00
2.960000000000000000e+02 1.375609756097560989e+02 6.000000000000000000e+00
2.960000000000000000e+02 1.390243902439024453e+02 5.000000000000000000e+00
2.960000000000000000e+02 1.404878048780487916e+02 1.000000000000000000e+00
2.960000000000000000e+02 1.419512195121951095e+02 2.000000000000000000e+00
2.960000000000000000e+02 1.434146341463414558e+02 4.000000000000000000e+00
2.960000000000000000e+02 1.448780487804878021e+02 4.000000000000000000e+00
2.960000000000000000e+02 1.463414634146341484e+02 1.000000000000000000e+00
2.960000000000000000e+02 1.478048780487804947e+02 1.000000000000000000e+00
2.960000000000000000e+02 1.521951219512195053e+02 1.000000000000000000e+00
2.960000000000000000e+02 1.536585365853658516e+02 1.000000000000000000e+00
2.960000000000000000e+02 1.551219512195121979e+02 1.000000000000000000e+00
2.960000000000000000e+02 1.565853658536585442e+02 1.000000000000000000e+00
2.960000000000000000e+02 1.682926829268292579e+02 1.000000000000000000e+00
2.960000000000000000e+02 1.756097560975609611e+02 1.000000000000000000e+00
3.000000000000000000e+02 2.634146341463414487e+01 3.000000000000000000e+00
3.000000000000000000e+02 2.780487804878048763e+01 1.000000000000000000e+00
3.000000000000000000e+02 2.926829268292682684e+01 8.000000000000000000e+00
3.000000000000000000e+02 3.073170731707316961e+01 5.000000000000000000e+00
3.000000000000000000e+02 3.219512195121951237e+01 9.000000000000000000e+00
3.000000000000000000e+02 3.365853658536585158e+01 1.800000000000000000e+01
3.000000000000000000e+02 3.512195121951219789e+01 2.100000000000000000e+01
3.000000000000000000e+02 3.658536585365853711e+01 5.000000000000000000e+01
3.000000000000000000e+02 3.804878048780487632e+01 3.500000000000000000e+01
3.000000000000000000e+02 3.951219512195121553e+01 9.200000000000000000e+01
3.000000000000000000e+02 4.097560975609756184e+01 1.000000000000000000e+02
3.000000000000000000e+02 4.243902439024390105e+01 1.150000000000000000e+02
3.000000000000000000e+02 4.390243902439024026e+01 1.640000000000000000e+02
3.000000000000000000e+02 4.536585365853658658e+01 2.060000000000000000e+02
3.000000000000000000e+02 4.682926829268292579e+01 2.220000000000000000e+02
3.000000000000000000e+02 4.829268292682926500e+01 3.000000000000000000e+02
3.000000000000000000e+02 4.975609756097561132e+01 3.430000000000000000e+02
3.000000000000000000e+02 5.121951219512195053e+01 3.880000000000000000e+02
3.000000000000000000e+02 5.268292682926828974e+01 4.690000000000000000e+02
3.000000000000000000e+02 5.414634146341463605e+01 5.010000000000000000e+02
3.000000000000000000e+02 5.560975609756097526e+01 5.580000000000000000e+02
3.000000000000000000e+02 5.707317073170731447e+01 6.570000000000000000e+02
3.000000000000000000e+02 5.853658536585365368e+01 6.880000000000000000e+02
3.000000000000000000e+02 6.000000000000000000e+01 7.440000000000000000e+02
3.000000000000000000e+02 6.146341463414633921e+01 7.700000000000000000e+02
3.000000000000000000e+02 6.292682926829267842e+01 8.420000000000000000e+02
3.000000000000000000e+02 6.439024390243902474e+01 9.360000000000000000e+02
3.000000000000000000e+02 6.585365853658537105e+01 9.210000000000000000e+02
3.000000000000000000e+02 6.731707317073170316e+01 1.011000000000000000e+03
3.000000000000000000e+02 6.878048780487804947e+01 9.840000000000000000e+02
3.000000000000000000e+02 7.024390243902439579e+01 9.770000000000000000e+02
3.000000000000000000e+02 7.170731707317072789e+01 1.021000000000000000e+03
3.000000000000000000e+02 7.317073170731707421e+01 9.860000000000000000e+02
3.000000000000000000e+02 7.463414634146340632e+01 9.730000000000000000e+02
3.000000000000000000e+02 7.609756097560975263e+01 9.780000000000000000e+02
3.000000000000000000e+02 7.756097560975609895e+01 9.820000000000000000e+02
3.000000000000000000e+02 7.902439024390243105e+01 9.220000000000000000e+02
3.000000000000000000e+02 8.048780487804877737e+01 8.050000000000000000e+02
3.000000000000000000e+02 8.195121951219512368e+01 8.240000000000000000e+02
3.000000000000000000e+02 8.341463414634145579e+01 8.120000000000000000e+02
3.000000000000000000e+02 8.487804878048780211e+01 7.620000000000000000e+02
3.000000000000000000e+02 8.634146341463414842e+01 7.290000000000000000e+02
3.000000000000000000e+02 8.780487804878048053e+01 6.880000000000000000e+02
3.000000000000000000e+02 8.926829268292682684e+01 5.840000000000000000e+02
3.000000000000000000e+02 9.073170731707317316e+01 5.950000000000000000e+02
3.000000000000000000e+02 9.219512195121950526e+01 4.920000000000000000e+02
3.000000000000000000e+02 9.365853658536585158e+01 5.110000000000000000e+02
3.000000000000000000e+02 9.512195121951219789e+01 4.530000000000000000e+02
3.000000000000000000e+02 9.658536585365853000e+01 3.750000000000000000e+02
3.000000000000000000e+02 9.804878048780487632e+01 3.090000000000000000e+02
3.000000000000000000e+02 9.951219512195122263e+01 3.290000000000000000e+02
3.000000000000000000e+02 1.009756097560975547e+02 2.770000000000000000e+02
3.000000000000000000e+02 1.024390243902439011e+02 2.280000000000000000e+02
3.000000000000000000e+02 1.039024390243902474e+02 2.300000000000000000e+02
3.000000000000000000e+02 1.053658536585365795e+02 1.850000000000000000e+02
3.000000000000000000e+02 1.068292682926829258e+02 1.710000000000000000e+02
3.000000000000000000e+02 1.082926829268292721e+02 1.520000000000000000e+02
3.000000000000000000e+02 1.097560975609756042e+02 1.550000000000000000e+02
3.000000000000000000e+02 1.112195121951219505e+02 1.090000000000000000e+02
3.000000000000000000e+02 1.126829268292682968e+02 8.800000000000000000e+01
3.000000000000000000e+02 1.141463414634146289e+02 7.900000000000000000e+01
3.000000000000000000e+02 1.156097560975609753e+02 8.000000000000000000e+01
3.000000000000000000e+02 1.170731707317073074e+02 6.400000000000000000e+01
3.000000000000000000e+02 1.185365853658536537e+02 5.200000000000000000e+01
3.000000000000000000e+02 1.200000000000000000e+02 4.900000000000000000e+01
3.000000000000000000e+02 1.214634146341463321e+02 4.200000000000000000e+01
3.000000000000000000e+02 1.229268292682926784e+02 4.000000000000000000e+01
3.000000000000000000e+02 1.243902439024390247e+02 2.700000000000000000e+01
3.000000000000000000e+02 1.258536585365853568e+02 1.900000000000000000e+01
3.000000000000000000e+02 1.273170731707317032e+02 1.400000000000000000e+01
3.000000000000000000e+02 1.287804878048780495e+02 2.000000000000000000e+01
3.000000000000000000e+02 1.302439024390243958e+02 8.000000000000000000e+00
3.000000000000000000e+02 1.317073170731707421e+02 1.700000000000000000e+01
3.000000000000000000e+02 1.331707317073170600e+02 1.000000000000000000e+01
3.000000000000000000e+02 1.346341463414634063e+02 9.000000000000000000e+00
3.000000000000000000e+02 1.360975609756097526e+02 6.000000000000000000e+00
3.000000000000000000e+02 1.375609756097560989e+02 4.000000000000000000e+00
3.000000000000000000e+02 1.390243902439024453e+02 2.000000000000000000e+00
3.000000000000000000e+02 1.404878048780487916e+02 6.000000000000000000e+00
3.000000000000000000e+02 1.419512195121951095e+02 2.000000000000000000e+00
3.000000000000000000e+02 1.434146341463414558e+02 2.000000000000000000e+00
3.000000000000000000e+02 1.448780487804878021e+02 4.000000000000000000e+00
3.000000000000000000e+02 1.463414634146341484e+02 1.000000000000000000e+00
3.000000000000000000e+02 1.595121951219512084e+02 2.000000000000000000e+00
3.000000000000000000e+02 1.682926829268292579e+02 1.000000000000000000e+00
3.040000000000000000e+02 1.902439024390243816e+01 1.000000000000000000e+00
3.040000000000000000e+02 2.634146341463414487e+01 2.000000000000000000e+00
3.040000000000000000e+02 2.780487804878048763e+01 2.000000000000000000e+00
3.040000000000000000e+02 2.926829268292682684e+01 4.000000000000000000e+00
3.040000000000000000e+02 3.073170731707316961e+01 2.000000000000000000e+00
3.040000000000000000e+02 3.219512195121951237e+01 8.000000000000000000e+00
3.040000000000000000e+02 3.365853658536585158e+01 1.500000000000000000e+01
3.040000000000000000e+02 3.512195121951219789e+01 2.000000000000000000e+01
3.040000000000000000e+02 3.658536585365853711e+01 2.100000000000000000e+01
3.040000000000000000e+02 3.804878048780487632e+01 5.000000000000000000e+01
3.040000000000000000e+02 3.951219512195121553e+01 4.500000000000000000e+01
3.040000000000000000e+02 4.097560975609756184e+01 7.500000000000000000e+01
3.040000000000000000e+02 4.243902439024390105e+01 8.600000000000000000e+01
3.040000000000000000e+02 4.390243902439024026e+01 1.310000000000000000e+02
3.040000000000000000e+02 4.536585365853658658e+01 1.720000000000000000e+02
3.040000000000000000e+02 4.682926829268292579e+01 2.100000000000000000e+02
3.040000000000000000e+02 4.829268292682926500e+01 2.510000000000000000e+02
3.040000000000000000e+02 4.975609756097561132e+01 3.100000000000000000e+02
3.040000000000000000e+02 5.121951219512195053e+01 3.370000000000000000e+02
3.040000000000000000e+02 5.268292682926828974e+01 4.150000000000000000e+02
3.040000000000000000e+02 5.414634146341463605e+01 4.470000000000000000e+02
3.040000000000000000e+02 5.560975609756097526e+01 5.080000000000000000e+02
3.040000000000000000e+02 5.707317073170731447e+01 5.400000000000000000e+02
3.040000000000000000e+02 5.853658536585365368e+01 5.930000000000000000e+02
3.040000000000000000e+02 6.000000000000000000e+01 6.460000000000000000e+02
3.040000000000000000e+02 6.146341463414633921e+01 6.740000000000000000e+02
3.040000000000000000e+02 6.292682926829267842e+01 7.830000000000000000e+02
3.040000000000000000e+02 6.439024390243902474e+01 8.330000000000000000e+02
3.040000000000000000e+02 6.585365853658537105e+01 8.390000000000000000e+02
3.040000000000000000e+02 6.731707317073170316e+01 8.240000000000000000e+02
3.040000000000000000e+02 6.878048780487804947e+01 8.680000000000000000e+02
3.040000000000000000e+02 7.024390243902439579e+01 9.290000000000000000e+02
3.040000000000000000e+02 7.170731707317072789e+01 9.560000000000000000e+02
3.040000000000000000e+02 7.317073170731707421e+01 9.460000000000000000e+02
3.040000000000000000e+02 7.463414634146340632e+01 8.920000000000000000e+02
3.040000000000000000e+02 7.609756097560975263e+01 8.840000000000000000e+02
3.040000000000000000e+02 7.756097560975609895e+01 8.810000000000000000e+02
3.040000000000000000e+02 7.902439024390243105e+01 8.960000000000000000e+02
3.040000000000000000e+02 8.048780487804877737e+01 8.040000000000000000e+02
3.040000000000000000e+02 8.195121951219512368e+01 8.000000000000000000e+02
3.040000000000000000e+02 8.341463414634145579e+01 7.330000000000000000e+02
3.040000000000000000e+02 8.487804878048780211e+01 6.470000000000000000e+02
3.040000000000000000e+02 8.634146341463414842e+01 6.590000000000000000e+02
3.040000000000000000e+02 8.780487804878048053e+01 6.340000000000000000e+02
3.040000000000000000e+02 8.926829268292682684e+01 5.670000000000000000e+02
3.040000000000000000e+02 9.073170731707317316e+01 5.960000000000000000e+02
3.040000000000000000e+02 9.219512195121950526e+01 5.510000000000000000e+02
3.040000000000000000e+02 9.365853658536585158e+01 4.780000000000000000e+02
3.040000000000000000e+02 9.512195121951219789e+01 4.220000000000000000e+02
3.040000000000000000e+02 9.658536585365853000e+01 3.470000000000000000e+02
3.040000000000000000e+02 9.804878048780487632e+01 3.370000000000000000e+02
3.040000000000000000e+02 9.951219512195122263e+01 3.070000000000000000e+02
3.040000000000000000e+02 1.009756097560975547e+02 2.760000000000000000e+02
3.040000000000000000e+02 1.024390243902439011e+02 2.850000000000000000e+02
3.040000000000000000e+02 1.039024390243902474e+02 2.280000000000000000e+02
3.040000000000000000e+02 1.053658536585365795e+02 1.860000000000000000e+02
3.040000000000000000e+02 1.068292682926829258e+02 2.150000000000000000e+02
3.040000000000000000e+02 1.082926829268292721e+02 1.740000000000000000e+02
3.040000000000000000e+02 1.097560975609756042e+02 1.300000000000000000e+02
3.040000000000000000e+02 1.112195121951219505e+02 1.270000000000000000e+02
3.040000000000000000e+02 1.126829268292682968e+02 1.000000000000000000e+02
3.040000000000000000e+02 1.141463414634146289e+02 9.600000000000000000e+01
3.040000000000000000e+02 1.156097560975609753e+02 8.100000000000000000e+01
3.040000000000000000e+02 1.170731707317073074e+02 6.700000000000000000e+01
3.040000000000000000e+02 1.185365853658536537e+02 6.200000000000000000e+01
3.040000000000000000e+02 1.200000000000000000e+02 3.500000000000000000e+01
3.040000000000000000e+02 1.214634146341463321e+02 4.700000000000000000e+01
3.040000000000000000e+02 1.229268292682926784e+02 3.500000000000000000e+01
3.040000000000000000e+02 1.243902439024390247e+02 3.400000000000000000e+01
3.040000000000000000e+02 1.258536585365853568e+02 2.500000000000000000e+01
3.040000000000000000e+02 1.273170731707317032e+02 1.600000000000000000e+01
3.040000000000000000e+02 1.287804878048780495e+02 2.600000000000000000e+01
3.040000000000000000e+02 1.302439024390243958e+02 1.500000000000000000e+01
3.040000000000000000e+02 1.317073170731707421e+02 1.700000000000000000e+01
3.040000000000000000e+02 1.331707317073170600e+02 1.700000000000000000e+01
3.040000000000000000e+02 1.346341463414634063e+02 7.000000000000000000e+00
3.040000000000000000e+02 1.360975609756097526e+02 5.000000000000000000e+00
3.040000000000000000e+02 1.375609756097560989e+02 7.000000000000000000e+00
3.040000000000000000e+02 1.390243902439024453e+02 8.000000000000000000e+00
3.040000000000000000e+02 1.404878048780487916e+02 3.000000000000000000e+00
3.040000000000000000e+02 1.419512195121951095e+02 2.000000000000000000e+00
3.040000000000000000e+02 1.434146341463414558e+02 4.000000000000000000e+00
3.040000000000000000e+02 1.448780487804878021e+02 5.000000000000000000e+00
3.040000000000000000e+02 1.463414634146341484e+02 1.000000000000000000e+00
3.040000000000000000e+02 1.478048780487804947e+02 1.000000000000000000e+00
3.040000000000000000e+02 1.492682926829268126e+02 3.000000000000000000e+00
3.040000000000000000e+02 1.521951219512195053e+02 4.000000000000000000e+00
3.040000000000000000e+02 1.595121951219512084e+02 1.000000000000000000e+00
3.040000000000000000e+02 1.668292682926829116e+02 1.000000000000000000e+00
3.040000000000000000e+02 1.682926829268292579e+02 1.000000000000000000e+00
3.040000000000000000e+02 1.770731707317073074e+02 1.000000000000000000e+00
3.040000000000000000e+02 1.800000000000000000e+02 1.000000000000000000e+00
3.080000000000000000e+02 2.341463414634146289e+01 1.000000000000000000e+00
3.080000000000000000e+02 2.780487804878048763e+01 1.000000000000000000e+00
3.080000000000000000e+02 2.926829268292682684e+01 5.000000000000000000e+00
3.080000000000000000e+02 3.073170731707316961e+01 9.000000000000000000e+00
3.080000000000000000e+02 3.219512195121951237e+01 4.000000000000000000e+00
3.080000000000000000e+02 3.365853658536585158e+01 1.000000000000000000e+01
3.080000000000000000e+02 3.512195121951219789e+01 1.100000000000000000e+01
3.080000000000000000e+02 3.658536585365853711e+01 2.600000000000000000e+01
3.080000000000000000e+02 3.804878048780487632e+01 3.900000000000000000e+01
3.080000000000000000e+02 3.951219512195121553e+01 4.700000000000000000e+01
3.080000000000000000e+02 4.097560975609756184e+01 4.600000000000000000e+01
3.080000000000000000e+02 4.243902439024390105e+01 8.800000000000000000e+01
3.080000000000000000e+02 4.390243902439024026e+01 9.900000000000000000e+01
3.080000000000000000e+02 4.536585365853658658e+01 1.150000000000000000e+02
3.080000000000000000e+02 4.682926829268292579e+01 1.560000000000000000e+02
3.080000000000000000e+02 4.829268292682926500e+01 1.880000000000000000e+02
3.080000000000000000e+02 4.975609756097561132e+01 2.050000000000000000e+02
3.080000000000000000e+02 5.121951219512195053e+01 2.840000000000000000e+02
3.080000000000000000e+02 5.268292682926828974e+01 3.400000000000000000e+02
3.080000000000000000e+02 5.414634146341463605e+01 3.690000000000000000e+02
3.080000000000000000e+02 5.560975609756097526e+01 4.350000000000000000e+02
3.080000000000000000e+02 5.707317073170731447e+01 4.570000000000000000e+02
3.080000000000000000e+02 5.853658536585365368e+01 5.390000000000000000e+02
3.080000000000000000e+02 6.000000000000000000e+01 5.570000000000000000e+02
3.080000000000000000e+02 6.146341463414633921e+01 6.560000000000000000e+02
3.080000000000000000e+02 6.292682926829267842e+01 6.370000000000000000e+02
3.080000000000000000e+02 6.439024390243902474e+01 7.110000000000000000e+02
3.080000000000000000e+02 6.585365853658537105e+01 7.660000000000000000e+02
3.080000000000000000e+02 6.731707317073170316e+01 7.790000000000000000e+02
3.080000000000000000e+02 6.878048780487804947e+01 7.820000000000000000e+02
3.080000000000000000e+02 7.024390243902439579e+01 7.640000000000000000e+02
3.080000000000000000e+02 7.170731707317072789e+01 8.790000000000000000e+02
3.080000000000000000e+02 7.317073170731707421e+01 8.330000000000000000e+02
3.080000000000000000e+02 7.463414634146340632e+01 8.520000000000000000e+02
3.080000000000000000e+02 7.609756097560975263e+01 7.960000000000000000e+02
3.080000000000000000e+02 7.756097560975609895e+01 8.070000000000000000e+02
3.080000000000000000e+02 7.902439024390243105e+01 7.530000000000000000e+02
3.080000000000000000e+02 8.048780487804877737e+01 7.580000000000000000e+02
3.080000000000000000e+02 8.195121951219512368e+01 7.310000000000000000e+02
3.080000000000000000e+02 8.341463414634145579e+01 7.160000000000000000e+02
3.080000000000000000e+02 8.487804878048780211e+01 7.020000000000000000e+02
3.080000000000000000e+02 8.634146341463414842e+01 6.450000000000000000e+02
3.080000000000000000e+02 8.780487804878048053e+01 6.170000000000000000e+02
3.080000000000000000e+02 8.926829268292682684e+01 5.640000000000000000e+02
3.080000000000000000e+02 9.073170731707317316e+01 5.470000000000000000e+02
3.080000000000000000e+02 9.219512195121950526e+01 4.820000000000000000e+02
3.080000000000000000e+02 9.365853658536585158e+01 4.760000000000000000e+02
3.080000000000000000e+02 9.512195121951219789e+01 4.430000000000000000e+02
3.080000000000000000e+02 9.658536585365853000e+01 3.700000000000000000e+02
3.080000000000000000e+02 9.804878048780487632e+01 3.740000000000000000e+02
3.080000000000000000e+02 9.951219512195122263e+01 3.390000000000000000e+02
3.080000000000000000e+02 1.009756097560975547e+02 2.910000000000000000e+02
3.080000000000000000e+02 1.024390243902439011e+02 2.610000000000000000e+02
3.080000000000000000e+02 1.039024390243902474e+02 2.420000000000000000e+02
3.080000000000000000e+02 1.053658536585365795e+02 1.920000000000000000e+02
3.080000000000000000e+02 1.068292682926829258e+02 1.870000000000000000e+02
3.080000000000000000e+02 1.082926829268292721e+02 1.570000000000000000e+02
3.080000000000000000e+02 1.097560975609756042e+02 1.390000000000000000e+02
3.080000000000000000e+02 1.112195121951219505e+02 1.360000000000000000e+02
3.080000000000000000e+02 1.126829268292682968e+02 9.700000000000000000e+01
3.080000000000000000e+02 1.141463414634146289e+02 1.070000000000000000e+02
3.080000000000000000e+02 1.156097560975609753e+02 8.500000000000000000e+01
3.080000000000000000e+02 1.170731707317073074e+02 6.200000000000000000e+01
3.080000000000000000e+02 1.185365853658536537e+02 7.000000000000000000e+01
3.080000000000000000e+02 1.200000000000000000e+02 5.700000000000000000e+01
3.080000000000000000e+02 1.214634146341463321e+02 5.300000000000000000e+01
3.080000000000000000e+02 1.229268292682926784e+02 4.100000000000000000e+01
3.080000000000000000e+02 1.243902439024390247e+02 4.100000000000000000e+01
3.080000000000000000e+02 1.258536585365853568e+02 2.500000000000000000e+01
3.080000000000000000e+02 1.273170731707317032e+02 2.600000000000000000e+01
3.080000000000000000e+02 1.287804878048780495e+02 2.100000000000000000e+01
3.080000000000000000e+02 1.302439024390243958e+02 2.600000000000000000e+01
3.080000000000000000e+02 1.317073170731707421e+02 1.600000000000000000e+01
3.080000000000000000e+02 1.331707317073170600e+02 1.500000000000000000e+01
3.080000000000000000e+02 1.346341463414634063e+02 1.100000000000000000e+01
3.080000000000000000e+02 1.360975609756097526e+02 1.600000000000000000e+01
3.080000000000000000e+02 1.375609756097560989e+02 2.000000000000000000e+00
3.080000000000000000e+02 1.390243902439024453e+02 1.300000000000000000e+01
3.080000000000000000e+02 1.404878048780487916e+02 6.000000000000000000e+00
3.080000000000000000e+02 1.419512195121951095e+02 2.000000000000000000e+00
3.080000000000000000e+02 1.434146341463414558e+02 4.000000000000000000e+00
3.080000000000000000e+02 1.448780487804878021e+02 5.000000000000000000e+00
3.080000000000000000e+02 1.463414634146341484e+02 2.000000000000000000e+00
3.080000000000000000e+02 1.478048780487804947e+02 2.000000000000000000e+00
3.080000000000000000e+02 1.492682926829268126e+02 2.000000000000000000e+00
3.080000000000000000e+02 1.521951219512195053e+02 3.000000000000000000e+00
3.080000000000000000e+02 1.536585365853658516e+02 1.000000000000000000e+00
3.080000000000000000e+02 1.551219512195121979e+02 1.000000000000000000e+00
3.080000000000000000e+02 1.565853658536585442e+02 1.000000000000000000e+00
3.120000000000000000e+02 2.634146341463414487e+01 2.000000000000000000e+00
3.120000000000000000e+02 2.926829268292682684e+01 4.000000000000000000e+00
3.120000000000000000e+02 3.073170731707316961e+01 4.000000000000000000e+00
3.120000000000000000e+02 3.219512195121951237e+01 8.000000000000000000e+00
3.120000000000000000e+02 3.365853658536585158e+01 7.000000000000000000e+00
3.120000000000000000e+02 3.512195121951219789e+01 1.100000000000000000e+01
3.120000000000000000e+02 3.658536585365853711e+01 2.400000000000000000e+01
3.120000000000000000e+02 3.804878048780487632e+01 2.700000000000000000e+01
3.120000000000000000e+02 3.951219512195121553e+01 3.900000000000000000e+01
3.120000000000000000e+02 4.097560975609756184e+01 4.900000000000000000e+01
3.120000000000000000e+02 4.243902439024390105e+01 5.800000000000000000e+01
3.120000000000000000e+02 4.390243902439024026e+01 6.400000000000000000e+01
3.120000000000000000e+02 4.536585365853658658e+01 1.110000000000000000e+02
3.120000000000000000e+02 4.682926829268292579e+01 1.270000000000000000e+02
3.120000000000000000e+02 4.829268292682926500e+01 1.450000000000000000e+02
3.120000000000000000e+02 4.975609756097561132e+01 2.210000000000000000e+02
3.120000000000000000e+02 5.121951219512195053e+01 2.340000000000000000e+02
3.120000000000000000e+02 5.268292682926828974e+01 2.590000000000000000e+02
3.120000000000000000e+02 5.414634146341463605e+01 3.190000000000000000e+02
3.120000000000000000e+02 5.560975609756097526e+01 3.480000000000000000e+02
3.120000000000000000e+02 5.707317073170731447e+01 4.280000000000000000e+02
3.120000000000000000e+02 5.853658536585365368e+01 4.480000000000000000e+02
3.120000000000000000e+02 6.000000000000000000e+01 4.820000000000000000e+02
3.120000000000000000e+02 6.146341463414633921e+01 5.460000000000000000e+02
3.120000000000000000e+02 6.292682926829267842e+01 5.700000000000000000e+02
3.120000000000000000e+02 6.439024390243902474e+01 5.830000000000000000e+02
3.120000000000000000e+02 6.585365853658537105e+01 6.220000000000000000e+02
3.120000000000000000e+02 6.731707317073170316e+01 6.850000000000000000e+02
3.120000000000000000e+02 6.878048780487804947e+01 7.410000000000000000e+02
3.120000000000000000e+02 7.024390243902439579e+01 7.530000000000000000e+02
3.120000000000000000e+02 7.170731707317072789e+01 7.590000000000000000e+02
3.120000000000000000e+02 7.317073170731707421e+01 7.450000000000000000e+02
3.120000000000000000e+02 7.463414634146340632e+01 7.980000000000000000e+02
3.120000000000000000e+02 7.609756097560975263e+01 8.470000000000000000e+02
3.120000000000000000e+02 7.756097560975609895e+01 7.620000000000000000e+02
3.120000000000000000e+02 7.902439024390243105e+01 7.320000000000000000e+02
3.120000000000000000e+02 8.048780487804877737e+01 6.950000000000000000e+02
3.120000000000000000e+02 8.195121951219512368e+01 6.450000000000000000e+02
3.120000000000000000e+02 8.341463414634145579e+01 7.070000000000000000e+02
3.120000000000000000e+02 8.487804878048780211e+01 7.110000000000000000e+02
3.120000000000000000e+02 8.634146341463414842e+01 6.290000000000000000e+02
3.120000000000000000e+02 8.780487804878048053e+01 5.930000000000000000e+02
3.120000000000000000e+02 8.926829268292682684e+01 5.680000000000000000e+02
3.120000000000000000e+02 9.073170731707317316e+01 5.060000000000000000e+02
3.120000000000000000e+02 9.219512195121950526e+01 5.090000000000000000e+02
3.120000000000000000e+02 9.365853658536585158e+01 4.510000000000000000e+02
3.120000000000000000e+02 9.512195121951219789e+01 4.070000000000000000e+02
3.120000000000000000e+02 9.658536585365853000e+01 4.050000000000000000e+02
3.120000000000000000e+02 9.804878048780487632e+01 3.470000000000000000e+02
3.120000000000000000e+02 9.951219512195122263e+01 3.220000000000000000e+02
3.120000000000000000e+02 1.009756097560975547e+02 3.040000000000000000e+02
3.120000000000000000e+02 1.024390243902439011e+02 2.710000000000000000e+02
3.120000000000000000e+02 1.039024390243902474e+02 2.320000000000000000e+02
3.120000000000000000e+02 1.053658536585365795e+02 2.350000000000000000e+02
3.120000000000000000e+02 1.068292682926829258e+02 1.990000000000000000e+02
3.120000000000000000e+02 1.082926829268292721e+02 1.700000000000000000e+02
3.120000000000000000e+02 1.097560975609756042e+02 1.650000000000000000e+02
3.120000000000000000e+02 1.112195121951219505e+02 1.270000000000000000e+02
3.120000000000000000e+02 1.126829268292682968e+02 1.450000000000000000e+02
3.120000000000000000e+02 1.141463414634146289e+02 1.220000000000000000e+02
3.120000000000000000e+02 1.156097560975609753e+02 9.800000000000000000e+01
3.120000000000000000e+02 1.170731707317073074e+02 8.100000000000000000e+01
3.120000000000000000e+02 1.185365853658536537e+02 7.400000000000000000e+01
3.120000000000000000e+02 1.200000000000000000e+02 6.200000000000000000e+01
3.120000000000000000e+02 1.214634146341463321e+02 5.500000000000000000e+01
3.120000000000000000e+02 1.229268292682926784e+02 3.800000000000000000e+01
3.120000000000000000e+02 1.243902439024390247e+02 3.500000000000000000e+01
3.120000000000000000e+02 1.258536585365853568e+02 3.100000000000000000e+01
3.120000000000000000e+02 1.273170731707317032e+02 3.600000000000000000e+01
3.120000000000000000e+02 1.287804878048780495e+02 2.100000000000000000e+01
3.120000000000000000e+02 1.302439024390243958e+02 2.900000000000000000e+01
3.120000000000000000e+02 1.317073170731707421e+02 1.900000000000000000e+01
3.120000000000000000e+02 1.331707317073170600e+02 9.000000000000000000e+00
3.120000000000000000e+02 1.346341463414634063e+02 1.200000000000000000e+01
3.120000000000000000e+02 1.360975609756097526e+02 1.400000000000000000e+01
3.120000000000000000e+02 1.375609756097560989e+02 1.100000000000000000e+01
3.120000000000000000e+02 1.390243902439024453e+02 8.000000000000000000e+00
3.120000000000000000e+02 1.404878048780487916e+02 9.000000000000000000e+00
3.120000000000000000e+02 1.419512195121951095e+02 4.000000000000000000e+00
3.120000000000000000e+02 1.434146341463414558e+02 2.000000000000000000e+00
3.120000000000000000e+02 1.448780487804878021e+02 8.000000000000000000e+00
3.120000000000000000e+02 1.463414634146341484e+02 2.000000000000000000e+00
3.120000000000000000e+02 1.478048780487804947e+02 2.000000000000000000e+00
3.120000000000000000e+02 1.492682926829268126e+02 2.000000000000000000e+00
3.120000000000000000e+02 1.507317073170731589e+02 2.000000000000000000e+00
3.120000000000000000e+02 1.521951219512195053e+02 1.000000000000000000e+00
3.120000000000000000e+02 1.536585365853658516e+02 2.000000000000000000e+00
3.120000000000000000e+02 1.565853658536585442e+02 1.000000000000000000e+00
3.120000000000000000e+02 1.609756097560975547e+02 1.000000000000000000e+00
3.120000000000000000e+02 1.639024390243902474e+02 1.000000000000000000e+00
3.120000000000000000e+02 1.712195121951219505e+02 1.000000000000000000e+00
3.160000000000000000e+02 2.926829268292682684e+01 2.000000000000000000e+00
3.160000000000000000e+02 3.073170731707316961e+01 2.000000000000000000e+00
3.160000000000000000e+02 3.219512195121951237e+01 1.000000000000000000e+01
3.160000000000000000e+02 3.365853658536585158e+01 7.000000000000000000e+00
3.160000000000000000e+02 3.512195121951219789e+01 1.200000000000000000e+01
3.160000000000000000e+02 3.658536585365853711e+01 1.300000000000000000e+01
3.160000000000000000e+02 3.804878048780487632e+01 1.500000000000000000e+01
3.160000000000000000e+02 3.951219512195121553e+01 2.900000000000000000e+01
3.160000000000000000e+02 4.097560975609756184e+01 4.000000000000000000e+01
3.160000000000000000e+02 4.243902439024390105e+01 4.800000000000000000e+01
3.160000000000000000e+02 4.390243902439024026e+01 6.100000000000000000e+01
3.160000000000000000e+02 4.536585365853658658e+01 7.600000000000000000e+01
3.160000000000000000e+02 4.682926829268292579e+01 1.060000000000000000e+02
3.160000000000000000e+02 4.829268292682926500e+01 1.210000000000000000e+02
3.160000000000000000e+02 4.975609756097561132e+01 1.530000000000000000e+02
3.160000000000000000e+02 5.121951219512195053e+01 1.910000000000000000e+02
3.160000000000000000e+02 5.268292682926828974e+01 2.280000000000000000e+02
3.160000000000000000e+02 5.414634146341463605e+01 2.620000000000000000e+02
3.160000000000000000e+02 5.560975609756097526e+01 3.160000000000000000e+02
3.160000000000000000e+02 5.707317073170731447e+01 3.500000000000000000e+02
3.160000000000000000e+02 5.853658536585365368e+01 3.600000000000000000e+02
3.160000000000000000e+02 6.000000000000000000e+01 4.490000000000000000e+02
3.160000000000000000e+02 6.146341463414633921e+01 4.360000000000000000e+02
3.160000000000000000e+02 6.292682926829267842e+01 4.980000000000000000e+02
3.160000000000000000e+02 6.439024390243902474e+01 5.470000000000000000e+02
3.160000000000000000e+02 6.585365853658537105e+01 5.800000000000000000e+02
3.160000000000000000e+02 6.731707317073170316e+01 6.420000000000000000e+02
3.160000000000000000e+02 6.878048780487804947e+01 6.550000000000000000e+02
3.160000000000000000e+02 7.024390243902439579e+01 6.510000000000000000e+02
3.160000000000000000e+02 7.170731707317072789e+01 7.370000000000000000e+02
3.160000000000000000e+02 7.317073170731707421e+01 6.670000000000000000e+02
3.160000000000000000e+02 7.463414634146340632e+01 6.690000000000000000e+02
3.160000000000000000e+02 7.609756097560975263e+01 6.900000000000000000e+02
3.160000000000000000e+02 7.756097560975609895e+01 6.790000000000000000e+02
3.160000000000000000e+02 7.902439024390243105e+01 6.810000000000000000e+02
3.160000000000000000e+02 8.048780487804877737e+01 6.900000000000000000e+02
3.160000000000000000e+02 8.195121951219512368e+01 6.780000000000000000e+02
3.160000000000000000e+02 8.341463414634145579e+01 6.300000000000000000e+02
3.160000000000000000e+02 8.487804878048780211e+01 5.910000000000000000e+02
3.160000000000000000e+02 8.634146341463414842e+01 5.650000000000000000e+02
3.160000000000000000e+02 8.780487804878048053e+01 5.690000000000000000e+02
3.160000000000000000e+02 8.926829268292682684e+01 5.580000000000000000e+02
3.160000000000000000e+02 9.073170731707317316e+01 4.890000000000000000e+02
3.160000000000000000e+02 9.219512195121950526e+01 5.100000000000000000e+02
3.160000000000000000e+02 9.365853658536585158e+01 4.340000000000000000e+02
3.160000000000000000e+02 9.512195121951219789e+01 4.030000000000000000e+02
3.160000000000000000e+02 9.658536585365853000e+01 3.910000000000000000e+02
3.160000000000000000e+02 9.804878048780487632e+01 3.430000000000000000e+02
3.160000000000000000e+02 9.951219512195122263e+01 3.200000000000000000e+02
3.160000000000000000e+02 1.009756097560975547e+02 2.670000000000000000e+02
3.160000000000000000e+02 1.024390243902439011e+02 2.800000000000000000e+02
3.160000000000000000e+02 1.039024390243902474e+02 2.280000000000000000e+02
3.160000000000000000e+02 1.053658536585365795e+02 2.340000000000000000e+02
3.160000000000000000e+02 1.068292682926829258e+02 2.020000000000000000e+02
3.160000000000000000e+02 1.082926829268292721e+02 1.880000000000000000e+02
3.160000000000000000e+02 1.097560975609756042e+02 1.640000000000000000e+02
3.160000000000000000e+02 1.112195121951219505e+02 1.490000000000000000e+02
3.160000000000000000e+02 1.126829268292682968e+02 1.230000000000000000e+02
3.160000000000000000e+02 1.141463414634146289e+02 9.500000000000000000e+01
3.160000000000000000e+02 1.156097560975609753e+02 1.010000000000000000e+02
3.160000000000000000e+02 1.170731707317073074e+02 6.400000000000000000e+01
3.160000000000000000e+02 1.185365853658536537e+02 8.700000000000000000e+01
3.160000000000000000e+02 1.200000000000000000e+02 7.100000000000000000e+01
3.160000000000000000e+02 1.214634146341463321e+02 5.700000000000000000e+01
3.160000000000000000e+02 1.229268292682926784e+02 4.000000000000000000e+01
3.160000000000000000e+02 1.243902439024390247e+02 3.600000000000000000e+01
3.160000000000000000e+02 1.258536585365853568e+02 3.300000000000000000e+01
3.160000000000000000e+02 1.273170731707317032e+02 3.500000000000000000e+01
3.160000000000000000e+02 1.287804878048780495e+02 1.700000000000000000e+01
3.160000000000000000e+02 1.302439024390243958e+02 1.900000000000000000e+01
3.160000000000000000e+02 1.317073170731707421e+02 2.300000000000000000e+01
3.160000000000000000e+02 1.331707317073170600e+02 1.300000000000000000e+01
3.160000000000000000e+02 1.346341463414634063e+02 9.000000000000000000e+00
3.160000000000000000e+02 1.360975609756097526e+02 1.500000000000000000e+01
3.160000000000000000e+02 1.375609756097560989e+02 9.000000000000000000e+00
3.160000000000000000e+02 1.390243902439024453e+02 1.100000000000000000e+01
3.160000000000000000e+02 1.404878048780487916e+02 1.100000000000000000e+01
3.160000000000000000e+02 1.419512195121951095e+02 5.000000000000000000e+00
3.160000000000000000e+02 1.434146341463414558e+02 6.000000000000000000e+00
3.160000000000000000e+02 1.448780487804878021e+02 1.000000000000000000e+00
3.160000000000000000e+02 1.463414634146341484e+02 3.000000000000000000e+00
3.160000000000000000e+02 1.478048780487804947e+02 2.000000000000000000e+00
3.160000000000000000e+02 1.492682926829268126e+02 3.000000000000000000e+00
3.160000000000000000e+02 1.507317073170731589e+02 2.000000000000000000e+00
3.160000000000000000e+02 1.521951219512195053e+02 3.000000000000000000e+00
3.160000000000000000e+02 1.536585365853658516e+02 2.000000000000000000e+00
3.160000000000000000e+02 1.565853658536585442e+02 1.000000000000000000e+00
3.160000000000000000e+02 1.580487804878048621e+02 2.000000000000000000e+00
3.160000000000000000e+02 1.595121951219512084e+02 1.000000000000000000e+00
3.160000000000000000e+02 1.639024390243902474e+02 1.000000000000000000e+00
3.160000000000000000e+02 1.668292682926829116e+02 1.000000000000000000e+00
3.200000000000000000e+02 2.487804878048780566e+01 1.000000000000000000e+00
3.200000000000000000e+02 2.634146341463414487e+01 2.000000000000000000e+00
3.200000000000000000e+02 2.926829268292682684e+01 1.000000000000000000e+00
3.200000000000000000e+02 3.073170731707316961e+01 3.000000000000000000e+00
3.200000000000000000e+02 3.219512195121951237e+01 2.000000000000000000e+00
3.200000000000000000e+02 3.365853658536585158e+01 6.000000000000000000e+00
3.200000000000000000e+02 3.512195121951219789e+01 1.300000000000000000e+01
3.200000000000000000e+02 3.658536585365853711e+01 1.000000000000000000e+01
3.200000000000000000e+02 3.804878048780487632e+01 1.900000000000000000e+01
3.200000000000000000e+02 3.951219512195121553e+01 1.700000000000000000e+01
3.200000000000000000e+02 4.097560975609756184e+01 3.300000000000000000e+01
3.200000000000000000e+02 4.243902439024390105e+01 3.900000000000000000e+01
3.200000000000000000e+02 4.390243902439024026e+01 4.900000000000000000e+01
3.200000000000000000e+02 4.536585365853658658e+01 6.000000000000000000e+01
3.200000000000000000e+02 4.682926829268292579e+01 7.400000000000000000e+01
3.200000000000000000e+02 4.829268292682926500e+01 9.900000000000000000e+01
3.200000000000000000e+02 4.975609756097561132e+01 1.240000000000000000e+02
3.200000000000000000e+02 5.121951219512195053e+01 1.500000000000000000e+02
3.200000000000000000e+02 5.268292682926828974e+01 1.810000000000000000e+02
3.200000000000000000e+02 5.414634146341463605e+01 2.120000000000000000e+02
3.200000000000000000e+02 5.560975609756097526e+01 2.360000000000000000e+02
3.200000000000000000e+02 5.707317073170731447e+01 2.740000000000000000e+02
3.200000000000000000e+02 5.853658536585365368e+01 3.090000000000000000e+02
3.200000000000000000e+02 6.000000000000000000e+01 3.630000000000000000e+02
3.200000000000000000e+02 6.146341463414633921e+01 3.960000000000000000e+02
3.200000000000000000e+02 6.292682926829267842e+01 4.370000000000000000e+02
3.200000000000000000e+02 6.439024390243902474e+01 4.970000000000000000e+02
3.200000000000000000e+02 6.585365853658537105e+01 4.930000000000000000e+02
3.200000000000000000e+02 6.731707317073170316e+01 5.370000000000000000e+02
3.200000000000000000e+02 6.878048780487804947e+01 5.950000000000000000e+02
3.200000000000000000e+02 7.024390243902439579e+01 6.020000000000000000e+02
3.200000000000000000e+02 7.170731707317072789e+01 6.220000000000000000e+02
3.200000000000000000e+02 7.317073170731707421e+01 5.910000000000000000e+02
3.200000000000000000e+02 7.463414634146340632e+01 6.000000000000000000e+02
3.200000000000000000e+02 7.609756097560975263e+01 6.270000000000000000e+02
3.200000000000000000e+02 7.756097560975609895e+01 6.240000000000000000e+02
3.200000000000000000e+02 7.902439024390243105e+01 6.110000000000000000e+02
3.200000000000000000e+02 8.048780487804877737e+01 6.000000000000000000e+02
3.200000000000000000e+02 8.195121951219512368e+01 6.180000000000000000e+02
3.200000000000000000e+02 8.341463414634145579e+01 6.280000000000000000e+02
3.200000000000000000e+02 8.487804878048780211e+01 6.080000000000000000e+02
3.200000000000000000e+02 8.634146341463414842e+01 5.930000000000000000e+02
3.200000000000000000e+02 8.780487804878048053e+01 5.560000000000000000e+02
3.200000000000000000e+02 8.926829268292682684e+01 4.560000000000000000e+02
3.200000000000000000e+02 9.073170731707317316e+01 4.720000000000000000e+02
3.200000000000000000e+02 9.219512195121950526e+01 4.930000000000000000e+02
3.200000000000000000e+02 9.365853658536585158e+01 4.360000000000000000e+02
3.200000000000000000e+02 9.512195121951219789e+01 3.880000000000000000e+02
3.200000000000000000e+02 9.658536585365853000e+01 3.500000000000000000e+02
3.200000000000000000e+02 9.804878048780487632e+01 3.670000000000000000e+02
3.200000000000000000e+02 9.951219512195122263e+01 3.330000000000000000e+02
3.200000000000000000e+02 1.009756097560975547e+02 2.960000000000000000e+02
3.200000000000000000e+02 1.024390243902439011e+02 2.530000000000000000e+02
3.200000000000000000e+02 1.039024390243902474e+02 2.550000000000000000e+02
3.200000000000000000e+02 1.053658536585365795e+02 2.360000000000000000e+02
3.200000000000000000e+02 1.068292682926829258e+02 2.300000000000000000e+02
3.200000000000000000e+02 1.082926829268292721e+02 1.860000000000000000e+02
3.200000000000000000e+02 1.097560975609756042e+02 1.580000000000000000e+02
3.200000000000000000e+02 1.112195121951219505e+02 1.430000000000000000e+02
3.200000000000000000e+02 1.126829268292682968e+02 1.270000000000000000e+02
3.200000000000000000e+02 1.141463414634146289e+02 1.130000000000000000e+02
3.200000000000000000e+02 1.156097560975609753e+02 1.060000000000000000e+02
3.200000000000000000e+02 1.170731707317073074e+02 8.800000000000000000e+01
3.200000000000000000e+02 1.185365853658536537e+02 8.400000000000000000e+01
3.200000000000000000e+02 1.200000000000000000e+02 5.600000000000000000e+01
3.200000000000000000e+02 1.214634146341463321e+02 5.500000000000000000e+01
3.200000000000000000e+02 1.229268292682926784e+02 4.900000000000000000e+01
3.200000000000000000e+02 1.243902439024390247e+02 4.700000000000000000e+01
3.200000000000000000e+02 1.258536585365853568e+02 4.000000000000000000e+01
3.200000000000000000e+02 1.273170731707317032e+02 2.900000000000000000e+01
3.200000000000000000e+02 1.287804878048780495e+02 2.800000000000000000e+01
3.200000000000000000e+02 1.302439024390243958e+02 2.300000000000000000e+01
3.200000000000000000e+02 1.317073170731707421e+02 1.500000000000000000e+01
3.200000000000000000e+02 1.331707317073170600e+02 1.000000000000000000e+01
3.200000000000000000e+02 1.346341463414634063e+02 1.100000000000000000e+01
3.200000000000000000e+02 1.360975609756097526e+02 1.400000000000000000e+01
3.200000000000000000e+02 1.375609756097560989e+02 1.100000000000000000e+01
3.200000000000000000e+02 1.390243902439024453e+02 1.500000000000000000e+01
3.200000000000000000e+02 1.404878048780487916e+02 1.200000000000000000e+01
3.200000000000000000e+02 1.419512195121951095e+02 8.000000000000000000e+00
3.200000000000000000e+02 1.434146341463414558e+02 5.000000000000000000e+00
3.200000000000000000e+02 1.448780487804878021e+02 3.000000000000000000e+00
3.200000000000000000e+02 1.463414634146341484e+02 2.000000000000000000e+00
3.200000000000000000e+02 1.478048780487804947e+02 5.000000000000000000e+00
3.200000000000000000e+02 1.492682926829268126e+02 3.000000000000000000e+00
3.200000000000000000e+02 1.507317073170731589e+02 4.000000000000000000e+00
3.200000000000000000e+02 1.521951219512195053e+02 1.000000000000000000e+00
3.200000000000000000e+02 1.536585365853658516e+02 1.000000000000000000e+00
3.200000000000000000e+02 1.551219512195121979e+02 1.000000000000000000e+00
3.200000000000000000e+02 1.580487804878048621e+02 1.000000000000000000e+00
3.200000000000000000e+02 1.609756097560975547e+02 1.000000000000000000e+00
3.200000000000000000e+02 1.639024390243902474e+02 2.000000000000000000e+00
3.200000000000000000e+02 1.668292682926829116e+02 1.000000000000000000e+00
3.200000000000000000e+02 1.712195121951219505e+02 1.000000000000000000e+00
3.240000000000000000e+02 2.780487804878048763e+01 1.000000000000000000e+00
3.240000000000000000e+02 3.219512195121951237e+01 2.000000000000000000e+00
3.240000000000000000e+02 3.365853658536585158e+01 4.000000000000000000e+00
3.240000000000000000e+02 3.512195121951219789e+01 4.000000000000000000e+00
3.240000000000000000e+02 3.658536585365853711e+01 7.000000000000000000e+00
3.240000000000000000e+02 3.804878048780487632e+01 2.200000000000000000e+01
3.240000000000000000e+02 3.951219512195121553e+01 1.800000000000000000e+01
3.240000000000000000e+02 4.097560975609756184e+01 1.900000000000000000e+01
3.240000000000000000e+02 4.243902439024390105e+01 2.900000000000000000e+01
3.240000000000000000e+02 4.390243902439024026e+01 3.500000000000000000e+01
3.240000000000000000e+02 4.536585365853658658e+01 6.700000000000000000e+01
3.240000000000000000e+02 4.682926829268292579e+01 7.400000000000000000e+01
3.240000000000000000e+02 4.829268292682926500e+01 8.400000000000000000e+01
3.240000000000000000e+02 4.975609756097561132e+01 1.100000000000000000e+02
3.240000000000000000e+02 5.121951219512195053e+01 1.340000000000000000e+02
3.240000000000000000e+02 5.268292682926828974e+01 1.330000000000000000e+02
3.240000000000000000e+02 5.414634146341463605e+01 1.930000000000000000e+02
3.240000000000000000e+02 5.560975609756097526e+01 2.020000000000000000e+02
3.240000000000000000e+02 5.707317073170731447e+01 2.230000000000000000e+02
3.240000000000000000e+02 5.853658536585365368e+01 2.790000000000000000e+02
3.240000000000000000e+02 6.000000000000000000e+01 2.940000000000000000e+02
3.240000000000000000e+02 6.146341463414633921e+01 3.520000000000000000e+02
3.240000000000000000e+02 6.292682926829267842e+01 3.310000000000000000e+02
3.240000000000000000e+02 6.439024390243902474e+01 4.390000000000000000e+02
3.240000000000000000e+02 6.585365853658537105e+01 4.710000000000000000e+02
3.240000000000000000e+02 6.731707317073170316e+01 4.670000000000000000e+02
3.240000000000000000e+02 6.878048780487804947e+01 4.920000000000000000e+02
3.240000000000000000e+02 7.024390243902439579e+01 4.750000000000000000e+02
3.240000000000000000e+02 7.170731707317072789e+01 5.070000000000000000e+02
3.240000000000000000e+02 7.317073170731707421e+01 5.310000000000000000e+02
3.240000000000000000e+02 7.463414634146340632e+01 5.580000000000000000e+02
3.240000000000000000e+02 7.609756097560975263e+01 5.460000000000000000e+02
3.240000000000000000e+02 7.756097560975609895e+01 5.770000000000000000e+02
3.240000000000000000e+02 7.902439024390243105e+01 5.700000000000000000e+02
3.240000000000000000e+02 8.048780487804877737e+01 5.710000000000000000e+02
3.240000000000000000e+02 8.195121951219512368e+01 5.240000000000000000e+02
3.240000000000000000e+02 8.341463414634145579e+01 5.260000000000000000e+02
3.240000000000000000e+02 8.487804878048780211e+01 5.160000000000000000e+02
3.240000000000000000e+02 8.634146341463414842e+01 5.550000000000000000e+02
3.240000000000000000e+02 8.780487804878048053e+01 4.760000000000000000e+02
3.240000000000000000e+02 8.926829268292682684e+01 4.650000000000000000e+02
3.240000000000000000e+02 9.073170731707317316e+01 5.070000000000000000e+02
3.240000000000000000e+02 9.219512195121950526e+01 4.440000000000000000e+02
3.240000000000000000e+02 9.365853658536585158e+01 4.470000000000000000e+02
3.240000000000000000e+02 9.512195121951219789e+01 4.030000000000000000e+02
3.240000000000000000e+02 9.658536585365853000e+01 3.710000000000000000e+02
3.240000000000000000e+02 9.804878048780487632e+01 3.190000000000000000e+02
3.240000000000000000e+02 9.951219512195122263e+01 3.010000000000000000e+02
3.240000000000000000e+02 1.009756097560975547e+02 3.050000000000000000e+02
3.240000000000000000e+02 1.024390243902439011e+02 2.430000000000000000e+02
3.240000000000000000e+02 1.039024390243902474e+02 2.260000000000000000e+02
3.240000000000000000e+02 1.053658536585365795e+02 2.230000000000000000e+02
3.240000000000000000e+02 1.068292682926829258e+02 1.770000000000000000e+02
3.240000000000000000e+02 1.082926829268292721e+02 1.790000000000000000e+02
3.240000000000000000e+02 1.097560975609756042e+02 1.650000000000000000e+02
3.240000000000000000e+02 1.112195121951219505e+02 1.570000000000000000e+02
3.240000000000000000e+02 1.126829268292682968e+02 1.300000000000000000e+02
3.240000000000000000e+02 1.141463414634146289e+02 1.180000000000000000e+02
3.240000000000000000e+02 1.156097560975609753e+02 9.300000000000000000e+01
3.240000000000000000e+02 1.170731707317073074e+02 9.000000000000000000e+01
3.240000000000000000e+02 1.185365853658536537e+02 7.900000000000000000e+01
3.240000000000000000e+02 1.200000000000000000e+02 7.300000000000000000e+01
3.240000000000000000e+02 1.214634146341463321e+02 5.400000000000000000e+01
3.240000000000000000e+02 1.229268292682926784e+02 6.300000000000000000e+01
3.240000000000000000e+02 1.243902439024390247e+02 4.300000000000000000e+01
3.240000000000000000e+02 1.258536585365853568e+02 4.700000000000000000e+01
3.240000000000000000e+02 1.273170731707317032e+02 2.400000000000000000e+01
3.240000000000000000e+02 1.287804878048780495e+02 3.200000000000000000e+01
3.240000000000000000e+02 1.302439024390243958e+02 3.300000000000000000e+01
3.240000000000000000e+02 1.317073170731707421e+02 2.600000000000000000e+01
3.240000000000000000e+02 1.331707317073170600e+02 1.700000000000000000e+01
3.240000000000000000e+02 1.346341463414634063e+02 1.600000000000000000e+01
3.240000000000000000e+02 1.360975609756097526e+02 1.400000000000000000e+01
3.240000000000000000e+02 1.375609756097560989e+02 9.000000000000000000e+00
3.240000000000000000e+02 1.390243902439024453e+02 8.000000000000000000e+00
3.240000000000000000e+02 1.404878048780487916e+02 9.000000000000000000e+00
3.240000000000000000e+02 1.419512195121951095e+02 6.000000000000000000e+00
3.240000000000000000e+02 1.434146341463414558e+02 5.000000000000000000e+00
3.240000000000000000e+02 1.448780487804878021e+02 3.000000000000000000e+00
3.240000000000000000e+02 1.463414634146341484e+02 2.000000000000000000e+00
3.240000000000000000e+02 1.478048780487804947e+02 3.000000000000000000e+00
3.240000000000000000e+02 1.492682926829268126e+02 1.000000000000000000e+00
3.240000000000000000e+02 1.507317073170731589e+02 2.000000000000000000e+00
3.240000000000000000e+02 1.521951219512195053e+02 3.000000000000000000e+00
3.240000000000000000e+02 1.551219512195121979e+02 2.000000000000000000e+00
3.240000000000000000e+02 1.565853658536585442e+02 3.000000000000000000e+00
3.240000000000000000e+02 1.580487804878048621e+02 1.000000000000000000e+00
3.240000000000000000e+02 1.624390243902439011e+02 2.000000000000000000e+00
3.240000000000000000e+02 1.639024390243902474e+02 2.000000000000000000e+00
3.240000000000000000e+02 1.653658536585365937e+02 1.000000000000000000e+00
3.240000000000000000e+02 1.975609756097560989e+02 1.000000000000000000e+00
3.280000000000000000e+02 3.219512195121951237e+01 3.000000000000000000e+00
3.280000000000000000e+02 3.365853658536585158e+01 3.000000000000000000e+00
3.280000000000000000e+02 3.512195121951219789e+01 2.000000000000000000e+00
3.280000000000000000e+02 3.658536585365853711e+01 1.000000000000000000e+01
3.280000000000000000e+02 3.804878048780487632e+01 1.200000000000000000e+01
3.280000000000000000e+02 3.951219512195121553e+01 1.400000000000000000e+01
3.280000000000000000e+02 4.097560975609756184e+01 2.400000000000000000e+01
3.280000000000000000e+02 4.243902439024390105e+01 2.800000000000000000e+01
3.280000000000000000e+02 4.390243902439024026e+01 3.800000000000000000e+01
3.280000000000000000e+02 4.536585365853658658e+01 3.800000000000000000e+01
3.280000000000000000e+02 4.682926829268292579e+01 5.100000000000000000e+01
3.280000000000000000e+02 4.829268292682926500e+01 5.900000000000000000e+01
3.280000000000000000e+02 4.975609756097561132e+01 9.300000000000000000e+01
3.280000000000000000e+02 5.121951219512195053e+01 9.500000000000000000e+01
3.280000000000000000e+02 5.268292682926828974e+01 1.120000000000000000e+02
3.280000000000000000e+02 5.414634146341463605e+01 1.500000000000000000e+02
3.280000000000000000e+02 5.560975609756097526e+01 1.590000000000000000e+02
3.280000000000000000e+02 5.707317073170731447e+01 2.040000000000000000e+02
3.280000000000000000e+02 5.853658536585365368e+01 2.130000000000000000e+02
3.280000000000000000e+02 6.000000000000000000e+01 2.510000000000000000e+02
3.280000000000000000e+02 6.146341463414633921e+01 2.780000000000000000e+02
3.280000000000000000e+02 6.292682926829267842e+01 2.970000000000000000e+02
3.280000000000000000e+02 6.439024390243902474e+01 3.500000000000000000e+02
3.280000000000000000e+02 6.585365853658537105e+01 3.940000000000000000e+02
3.280000000000000000e+02 6.731707317073170316e+01 3.780000000000000000e+02
3.280000000000000000e+02 6.878048780487804947e+01 4.110000000000000000e+02
3.280000000000000000e+02 7.024390243902439579e+01 4.350000000000000000e+02
3.280000000000000000e+02 7.170731707317072789e+01 5.000000000000000000e+02
3.280000000000000000e+02 7.317073170731707421e+01 4.920000000000000000e+02
3.280000000000000000e+02 7.463414634146340632e+01 4.620000000000000000e+02
3.280000000000000000e+02 7.609756097560975263e+01 4.880000000000000000e+02
3.280000000000000000e+02 7.756097560975609895e+01 5.080000000000000000e+02
3.280000000000000000e+02 7.902439024390243105e+01 5.310000000000000000e+02
3.280000000000000000e+02 8.048780487804877737e+01 4.970000000000000000e+02
3.280000000000000000e+02 8.195121951219512368e+01 5.280000000000000000e+02
3.280000000000000000e+02 8.341463414634145579e+01 4.920000000000000000e+02
3.280000000000000000e+02 8.487804878048780211e+01 5.000000000000000000e+02
3.280000000000000000e+02 8.634146341463414842e+01 4.820000000000000000e+02
3.280000000000000000e+02 8.780487804878048053e+01 4.770000000000000000e+02
3.280000000000000000e+02 8.926829268292682684e+01 4.490000000000000000e+02
3.280000000000000000e+02 9.073170731707317316e+01 4.380000000000000000e+02
3.280000000000000000e+02 9.219512195121950526e+01 4.120000000000000000e+02
3.280000000000000000e+02 9.365853658536585158e+01 4.150000000000000000e+02
3.280000000000000000e+02 9.512195121951219789e+01 3.560000000000000000e+02
3.280000000000000000e+02 9.658536585365853000e+01 3.530000000000000000e+02
3.280000000000000000e+02 9.804878048780487632e+01 3.270000000000000000e+02
3.280000000000000000e+02 9.951219512195122263e+01 3.170000000000000000e+02
3.280000000000000000e+02 1.009756097560975547e+02 3.360000000000000000e+02
3.280000000000000000e+02 1.024390243902439011e+02 2.490000000000000000e+02
3.280000000000000000e+02 1.039024390243902474e+02 2.240000000000000000e+02
3.280000000000000000e+02 1.053658536585365795e+02 1.940000000000000000e+02
3.280000000000000000e+02 1.068292682926829258e+02 1.790000000000000000e+02
3.280000000000000000e+02 1.082926829268292721e+02 2.010000000000000000e+02
3.280000000000000000e+02 1.097560975609756042e+02 1.800000000000000000e+02
3.280000000000000000e+02 1.112195121951219505e+02 1.390000000000000000e+02
3.280000000000000000e+02 1.126829268292682968e+02 1.080000000000000000e+02
3.280000000000000000e+02 1.141463414634146289e+02 1.220000000000000000e+02
3.280000000000000000e+02 1.156097560975609753e+02 1.060000000000000000e+02
3.280000000000000000e+02 1.170731707317073074e+02 1.030000000000000000e+02
3.280000000000000000e+02 1.185365853658536537e+02 8.000000000000000000e+01
3.280000000000000000e+02 1.200000000000000000e+02 8.500000000000000000e+01
3.280000000000000000e+02 1.214634146341463321e+02 6.400000000000000000e+01
3.280000000000000000e+02 1.229268292682926784e+02 6.200000000000000000e+01
3.280000000000000000e+02 1.243902439024390247e+02 5.600000000000000000e+01
3.280000000000000000e+02 1.258536585365853568e+02 3.700000000000000000e+01
3.280000000000000000e+02 1.273170731707317032e+02 4.100000000000000000e+01
3.280000000000000000e+02 1.287804878048780495e+02 3.600000000000000000e+01
3.280000000000000000e+02 1.302439024390243958e+02 2.300000000000000000e+01
3.280000000000000000e+02 1.317073170731707421e+02 1.200000000000000000e+01
3.280000000000000000e+02 1.331707317073170600e+02 2.200000000000000000e+01
3.280000000000000000e+02 1.346341463414634063e+02 2.000000000000000000e+01
3.280000000000000000e+02 1.360975609756097526e+02 2.000000000000000000e+01
3.280000000000000000e+02 1.375609756097560989e+02 1.100000000000000000e+01
3.280000000000000000e+02 1.390243902439024453e+02 9.000000000000000000e+00
3.280000000000000000e+02 1.404878048780487916e+02 7.000000000000000000e+00
3.280000000000000000e+02 1.419512195121951095e+02 9.000000000000000000e+00
3.280000000000000000e+02 1.434146341463414558e+02 6.000000000000000000e+00
3.280000000000000000e+02 1.448780487804878021e+02 7.000000000000000000e+00
3.280000000000000000e+02 1.463414634146341484e+02 2.000000000000000000e+00
3.280000000000000000e+02 1.478048780487804947e+02 4.000000000000000000e+00
3.280000000000000000e+02 1.492682926829268126e+02 2.000000000000000000e+00
3.280000000000000000e+02 1.507317073170731589e+02 2.000000000000000000e+00
3.280000000000000000e+02 1.521951219512195053e+02 1.000000000000000000e+00
3.280000000000000000e+02 1.595121951219512084e+02 1.000000000000000000e+00
3.280000000000000000e+02 1.653658536585365937e+02 1.000000000000000000e+00
3.280000000000000000e+02 1.712195121951219505e+02 2.000000000000000000e+00
3.280000000000000000e+02 1.726829268292682968e+02 1.000000000000000000e+00
3.280000000000000000e+02 1.770731707317073074e+02 1.000000000000000000e+00
3.280000000000000000e+02 1.917073170731707137e+02 1.000000000000000000e+00
3.320000000000000000e+02 2.926829268292682684e+01 1.000000000000000000e+00
3.320000000000000000e+02 3.219512195121951237e+01 3.000000000000000000e+00
3.320000000000000000e+02 3.365853658536585158e+01 2.000000000000000000e+00
3.320000000000000000e+02 3.512195121951219789e+01 5.000000000000000000e+00
3.320000000000000000e+02 3.658536585365853711e+01 6.000000000000000000e+00
3.320000000000000000e+02 3.804878048780487632e+01 8.000000000000000000e+00
3.320000000000000000e+02 3.951219512195121553e+01 8.000000000000000000e+00
3.320000000000000000e+02 4.097560975609756184e+01 1.100000000000000000e+01
3.320000000000000000e+02 4.243902439024390105e+01 1.600000000000000000e+01
3.320000000000000000e+02 4.390243902439024026e+01 2.200000000000000000e+01
3.320000000000000000e+02 4.536585365853658658e+01 3.300000000000000000e+01
3.320000000000000000e+02 4.682926829268292579e+01 4.200000000000000000e+01
3.320000000000000000e+02 4.829268292682926500e+01 6.600000000000000000e+01
3.320000000000000000e+02 4.975609756097561132e+01 5.700000000000000000e+01
3.320000000000000000e+02 5.121951219512195053e+01 9.100000000000000000e+01
3.320000000000000000e+02 5.268292682926828974e+01 8.500000000000000000e+01
3.320000000000000000e+02 5.414634146341463605e+01 1.360000000000000000e+02
3.320000000000000000e+02 5.560975609756097526e+01 1.500000000000000000e+02
3.320000000000000000e+02 5.707317073170731447e+01 1.660000000000000000e+02
3.320000000000000000e+02 5.853658536585365368e+01 1.980000000000000000e+02
3.320000000000000000e+02 6.000000000000000000e+01 1.940000000000000000e+02
3.320000000000000000e+02 6.146341463414633921e+01 2.550000000000000000e+02
3.320000000000000000e+02 6.292682926829267842e+01 2.430000000000000000e+02
3.320000000000000000e+02 6.439024390243902474e+01 2.890000000000000000e+02
3.320000000000000000e+02 6.585365853658537105e+01 3.210000000000000000e+02
3.320000000000000000e+02 6.731707317073170316e+01 4.060000000000000000e+02
3.320000000000000000e+02 6.878048780487804947e+01 3.480000000000000000e+02
3.320000000000000000e+02 7.024390243902439579e+01 4.420000000000000000e+02
3.320000000000000000e+02 7.170731707317072789e+01 4.040000000000000000e+02
3.320000000000000000e+02 7.317073170731707421e+01 4.250000000000000000e+02
3.320000000000000000e+02 7.463414634146340632e+01 4.670000000000000000e+02
3.320000000000000000e+02 7.609756097560975263e+01 4.520000000000000000e+02
3.320000000000000000e+02 7.756097560975609895e+01 4.330000000000000000e+02
3.320000000000000000e+02 7.902439024390243105e+01 4.490000000000000000e+02
3.320000000000000000e+02 8.048780487804877737e+01 4.670000000000000000e+02
3.320000000000000000e+02 8.195121951219512368e+01 4.640000000000000000e+02
3.320000000000000000e+02 8.341463414634145579e+01 4.720000000000000000e+02
3.320000000000000000e+02 8.487804878048780211e+01 4.900000000000000000e+02
3.320000000000000000e+02 8.634146341463414842e+01 4.330000000000000000e+02
3.320000000000000000e+02 8.780487804878048053e+01 4.640000000000000000e+02
3.320000000000000000e+02 8.926829268292682684e+01 4.610000000000000000e+02
3.320000000000000000e+02 9.073170731707317316e+01 3.780000000000000000e+02
3.320000000000000000e+02 9.219512195121950526e+01 3.990000000000000000e+02
3.320000000000000000e+02 9.365853658536585158e+01 3.580000000000000000e+02
3.320000000000000000e+02 9.512195121951219789e+01 3.220000000000000000e+02
3.320000000000000000e+02 9.658536585365853000e+01 3.130000000000000000e+02
3.320000000000000000e+02 9.804878048780487632e+01 3.110000000000000000e+02
3.320000000000000000e+02 9.951219512195122263e+01 3.010000000000000000e+02
3.320000000000000000e+02 1.009756097560975547e+02 2.820000000000000000e+02
3.320000000000000000e+02 1.024390243902439011e+02 2.570000000000000000e+02
3.320000000000000000e+02 1.039024390243902474e+02 2.170000000000000000e+02
3.320000000000000000e+02 1.053658536585365795e+02 2.060000000000000000e+02
3.320000000000000000e+02 1.068292682926829258e+02 2.120000000000000000e+02
3.320000000000000000e+02 1.082926829268292721e+02 1.920000000000000000e+02
3.320000000000000000e+02 1.097560975609756042e+02 1.910000000000000000e+02
3.320000000000000000e+02 1.112195121951219505e+02 1.300000000000000000e+02
3.320000000000000000e+02 1.126829268292682968e+02 1.170000000000000000e+02
3.320000000000000000e+02 1.141463414634146289e+02 1.340000000000000000e+02
3.320000000000000000e+02 1.156097560975609753e+02 1.310000000000000000e+02
3.320000000000000000e+02 1.170731707317073074e+02 9.300000000000000000e+01
3.320000000000000000e+02 1.185365853658536537e+02 8.700000000000000000e+01
3.320000000000000000e+02 1.200000000000000000e+02 6.800000000000000000e+01
3.320000000000000000e+02 1.214634146341463321e+02 7.000000000000000000e+01
3.320000000000000000e+02 1.229268292682926784e+02 7.000000000000000000e+01
3.320000000000000000e+02 1.243902439024390247e+02 6.500000000000000000e+01
3.320000000000000000e+02 1.258536585365853568e+02 4.000000000000000000e+01
3.320000000000000000e+02 1.273170731707317032e+02 3.600000000000000000e+01
3.320000000000000000e+02 1.287804878048780495e+02 2.800000000000000000e+01
3.320000000000000000e+02 1.302439024390243958e+02 3.300000000000000000e+01
3.320000000000000000e+02 1.317073170731707421e+02 2.300000000000000000e+01
3.320000000000000000e+02 1.331707317073170600e+02 1.700000000000000000e+01
3.320000000000000000e+02 1.346341463414634063e+02 1.700000000000000000e+01
3.320000000000000000e+02 1.360975609756097526e+02 1.300000000000000000e+01
3.320000000000000000e+02 1.375609756097560989e+02 1.300000000000000000e+01
3.320000000000000000e+02 1.390243902439024453e+02 8.000000000000000000e+00
3.320000000000000000e+02 1.404878048780487916e+02 6.000000000000000000e+00
3.320000000000000000e+02 1.419512195121951095e+02 7.000000000000000000e+00
3.320000000000000000e+02 1.434146341463414558e+02 8.000000000000000000e+00
3.320000000000000000e+02 1.448780487804878021e+02 4.000000000000000000e+00
3.320000000000000000e+02 1.463414634146341484e+02 8.000000000000000000e+00
3.320000000000000000e+02 1.478048780487804947e+02 6.000000000000000000e+00
3.320000000000000000e+02 1.492682926829268126e+02 4.000000000000000000e+00
3.320000000000000000e+02 1.507317073170731589e+02 1.000000000000000000e+00
3.320000000000000000e+02 1.521951219512195053e+02 4.000000000000000000e+00
3.320000000000000000e+02 1.536585365853658516e+02 3.000000000000000000e+00
3.320000000000000000e+02 1.565853658536585442e+02 1.000000000000000000e+00
3.320000000000000000e+02 1.580487804878048621e+02 2.000000000000000000e+00
3.320000000000000000e+02 1.595121951219512084e+02 1.000000000000000000e+00
3.320000000000000000e+02 1.653658536585365937e+02 1.000000000000000000e+00
3.320000000000000000e+02 1.668292682926829116e+02 1.000000000000000000e+00
3.320000000000000000e+02 1.800000000000000000e+02 1.000000000000000000e+00
3.320000000000000000e+02 1.843902439024390105e+02 1.000000000000000000e+00
3.360000000000000000e+02 2.780487804878048763e+01 3.000000000000000000e+00
3.360000000000000000e+02 2.926829268292682684e+01 1.000000000000000000e+00
3.360000000000000000e+02 3.073170731707316961e+01 1.000000000000000000e+00
3.360000000000000000e+02 3.365853658536585158e+01 2.000000000000000000e+00
3.360000000000000000e+02 3.512195121951219789e+01 2.000000000000000000e+00
3.360000000000000000e+02 3.658536585365853711e+01 5.000000000000000000e+00
3.360000000000000000e+02 3.804878048780487632e+01 5.000000000000000000e+00
3.360000000000000000e+02 3.951219512195121553e+01 1.300000000000000000e+01
3.360000000000000000e+02 4.097560975609756184e+01 1.100000000000000000e+01
3.360000000000000000e+02 4.243902439024390105e+01 8.000000000000000000e+00
3.360000000000000000e+02 4.390243902439024026e+01 2.100000000000000000e+01
3.360000000000000000e+02 4.536585365853658658e+01 2.600000000000000000e+01
3.360000000000000000e+02 4.682926829268292579e+01 3.200000000000000000e+01
3.360000000000000000e+02 4.829268292682926500e+01 4.400000000000000000e+01
3.360000000000000000e+02 4.975609756097561132e+01 4.900000000000000000e+01
3.360000000000000000e+02 5.121951219512195053e+01 7.700000000000000000e+01
3.360000000000000000e+02 5.268292682926828974e+01 8.700000000000000000e+01
3.360000000000000000e+02 5.414634146341463605e+01 1.050000000000000000e+02
3.360000000000000000e+02 5.560975609756097526e+01 1.200000000000000000e+02
3.360000000000000000e+02 5.707317073170731447e+01 1.420000000000000000e+02
3.360000000000000000e+02 5.853658536585365368e+01 1.550000000000000000e+02
3.360000000000000000e+02 6.000000000000000000e+01 1.560000000000000000e+02
3.360000000000000000e+02 6.146341463414633921e+01 2.240000000000000000e+02
3.360000000000000000e+02 6.292682926829267842e+01 2.350000000000000000e+02
3.360000000000000000e+02 6.439024390243902474e+01 2.560000000000000000e+02
3.360000000000000000e+02 6.585365853658537105e+01 2.860000000000000000e+02
3.360000000000000000e+02 6.731707317073170316e+01 3.100000000000000000e+02
3.360000000000000000e+02 6.878048780487804947e+01 3.560000000000000000e+02
3.360000000000000000e+02 7.024390243902439579e+01 3.400000000000000000e+02
3.360000000000000000e+02 7.170731707317072789e+01 3.480000000000000000e+02
3.360000000000000000e+02 7.317073170731707421e+01 4.240000000000000000e+02
3.360000000000000000e+02 7.463414634146340632e+01 4.200000000000000000e+02
3.360000000000000000e+02 7.609756097560975263e+01 3.930000000000000000e+02
3.360000000000000000e+02 7.756097560975609895e+01 3.880000000000000000e+02
3.360000000000000000e+02 7.902439024390243105e+01 4.150000000000000000e+02
3.360000000000000000e+02 8.048780487804877737e+01 4.600000000000000000e+02
3.360000000000000000e+02 8.195121951219512368e+01 4.510000000000000000e+02
3.360000000000000000e+02 8.341463414634145579e+01 4.080000000000000000e+02
3.360000000000000000e+02 8.487804878048780211e+01 4.500000000000000000e+02
3.360000000000000000e+02 8.634146341463414842e+01 4.160000000000000000e+02
3.360000000000000000e+02 8.780487804878048053e+01 4.150000000000000000e+02
3.360000000000000000e+02 8.926829268292682684e+01 4.400000000000000000e+02
3.360000000000000000e+02 9.073170731707317316e+01 3.510000000000000000e+02
3.360000000000000000e+02 9.219512195121950526e+01 3.630000000000000000e+02
3.360000000000000000e+02 9.365853658536585158e+01 3.770000000000000000e+02
3.360000000000000000e+02 9.512195121951219789e+01 3.450000000000000000e+02
3.360000000000000000e+02 9.658536585365853000e+01 3.150000000000000000e+02
3.360000000000000000e+02 9.804878048780487632e+01 3.030000000000000000e+02
3.360000000000000000e+02 9.951219512195122263e+01 2.890000000000000000e+02
3.360000000000000000e+02 1.009756097560975547e+02 2.480000000000000000e+02
3.360000000000000000e+02 1.024390243902439011e+02 2.690000000000000000e+02
3.360000000000000000e+02 1.039024390243902474e+02 2.340000000000000000e+02
3.360000000000000000e+02 1.053658536585365795e+02 2.260000000000000000e+02
3.360000000000000000e+02 1.068292682926829258e+02 1.960000000000000000e+02
3.360000000000000000e+02 1.082926829268292721e+02 1.710000000000000000e+02
3.360000000000000000e+02 1.097560975609756042e+02 1.700000000000000000e+02
3.360000000000000000e+02 1.112195121951219505e+02 1.550000000000000000e+02
3.360000000000000000e+02 1.126829268292682968e+02 1.400000000000000000e+02
3.360000000000000000e+02 1.141463414634146289e+02 1.260000000000000000e+02
3.360000000000000000e+02 1.156097560975609753e+02 1.200000000000000000e+02
3.360000000000000000e+02 1.170731707317073074e+02 9.300000000000000000e+01
3.360000000000000000e+02 1.185365853658536537e+02 8.600000000000000000e+01
3.360000000000000000e+02 1.200000000000000000e+02 7.500000000000000000e+01
3.360000000000000000e+02 1.214634146341463321e+02 6.600000000000000000e+01
3.360000000000000000e+02 1.229268292682926784e+02 6.900000000000000000e+01
3.360000000000000000e+02 1.243902439024390247e+02 5.700000000000000000e+01
3.360000000000000000e+02 1.258536585365853568e+02 4.900000000000000000e+01
3.360000000000000000e+02 1.273170731707317032e+02 4.800000000000000000e+01
3.360000000000000000e+02 1.287804878048780495e+02 3.800000000000000000e+01
3.360000000000000000e+02 1.302439024390243958e+02 3.300000000000000000e+01
3.360000000000000000e+02 1.317073170731707421e+02 2.500000000000000000e+01
3.360000000000000000e+02 1.331707317073170600e+02 1.700000000000000000e+01
3.360000000000000000e+02 1.346341463414634063e+02 1.900000000000000000e+01
3.360000000000000000e+02 1.360975609756097526e+02 2.000000000000000000e+01
3.360000000000000000e+02 1.375609756097560989e+02 1.100000000000000000e+01
3.360000000000000000e+02 1.390243902439024453e+02 1.800000000000000000e+01
3.360000000000000000e+02 1.404878048780487916e+02 1.000000000000000000e+01
3.360000000000000000e+02 1.419512195121951095e+02 1.400000000000000000e+01
3.360000000000000000e+02 1.434146341463414558e+02 1.100000000000000000e+01
3.360000000000000000e+02 1.448780487804878021e+02 6.000000000000000000e+00
3.360000000000000000e+02 1.463414634146341484e+02 5.000000000000000000e+00
3.360000000000000000e+02 1.478048780487804947e+02 5.000000000000000000e+00
3.360000000000000000e+02 1.492682926829268126e+02 2.000000000000000000e+00
3.360000000000000000e+02 1.507317073170731589e+02 3.000000000000000000e+00
3.360000000000000000e+02 1.521951219512195053e+02 1.000000000000000000e+00
3.360000000000000000e+02 1.536585365853658516e+02 2.000000000000000000e+00
3.360000000000000000e+02 1.551219512195121979e+02 1.000000000000000000e+00
3.360000000000000000e+02 1.565853658536585442e+02 1.000000000000000000e+00
3.360000000000000000e+02 1.624390243902439011e+02 1.000000000000000000e+00
3.360000000000000000e+02 1.639024390243902474e+02 1.000000000000000000e+00
3.360000000000000000e+02 1.682926829268292579e+02 2.000000000000000000e+00
3.360000000000000000e+02 1.726829268292682968e+02 1.000000000000000000e+00
3.400000000000000000e+02 3.073170731707316961e+01 1.000000000000000000e+00
3.400000000000000000e+02 3.219512195121951237e+01 1.000000000000000000e+00
3.400000000000000000e+02 3.365853658536585158e+01 1.000000000000000000e+00
3.400000000000000000e+02 3.512195121951219789e+01 1.000000000000000000e+00
3.400000000000000000e+02 3.658536585365853711e+01 5.000000000000000000e+00
3.400000000000000000e+02 3.804878048780487632e+01 2.000000000000000000e+00
3.400000000000000000e+02 3.951219512195121553e+01 8.000000000000000000e+00
3.400000000000000000e+02 4.097560975609756184e+01 8.000000000000000000e+00
3.400000000000000000e+02 4.243902439024390105e+01 1.700000000000000000e+01
3.400000000000000000e+02 4.390243902439024026e+01 1.900000000000000000e+01
3.400000000000000000e+02 4.536585365853658658e+01 1.700000000000000000e+01
3.400000000000000000e+02 4.682926829268292579e+01 2.800000000000000000e+01
3.400000000000000000e+02 4.829268292682926500e+01 4.500000000000000000e+01
3.400000000000000000e+02 4.975609756097561132e+01 4.600000000000000000e+01
3.400000000000000000e+02 5.121951219512195053e+01 5.100000000000000000e+01
3.400000000000000000e+02 5.268292682926828974e+01 5.900000000000000000e+01
3.400000000000000000e+02 5.414634146341463605e+01 7.900000000000000000e+01
3.400000000000000000e+02 5.560975609756097526e+01 9.800000000000000000e+01
3.400000000000000000e+02 5.707317073170731447e+01 1.040000000000000000e+02
3.400000000000000000e+02 5.853658536585365368e+01 1.210000000000000000e+02
3.400000000000000000e+02 6.000000000000000000e+01 1.450000000000000000e+02
3.400000000000000000e+02 6.146341463414633921e+01 1.670000000000000000e+02
3.400000000000000000e+02 6.292682926829267842e+01 1.930000000000000000e+02
3.400000000000000000e+02 6.439024390243902474e+01 2.230000000000000000e+02
3.400000000000000000e+02 6.585365853658537105e+01 2.300000000000000000e+02
3.400000000000000000e+02 6.731707317073170316e+01 2.760000000000000000e+02
3.400000000000000000e+02 6.878048780487804947e+01 2.650000000000000000e+02
3.400000000000000000e+02 7.024390243902439579e+01 2.780000000000000000e+02
3.400000000000000000e+02 7.170731707317072789e+01 3.310000000000000000e+02
3.400000000000000000e+02 7.317073170731707421e+01 3.570000000000000000e+02
3.400000000000000000e+02 7.463414634146340632e+01 3.770000000000000000e+02
3.400000000000000000e+02 7.609756097560975263e+01 3.530000000000000000e+02
3.400000000000000000e+02 7.756097560975609895e+01 3.810000000000000000e+02
3.400000000000000000e+02 7.902439024390243105e+01 3.950000000000000000e+02
3.400000000000000000e+02 8.048780487804877737e+01 4.040000000000000000e+02
3.400000000000000000e+02 8.195121951219512368e+01 4.100000000000000000e+02
3.400000000000000000e+02 8.341463414634145579e+01 3.940000000000000000e+02
3.400000000000000000e+02 8.487804878048780211e+01 4.380000000000000000e+02
3.400000000000000000e+02 8.634146341463414842e+01 3.890000000000000000e+02
3.400000000000000000e+02 8.780487804878048053e+01 3.750000000000000000e+02
3.400000000000000000e+02 8.926829268292682684e+01 3.630000000000000000e+02
3.400000000000000000e+02 9.073170731707317316e+01 3.850000000000000000e+02
3.400000000000000000e+02 9.219512195121950526e+01 3.430000000000000000e+02
3.400000000000000000e+02 9.365853658536585158e+01 3.340000000000000000e+02
3.400000000000000000e+02 9.512195121951219789e+01 3.200000000000000000e+02
3.400000000000000000e+02 9.658536585365853000e+01 2.730000000000000000e+02
3.400000000000000000e+02 9.804878048780487632e+01 2.960000000000000000e+02
3.400000000000000000e+02 9.951219512195122263e+01 2.950000000000000000e+02
3.400000000000000000e+02 1.009756097560975547e+02 2.370000000000000000e+02
3.400000000000000000e+02 1.024390243902439011e+02 2.360000000000000000e+02
3.400000000000000000e+02 1.039024390243902474e+02 2.230000000000000000e+02
3.400000000000000000e+02 1.053658536585365795e+02 2.080000000000000000e+02
3.400000000000000000e+02 1.068292682926829258e+02 2.150000000000000000e+02
3.400000000000000000e+02 1.082926829268292721e+02 1.820000000000000000e+02
3.400000000000000000e+02 1.097560975609756042e+02 1.570000000000000000e+02
3.400000000000000000e+02 1.112195121951219505e+02 1.630000000000000000e+02
3.400000000000000000e+02 1.126829268292682968e+02 1.240000000000000000e+02
3.400000000000000000e+02 1.141463414634146289e+02 1.110000000000000000e+02
3.400000000000000000e+02 1.156097560975609753e+02 1.140000000000000000e+02
3.400000000000000000e+02 1.170731707317073074e+02 1.090000000000000000e+02
3.400000000000000000e+02 1.185365853658536537e+02 8.000000000000000000e+01
3.400000000000000000e+02 1.200000000000000000e+02 9.200000000000000000e+01
3.400000000000000000e+02 1.214634146341463321e+02 8.600000000000000000e+01
3.400000000000000000e+02 1.229268292682926784e+02 6.400000000000000000e+01
3.400000000000000000e+02 1.243902439024390247e+02 6.800000000000000000e+01
3.400000000000000000e+02 1.258536585365853568e+02 5.900000000000000000e+01
3.400000000000000000e+02 1.273170731707317032e+02 5.700000000000000000e+01
3.400000000000000000e+02 1.287804878048780495e+02 4.300000000000000000e+01
3.400000000000000000e+02 1.302439024390243958e+02 3.500000000000000000e+01
3.400000000000000000e+02 1.317073170731707421e+02 2.400000000000000000e+01
3.400000000000000000e+02 1.331707317073170600e+02 2.400000000000000000e+01
3.400000000000000000e+02 1.346341463414634063e+02 2.000000000000000000e+01
3.400000000000000000e+02 1.360975609756097526e+02 1.200000000000000000e+01
3.400000000000000000e+02 1.375609756097560989e+02 1.300000000000000000e+01
3.400000000000000000e+02 1.390243902439024453e+02 1.400000000000000000e+01
3.400000000000000000e+02 1.404878048780487916e+02 1.500000000000000000e+01
3.400000000000000000e+02 1.419512195121951095e+02 1.100000000000000000e+01
3.400000000000000000e+02 1.434146341463414558e+02 9.000000000000000000e+00
3.400000000000000000e+02 1.448780487804878021e+02 5.000000000000000000e+00
3.400000000000000000e+02 1.463414634146341484e+02 3.000000000000000000e+00
3.400000000000000000e+02 1.478048780487804947e+02 5.000000000000000000e+00
3.400000000000000000e+02 1.492682926829268126e+02 5.000000000000000000e+00
3.400000000000000000e+02 1.507317073170731589e+02 6.000000000000000000e+00
3.400000000000000000e+02 1.521951219512195053e+02 1.000000000000000000e+00
3.400000000000000000e+02 1.536585365853658516e+02 3.000000000000000000e+00
3.400000000000000000e+02 1.551219512195121979e+02 2.000000000000000000e+00
3.400000000000000000e+02 1.565853658536585442e+02 3.000000000000000000e+00
3.400000000000000000e+02 1.580487804878048621e+02 7.000000000000000000e+00
3.400000000000000000e+02 1.595121951219512084e+02 1.000000000000000000e+00
3.400000000000000000e+02 1.682926829268292579e+02 1.000000000000000000e+00
3.400000000000000000e+02 1.697560975609756042e+02 1.000000000000000000e+00
3.400000000000000000e+02 1.814634146341463463e+02 1.000000000000000000e+00
3.400000000000000000e+02 1.829268292682926926e+02 1.000000000000000000e+00
3.440000000000000000e+02 3.073170731707316961e+01 1.000000000000000000e+00
3.440000000000000000e+02 3.219512195121951237e+01 1.000000000000000000e+00
3.440000000000000000e+02 3.658536585365853711e+01 2.000000000000000000e+00
3.440000000000000000e+02 3.804878048780487632e+01 3.000000000000000000e+00
3.440000000000000000e+02 3.951219512195121553e+01 5.000000000000000000e+00
3.440000000000000000e+02 4.097560975609756184e+01 6.000000000000000000e+00
3.440000000000000000e+02 4.243902439024390105e+01 8.000000000000000000e+00
3.440000000000000000e+02 4.390243902439024026e+01 1.000000000000000000e+01
3.440000000000000000e+02 4.536585365853658658e+01 1.400000000000000000e+01
3.440000000000000000e+02 4.682926829268292579e+01 8.000000000000000000e+00
3.440000000000000000e+02 4.829268292682926500e+01 3.100000000000000000e+01
3.440000000000000000e+02 4.975609756097561132e+01 3.400000000000000000e+01
3.440000000000000000e+02 5.121951219512195053e+01 5.200000000000000000e+01
3.440000000000000000e+02 5.268292682926828974e+01 5.600000000000000000e+01
3.440000000000000000e+02 5.414634146341463605e+01 5.700000000000000000e+01
3.440000000000000000e+02 5.560975609756097526e+01 6.200000000000000000e+01
3.440000000000000000e+02 5.707317073170731447e+01 8.300000000000000000e+01
3.440000000000000000e+02 5.853658536585365368e+01 1.080000000000000000e+02
3.440000000000000000e+02 6.000000000000000000e+01 1.380000000000000000e+02
3.440000000000000000e+02 6.146341463414633921e+01 1.500000000000000000e+02
3.440000000000000000e+02 6.292682926829267842e+01 1.790000000000000000e+02
3.440000000000000000e+02 6.439024390243902474e+01 1.710000000000000000e+02
3.440000000000000000e+02 6.585365853658537105e+01 1.940000000000000000e+02
3.440000000000000000e+02 6.731707317073170316e+01 2.320000000000000000e+02
3.440000000000000000e+02 6.878048780487804947e+01 2.400000000000000000e+02
3.440000000000000000e+02 7.024390243902439579e+01 2.470000000000000000e+02
3.440000000000000000e+02 7.170731707317072789e+01 2.440000000000000000e+02
3.440000000000000000e+02 7.317073170731707421e+01 3.060000000000000000e+02
3.440000000000000000e+02 7.463414634146340632e+01 2.900000000000000000e+02
3.440000000000000000e+02 7.609756097560975263e+01 3.150000000000000000e+02
3.440000000000000000e+02 7.756097560975609895e+01 3.300000000000000000e+02
3.440000000000000000e+02 7.902439024390243105e+01 3.560000000000000000e+02
3.440000000000000000e+02 8.048780487804877737e+01 3.360000000000000000e+02
3.440000000000000000e+02 8.195121951219512368e+01 3.140000000000000000e+02
3.440000000000000000e+02 8.341463414634145579e+01 3.830000000000000000e+02
3.440000000000000000e+02 8.487804878048780211e+01 3.600000000000000000e+02
3.440000000000000000e+02 8.634146341463414842e+01 4.050000000000000000e+02
3.440000000000000000e+02 8.780487804878048053e+01 3.590000000000000000e+02
3.440000000000000000e+02 8.926829268292682684e+01 3.230000000000000000e+02
3.440000000000000000e+02 9.073170731707317316e+01 3.680000000000000000e+02
3.440000000000000000e+02 9.219512195121950526e+01 3.420000000000000000e+02
3.440000000000000000e+02 9.365853658536585158e+01 3.110000000000000000e+02
3.440000000000000000e+02 9.512195121951219789e+01 3.460000000000000000e+02
3.440000000000000000e+02 9.658536585365853000e+01 2.880000000000000000e+02
3.440000000000000000e+02 9.804878048780487632e+01 2.700000000000000000e+02
3.440000000000000000e+02 9.951219512195122263e+01 2.880000000000000000e+02
3.440000000000000000e+02 1.009756097560975547e+02 2.440000000000000000e+02
3.440000000000000000e+02 1.024390243902439011e+02 2.380000000000000000e+02
3.440000000000000000e+02 1.039024390243902474e+02 2.200000000000000000e+02
3.440000000000000000e+02 1.053658536585365795e+02 2.000000000000000000e+02
3.440000000000000000e+02 1.068292682926829258e+02 1.620000000000000000e+02
3.440000000000000000e+02 1.082926829268292721e+02 1.680000000000000000e+02
3.440000000000000000e+02 1.097560975609756042e+02 1.670000000000000000e+02
3.440000000000000000e+02 1.112195121951219505e+02 1.320000000000000000e+02
3.440000000000000000e+02 1.126829268292682968e+02 1.260000000000000000e+02
3.440000000000000000e+02 1.141463414634146289e+02 1.300000000000000000e+02
3.440000000000000000e+02 1.156097560975609753e+02 8.600000000000000000e+01
3.440000000000000000e+02 1.170731707317073074e+02 9.900000000000000000e+01
3.440000000000000000e+02 1.185365853658536537e+02 8.800000000000000000e+01
3.440000000000000000e+02 1.200000000000000000e+02 8.500000000000000000e+01
3.440000000000000000e+02 1.214634146341463321e+02 8.600000000000000000e+01
3.440000000000000000e+02 1.229268292682926784e+02 7.400000000000000000e+01
3.440000000000000000e+02 1.243902439024390247e+02 5.900000000000000000e+01
3.440000000000000000e+02 1.258536585365853568e+02 5.300000000000000000e+01
3.440000000000000000e+02 1.273170731707317032e+02 4.700000000000000000e+01
3.440000000000000000e+02 1.287804878048780495e+02 3.100000000000000000e+01
3.440000000000000000e+02 1.302439024390243958e+02 4.400000000000000000e+01
3.440000000000000000e+02 1.317073170731707421e+02 2.800000000000000000e+01
3.440000000000000000e+02 1.331707317073170600e+02 2.000000000000000000e+01
3.440000000000000000e+02 1.346341463414634063e+02 3.100000000000000000e+01
3.440000000000000000e+02 1.360975609756097526e+02 2.000000000000000000e+01
3.440000000000000000e+02 1.375609756097560989e+02 1.500000000000000000e+01
3.440000000000000000e+02 1.390243902439024453e+02 1.900000000000000000e+01
3.440000000000000000e+02 1.404878048780487916e+02 1.400000000000000000e+01
3.440000000000000000e+02 1.419512195121951095e+02 1.600000000000000000e+01
3.440000000000000000e+02 1.434146341463414558e+02 9.000000000000000000e+00
3.440000000000000000e+02 1.448780487804878021e+02 1.000000000000000000e+01
3.440000000000000000e+02 1.463414634146341484e+02 6.000000000000000000e+00
3.440000000000000000e+02 1.478048780487804947e+02 7.000000000000000000e+00
3.440000000000000000e+02 1.492682926829268126e+02 2.000000000000000000e+00
3.440000000000000000e+02 1.507317073170731589e+02 9.000000000000000000e+00
3.440000000000000000e+02 1.521951219512195053e+02 2.000000000000000000e+00
3.440000000000000000e+02 1.536585365853658516e+02 3.000000000000000000e+00
3.440000000000000000e+02 1.551219512195121979e+02 1.000000000000000000e+00
3.440000000000000000e+02 1.565853658536585442e+02 1.000000000000000000e+00
3.440000000000000000e+02 1.624390243902439011e+02 3.000000000000000000e+00
3.440000000000000000e+02 1.639024390243902474e+02 2.000000000000000000e+00
3.440000000000000000e+02 1.653658536585365937e+02 1.000000000000000000e+00
3.440000000000000000e+02 1.697560975609756042e+02 1.000000000000000000e+00
3.480000000000000000e+02 3.073170731707316961e+01 1.000000000000000000e+00
3.480000000000000000e+02 3.512195121951219789e+01 2.000000000000000000e+00
3.480000000000000000e+02 3.658536585365853711e+01 1.000000000000000000e+00
3.480000000000000000e+02 3.804878048780487632e+01 3.000000000000000000e+00
3.480000000000000000e+02 3.951219512195121553e+01 2.000000000000000000e+00
3.480000000000000000e+02 4.097560975609756184e+01 5.000000000000000000e+00
3.480000000000000000e+02 4.243902439024390105e+01 8.000000000000000000e+00
3.480000000000000000e+02 4.390243902439024026e+01 1.100000000000000000e+01
3.480000000000000000e+02 4.536585365853658658e+01 9.000000000000000000e+00
3.480000000000000000e+02 4.682926829268292579e+01 2.100000000000000000e+01
3.480000000000000000e+02 4.829268292682926500e+01 2.000000000000000000e+01
3.480000000000000000e+02 4.975609756097561132e+01 2.700000000000000000e+01
3.480000000000000000e+02 5.121951219512195053e+01 3.400000000000000000e+01
3.480000000000000000e+02 5.268292682926828974e+01 5.800000000000000000e+01
3.480000000000000000e+02 5.414634146341463605e+01 6.300000000000000000e+01
3.480000000000000000e+02 5.560975609756097526e+01 5.300000000000000000e+01
3.480000000000000000e+02 5.707317073170731447e+01 8.300000000000000000e+01
3.480000000000000000e+02 5.853658536585365368e+01 8.500000000000000000e+01
3.480000000000000000e+02 6.000000000000000000e+01 1.180000000000000000e+02
3.480000000000000000e+02 6.146341463414633921e+01 1.170000000000000000e+02
3.480000000000000000e+02 6.292682926829267842e+01 1.310000000000000000e+02
3.480000000000000000e+02 6.439024390243902474e+01 1.340000000000000000e+02
3.480000000000000000e+02 6.585365853658537105e+01 1.660000000000000000e+02
3.480000000000000000e+02 6.731707317073170316e+01 1.780000000000000000e+02
3.480000000000000000e+02 6.878048780487804947e+01 2.030000000000000000e+02
3.480000000000000000e+02 7.024390243902439579e+01 2.310000000000000000e+02
3.480000000000000000e+02 7.170731707317072789e+01 2.590000000000000000e+02
3.480000000000000000e+02 7.317073170731707421e+01 2.260000000000000000e+02
3.480000000000000000e+02 7.463414634146340632e+01 2.830000000000000000e+02
3.480000000000000000e+02 7.609756097560975263e+01 2.560000000000000000e+02
3.480000000000000000e+02 7.756097560975609895e+01 2.890000000000000000e+02
3.480000000000000000e+02 7.902439024390243105e+01 3.080000000000000000e+02
3.480000000000000000e+02 8.048780487804877737e+01 2.980000000000000000e+02
3.480000000000000000e+02 8.195121951219512368e+01 3.100000000000000000e+02
3.480000000000000000e+02 8.341463414634145579e+01 3.390000000000000000e+02
3.480000000000000000e+02 8.487804878048780211e+01 3.220000000000000000e+02
3.480000000000000000e+02 8.634146341463414842e+01 3.400000000000000000e+02
3.480000000000000000e+02 8.780487804878048053e+01 3.290000000000000000e+02
3.480000000000000000e+02 8.926829268292682684e+01 3.320000000000000000e+02
3.480000000000000000e+02 9.073170731707317316e+01 3.250000000000000000e+02
3.480000000000000000e+02 9.219512195121950526e+01 2.920000000000000000e+02
3.480000000000000000e+02 9.365853658536585158e+01 3.000000000000000000e+02
3.480000000000000000e+02 9.512195121951219789e+01 2.830000000000000000e+02
3.480000000000000000e+02 9.658536585365853000e+01 2.740000000000000000e+02
3.480000000000000000e+02 9.804878048780487632e+01 2.630000000000000000e+02
3.480000000000000000e+02 9.951219512195122263e+01 2.580000000000000000e+02
3.480000000000000000e+02 1.009756097560975547e+02 2.320000000000000000e+02
3.480000000000000000e+02 1.024390243902439011e+02 2.320000000000000000e+02
3.480000000000000000e+02 1.039024390243902474e+02 2.000000000000000000e+02
3.480000000000000000e+02 1.053658536585365795e+02 1.800000000000000000e+02
3.480000000000000000e+02 1.068292682926829258e+02 1.710000000000000000e+02
3.480000000000000000e+02 1.082926829268292721e+02 1.930000000000000000e+02
3.480000000000000000e+02 1.097560975609756042e+02 1.760000000000000000e+02
3.480000000000000000e+02 1.112195121951219505e+02 1.640000000000000000e+02
3.480000000000000000e+02 1.126829268292682968e+02 1.250000000000000000e+02
3.480000000000000000e+02 1.141463414634146289e+02 1.260000000000000000e+02
3.480000000000000000e+02 1.156097560975609753e+02 1.120000000000000000e+02
3.480000000000000000e+02 1.170731707317073074e+02 9.100000000000000000e+01
3.480000000000000000e+02 1.185365853658536537e+02 1.010000000000000000e+02
3.480000000000000000e+02 1.200000000000000000e+02 6.300000000000000000e+01
3.480000000000000000e+02 1.214634146341463321e+02 8.500000000000000000e+01
3.480000000000000000e+02 1.229268292682926784e+02 7.000000000000000000e+01
3.480000000000000000e+02 1.243902439024390247e+02 5.900000000000000000e+01
3.480000000000000000e+02 1.258536585365853568e+02 5.000000000000000000e+01
3.480000000000000000e+02 1.273170731707317032e+02 3.100000000000000000e+01
3.480000000000000000e+02 1.287804878048780495e+02 3.600000000000000000e+01
3.480000000000000000e+02 1.302439024390243958e+02 2.300000000000000000e+01
3.480000000000000000e+02 1.317073170731707421e+02 3.700000000000000000e+01
3.480000000000000000e+02 1.331707317073170600e+02 3.500000000000000000e+01
3.480000000000000000e+02 1.346341463414634063e+02 2.300000000000000000e+01
3.480000000000000000e+02 1.360975609756097526e+02 3.100000000000000000e+01
3.480000000000000000e+02 1.375609756097560989e+02 1.900000000000000000e+01
3.480000000000000000e+02 1.390243902439024453e+02 1.600000000000000000e+01
3.480000000000000000e+02 1.404878048780487916e+02 1.200000000000000000e+01
3.480000000000000000e+02 1.419512195121951095e+02 1.800000000000000000e+01
3.480000000000000000e+02 1.434146341463414558e+02 1.300000000000000000e+01
3.480000000000000000e+02 1.448780487804878021e+02 7.000000000000000000e+00
3.480000000000000000e+02 1.463414634146341484e+02 4.000000000000000000e+00
3.480000000000000000e+02 1.478048780487804947e+02 3.000000000000000000e+00
3.480000000000000000e+02 1.492682926829268126e+02 3.000000000000000000e+00
3.480000000000000000e+02 1.507317073170731589e+02 3.000000000000000000e+00
3.480000000000000000e+02 1.521951219512195053e+02 3.000000000000000000e+00
3.480000000000000000e+02 1.536585365853658516e+02 1.000000000000000000e+00
3.480000000000000000e+02 1.565853658536585442e+02 3.000000000000000000e+00
3.480000000000000000e+02 1.580487804878048621e+02 3.000000000000000000e+00
3.480000000000000000e+02 1.697560975609756042e+02 1.000000000000000000e+00
3.480000000000000000e+02 1.814634146341463463e+02 1.000000000000000000e+00
3.480000000000000000e+02 1.873170731707317032e+02 1.000000000000000000e+00
3.520000000000000000e+02 3.512195121951219789e+01 1.000000000000000000e+00
3.520000000000000000e+02 3.804878048780487632e+01 2.000000000000000000e+00
3.520000000000000000e+02 3.951219512195121553e+01 1.000000000000000000e+00
3.520000000000000000e+02 4.097560975609756184e+01 6.000000000000000000e+00
3.520000000000000000e+02 4.243902439024390105e+01 4.000000000000000000e+00
3.520000000000000000e+02 4.390243902439024026e+01 9.000000000000000000e+00
3.520000000000000000e+02 4.536585365853658658e+01 7.000000000000000000e+00
3.520000000000000000e+02 4.682926829268292579e+01 1.200000000000000000e+01
3.520000000000000000e+02 4.829268292682926500e+01 1.300000000000000000e+01
3.520000000000000000e+02 4.975609756097561132e+01 2.000000000000000000e+01
3.520000000000000000e+02 5.121951219512195053e+01 2.900000000000000000e+01
3.520000000000000000e+02 5.268292682926828974e+01 2.600000000000000000e+01
3.520000000000000000e+02 5.414634146341463605e+01 4.400000000000000000e+01
3.520000000000000000e+02 5.560975609756097526e+01 4.700000000000000000e+01
3.520000000000000000e+02 5.707317073170731447e+01 5.600000000000000000e+01
3.520000000000000000e+02 5.853658536585365368e+01 8.600000000000000000e+01
3.520000000000000000e+02 6.000000000000000000e+01 8.600000000000000000e+01
3.520000000000000000e+02 6.146341463414633921e+01 9.300000000000000000e+01
3.520000000000000000e+02 6.292682926829267842e+01 1.060000000000000000e+02
3.520000000000000000e+02 6.439024390243902474e+01 1.310000000000000000e+02
3.520000000000000000e+02 6.585365853658537105e+01 1.480000000000000000e+02
3.520000000000000000e+02 6.731707317073170316e+01 1.630000000000000000e+02
3.520000000000000000e+02 6.878048780487804947e+01 2.070000000000000000e+02
3.520000000000000000e+02 7.024390243902439579e+01 1.840000000000000000e+02
3.520000000000000000e+02 7.170731707317072789e+01 2.010000000000000000e+02
3.520000000000000000e+02 7.317073170731707421e+01 2.130000000000000000e+02
3.520000000000000000e+02 7.463414634146340632e+01 2.130000000000000000e+02
3.520000000000000000e+02 7.609756097560975263e+01 2.480000000000000000e+02
3.520000000000000000e+02 7.756097560975609895e+01 2.710000000000000000e+02
3.520000000000000000e+02 7.902439024390243105e+01 2.560000000000000000e+02
3.520000000000000000e+02 8.048780487804877737e+01 2.720000000000000000e+02
3.520000000000000000e+02 8.195121951219512368e+01 2.870000000000000000e+02
3.520000000000000000e+02 8.341463414634145579e+01 2.610000000000000000e+02
3.520000000000000000e+02 8.487804878048780211e+01 2.870000000000000000e+02
3.520000000000000000e+02 8.634146341463414842e+01 3.080000000000000000e+02
3.520000000000000000e+02 8.780487804878048053e+01 2.810000000000000000e+02
3.520000000000000000e+02 8.926829268292682684e+01 2.910000000000000000e+02
3.520000000000000000e+02 9.073170731707317316e+01 3.120000000000000000e+02
3.520000000000000000e+02 9.219512195121950526e+01 2.570000000000000000e+02
3.520000000000000000e+02 9.365853658536585158e+01 2.700000000000000000e+02
3.520000000000000000e+02 9.512195121951219789e+01 2.620000000000000000e+02
3.520000000000000000e+02 9.658536585365853000e+01 2.620000000000000000e+02
3.520000000000000000e+02 9.804878048780487632e+01 2.660000000000000000e+02
3.520000000000000000e+02 9.951219512195122263e+01 2.460000000000000000e+02
3.520000000000000000e+02 1.009756097560975547e+02 2.150000000000000000e+02
3.520000000000000000e+02 1.024390243902439011e+02 2.310000000000000000e+02
3.520000000000000000e+02 1.039024390243902474e+02 2.160000000000000000e+02
3.520000000000000000e+02 1.053658536585365795e+02 1.720000000000000000e+02
3.520000000000000000e+02 1.068292682926829258e+02 1.850000000000000000e+02
3.520000000000000000e+02 1.082926829268292721e+02 1.690000000000000000e+02
3.520000000000000000e+02 1.097560975609756042e+02 1.520000000000000000e+02
3.520000000000000000e+02 1.112195121951219505e+02 1.490000000000000000e+02
3.520000000000000000e+02 1.126829268292682968e+02 1.490000000000000000e+02
3.520000000000000000e+02 1.141463414634146289e+02 1.380000000000000000e+02
3.520000000000000000e+02 1.156097560975609753e+02 1.210000000000000000e+02
3.520000000000000000e+02 1.170731707317073074e+02 9.800000000000000000e+01
3.520000000000000000e+02 1.185365853658536537e+02 8.200000000000000000e+01
3.520000000000000000e+02 1.200000000000000000e+02 8.300000000000000000e+01
3.520000000000000000e+02 1.214634146341463321e+02 7.700000000000000000e+01
3.520000000000000000e+02 1.229268292682926784e+02 7.000000000000000000e+01
3.520000000000000000e+02 1.243902439024390247e+02 5.600000000000000000e+01
3.520000000000000000e+02 1.258536585365853568e+02 6.500000000000000000e+01
3.520000000000000000e+02 1.273170731707317032e+02 5.000000000000000000e+01
3.520000000000000000e+02 1.287804878048780495e+02 4.100000000000000000e+01
3.520000000000000000e+02 1.302439024390243958e+02 3.600000000000000000e+01
3.520000000000000000e+02 1.317073170731707421e+02 3.600000000000000000e+01
3.520000000000000000e+02 1.331707317073170600e+02 3.000000000000000000e+01
3.520000000000000000e+02 1.346341463414634063e+02 2.500000000000000000e+01
3.520000000000000000e+02 1.360975609756097526e+02 2.900000000000000000e+01
3.520000000000000000e+02 1.375609756097560989e+02 2.000000000000000000e+01
3.520000000000000000e+02 1.390243902439024453e+02 1.200000000000000000e+01
3.520000000000000000e+02 1.404878048780487916e+02 1.100000000000000000e+01
3.520000000000000000e+02 1.419512195121951095e+02 1.500000000000000000e+01
3.520000000000000000e+02 1.434146341463414558e+02 1.500000000000000000e+01
3.520000000000000000e+02 1.448780487804878021e+02 5.000000000000000000e+00
3.520000000000000000e+02 1.463414634146341484e+02 5.000000000000000000e+00
3.520000000000000000e+02 1.478048780487804947e+02 5.000000000000000000e+00
3.520000000000000000e+02 1.492682926829268126e+02 7.000000000000000000e+00
3.520000000000000000e+02 1.507317073170731589e+02 4.000000000000000000e+00
3.520000000000000000e+02 1.521951219512195053e+02 7.000000000000000000e+00
3.520000000000000000e+02 1.536585365853658516e+02 5.000000000000000000e+00
3.520000000000000000e+02 1.551219512195121979e+02 7.000000000000000000e+00
3.520000000000000000e+02 1.580487804878048621e+02 4.000000000000000000e+00
3.520000000000000000e+02 1.595121951219512084e+02 1.000000000000000000e+00
3.520000000000000000e+02 1.609756097560975547e+02 1.000000000000000000e+00
3.520000000000000000e+02 1.624390243902439011e+02 2.000000000000000000e+00
3.520000000000000000e+02 1.639024390243902474e+02 1.000000000000000000e+00
3.520000000000000000e+02 1.668292682926829116e+02 1.000000000000000000e+00
3.520000000000000000e+02 1.682926829268292579e+02 2.000000000000000000e+00
3.520000000000000000e+02 1.726829268292682968e+02 1.000000000000000000e+00
3.520000000000000000e+02 1.756097560975609611e+02 1.000000000000000000e+00
3.520000000000000000e+02 1.770731707317073074e+02 1.000000000000000000e+00
3.520000000000000000e+02 1.785365853658536537e+02 1.000000000000000000e+00
3.520000000000000000e+02 1.800000000000000000e+02 1.000000000000000000e+00
3.520000000000000000e+02 1.829268292682926926e+02 1.000000000000000000e+00
3.560000000000000000e+02 3.951219512195121553e+01 3.000000000000000000e+00
3.560000000000000000e+02 4.097560975609756184e+01 5.000000000000000000e+00
3.560000000000000000e+02 4.243902439024390105e+01 4.000000000000000000e+00
3.560000000000000000e+02 4.390243902439024026e+01 9.000000000000000000e+00
3.560000000000000000e+02 4.536585365853658658e+01 1.200000000000000000e+01
3.560000000000000000e+02 4.682926829268292579e+01 1.200000000000000000e+01
3.560000000000000000e+02 4.829268292682926500e+01 1.700000000000000000e+01
3.560000000000000000e+02 4.975609756097561132e+01 2.800000000000000000e+01
3.560000000000000000e+02 5.121951219512195053e+01 1.800000000000000000e+01
3.560000000000000000e+02 5.268292682926828974e+01 2.200000000000000000e+01
3.560000000000000000e+02 5.414634146341463605e+01 3.200000000000000000e+01
3.560000000000000000e+02 5.560975609756097526e+01 4.400000000000000000e+01
3.560000000000000000e+02 5.707317073170731447e+01 6.100000000000000000e+01
3.560000000000000000e+02 5.853658536585365368e+01 7.100000000000000000e+01
3.560000000000000000e+02 6.000000000000000000e+01 6.100000000000000000e+01
3.560000000000000000e+02 6.146341463414633921e+01 8.300000000000000000e+01
3.560000000000000000e+02 6.292682926829267842e+01 9.800000000000000000e+01
3.560000000000000000e+02 6.439024390243902474e+01 9.400000000000000000e+01
3.560000000000000000e+02 6.585365853658537105e+01 1.170000000000000000e+02
3.560000000000000000e+02 6.731707317073170316e+01 1.400000000000000000e+02
3.560000000000000000e+02 6.878048780487804947e+01 1.470000000000000000e+02
3.560000000000000000e+02 7.024390243902439579e+01 1.960000000000000000e+02
3.560000000000000000e+02 7.170731707317072789e+01 1.730000000000000000e+02
3.560000000000000000e+02 7.317073170731707421e+01 1.970000000000000000e+02
3.560000000000000000e+02 7.463414634146340632e+01 1.980000000000000000e+02
3.560000000000000000e+02 7.609756097560975263e+01 2.340000000000000000e+02
3.560000000000000000e+02 7.756097560975609895e+01 2.160000000000000000e+02
3.560000000000000000e+02 7.902439024390243105e+01 2.400000000000000000e+02
3.560000000000000000e+02 8.048780487804877737e+01 2.510000000000000000e+02
3.560000000000000000e+02 8.195121951219512368e+01 2.520000000000000000e+02
3.560000000000000000e+02 8.341463414634145579e+01 2.600000000000000000e+02
3.560000000000000000e+02 8.487804878048780211e+01 2.480000000000000000e+02
3.560000000000000000e+02 8.634146341463414842e+01 2.720000000000000000e+02
3.560000000000000000e+02 8.780487804878048053e+01 2.920000000000000000e+02
3.560000000000000000e+02 8.926829268292682684e+01 2.750000000000000000e+02
3.560000000000000000e+02 9.073170731707317316e+01 2.700000000000000000e+02
3.560000000000000000e+02 9.219512195121950526e+01 2.700000000000000000e+02
3.560000000000000000e+02 9.365853658536585158e+01 2.580000000000000000e+02
3.560000000000000000e+02 9.512195121951219789e+01 2.420000000000000000e+02
3.560000000000000000e+02 9.658536585365853000e+01 2.580000000000000000e+02
3.560000000000000000e+02 9.804878048780487632e+01 2.420000000000000000e+02
3.560000000000000000e+02 9.951219512195122263e+01 2.170000000000000000e+02
3.560000000000000000e+02 1.009756097560975547e+02 2.320000000000000000e+02
3.560000000000000000e+02 1.024390243902439011e+02 2.100000000000000000e+02
3.560000000000000000e+02 1.039024390243902474e+02 2.300000000000000000e+02
3.560000000000000000e+02 1.053658536585365795e+02 1.600000000000000000e+02
3.560000000000000000e+02 1.068292682926829258e+02 1.790000000000000000e+02
3.560000000000000000e+02 1.082926829268292721e+02 1.420000000000000000e+02
3.560000000000000000e+02 1.097560975609756042e+02 1.680000000000000000e+02
3.560000000000000000e+02 1.112195121951219505e+02 1.250000000000000000e+02
3.560000000000000000e+02 1.126829268292682968e+02 1.570000000000000000e+02
3.560000000000000000e+02 1.141463414634146289e+02 1.300000000000000000e+02
3.560000000000000000e+02 1.156097560975609753e+02 1.160000000000000000e+02
3.560000000000000000e+02 1.170731707317073074e+02 1.060000000000000000e+02
3.560000000000000000e+02 1.185365853658536537e+02 8.300000000000000000e+01
3.560000000000000000e+02 1.200000000000000000e+02 7.000000000000000000e+01
3.560000000000000000e+02 1.214634146341463321e+02 7.900000000000000000e+01
3.560000000000000000e+02 1.229268292682926784e+02 6.300000000000000000e+01
3.560000000000000000e+02 1.243902439024390247e+02 6.700000000000000000e+01
3.560000000000000000e+02 1.258536585365853568e+02 3.900000000000000000e+01
3.560000000000000000e+02 1.273170731707317032e+02 5.200000000000000000e+01
3.560000000000000000e+02 1.287804878048780495e+02 5.000000000000000000e+01
3.560000000000000000e+02 1.302439024390243958e+02 4.100000000000000000e+01
3.560000000000000000e+02 1.317073170731707421e+02 3.500000000000000000e+01
3.560000000000000000e+02 1.331707317073170600e+02 2.900000000000000000e+01
3.560000000000000000e+02 1.346341463414634063e+02 2.800000000000000000e+01
3.560000000000000000e+02 1.360975609756097526e+02 2.500000000000000000e+01
3.560000000000000000e+02 1.375609756097560989e+02 2.100000000000000000e+01
3.560000000000000000e+02 1.390243902439024453e+02 2.300000000000000000e+01
3.560000000000000000e+02 1.404878048780487916e+02 1.800000000000000000e+01
3.560000000000000000e+02 1.419512195121951095e+02 2.000000000000000000e+01
3.560000000000000000e+02 1.434146341463414558e+02 8.000000000000000000e+00
3.560000000000000000e+02 1.448780487804878021e+02 1.000000000000000000e+01
3.560000000000000000e+02 1.463414634146341484e+02 7.000000000000000000e+00
3.560000000000000000e+02 1.478048780487804947e+02 9.000000000000000000e+00
3.560000000000000000e+02 1.492682926829268126e+02 9.000000000000000000e+00
3.560000000000000000e+02 1.507317073170731589e+02 5.000000000000000000e+00
3.560000000000000000e+02 1.521951219512195053e+02 5.000000000000000000e+00
3.560000000000000000e+02 1.536585365853658516e+02 6.000000000000000000e+00
3.560000000000000000e+02 1.551219512195121979e+02 3.000000000000000000e+00
3.560000000000000000e+02 1.565853658536585442e+02 5.000000000000000000e+00
3.560000000000000000e+02 1.580487804878048621e+02 1.000000000000000000e+00
3.560000000000000000e+02 1.595121951219512084e+02 1.000000000000000000e+00
3.560000000000000000e+02 1.609756097560975547e+02 2.000000000000000000e+00
3.560000000000000000e+02 1.624390243902439011e+02 2.000000000000000000e+00
3.560000000000000000e+02 1.639024390243902474e+02 1.000000000000000000e+00
3.560000000000000000e+02 1.653658536585365937e+02 2.000000000000000000e+00
3.560000000000000000e+02 1.668292682926829116e+02 1.000000000000000000e+00
3.560000000000000000e+02 1.697560975609756042e+02 1.000000000000000000e+00
3.560000000000000000e+02 1.712195121951219505e+02 2.000000000000000000e+00
3.560000000000000000e+02 1.741463414634146432e+02 1.000000000000000000e+00
3.560000000000000000e+02 1.770731707317073074e+02 1.000000000000000000e+00
3.560000000000000000e+02 1.814634146341463463e+02 1.000000000000000000e+00
3.560000000000000000e+02 1.843902439024390105e+02 1.000000000000000000e+00
3.600000000000000000e+02 3.073170731707316961e+01 1.000000000000000000e+00
3.600000000000000000e+02 3.658536585365853711e+01 1.000000000000000000e+00
3.600000000000000000e+02 3.804878048780487632e+01 1.000000000000000000e+00
3.600000000000000000e+02 3.951219512195121553e+01 1.000000000000000000e+00
3.600000000000000000e+02 4.097560975609756184e+01 4.000000000000000000e+00
3.600000000000000000e+02 4.243902439024390105e+01 7.000000000000000000e+00
3.600000000000000000e+02 4.390243902439024026e+01 4.000000000000000000e+00
3.600000000000000000e+02 4.536585365853658658e+01 6.000000000000000000e+00
3.600000000000000000e+02 4.682926829268292579e+01 1.100000000000000000e+01
3.600000000000000000e+02 4.829268292682926500e+01 1.400000000000000000e+01
3.600000000000000000e+02 4.975609756097561132e+01 1.200000000000000000e+01
3.600000000000000000e+02 5.121951219512195053e+01 1.700000000000000000e+01
3.600000000000000000e+02 5.268292682926828974e+01 2.300000000000000000e+01
3.600000000000000000e+02 5.414634146341463605e+01 3.000000000000000000e+01
3.600000000000000000e+02 5.560975609756097526e+01 2.600000000000000000e+01
3.600000000000000000e+02 5.707317073170731447e+01 3.900000000000000000e+01
3.600000000000000000e+02 5.853658536585365368e+01 4.200000000000000000e+01
3.600000000000000000e+02 6.000000000000000000e+01 5.500000000000000000e+01
3.600000000000000000e+02 6.146341463414633921e+01 7.100000000000000000e+01
3.600000000000000000e+02 6.292682926829267842e+01 6.800000000000000000e+01
3.600000000000000000e+02 6.439024390243902474e+01 9.800000000000000000e+01
3.600000000000000000e+02 6.585365853658537105e+01 1.200000000000000000e+02
3.600000000000000000e+02 6.731707317073170316e+01 1.190000000000000000e+02
3.600000000000000000e+02 6.878048780487804947e+01 1.370000000000000000e+02
3.600000000000000000e+02 7.024390243902439579e+01 1.440000000000000000e+02
3.600000000000000000e+02 7.170731707317072789e+01 1.450000000000000000e+02
3.600000000000000000e+02 7.317073170731707421e+01 1.510000000000000000e+02
3.600000000000000000e+02 7.463414634146340632e+01 2.040000000000000000e+02
3.600000000000000000e+02 7.609756097560975263e+01 1.950000000000000000e+02
3.600000000000000000e+02 7.756097560975609895e+01 1.990000000000000000e+02
3.600000000000000000e+02 7.902439024390243105e+01 2.080000000000000000e+02
3.600000000000000000e+02 8.048780487804877737e+01 2.290000000000000000e+02
3.600000000000000000e+02 8.195121951219512368e+01 2.210000000000000000e+02
3.600000000000000000e+02 8.341463414634145579e+01 2.100000000000000000e+02
3.600000000000000000e+02 8.487804878048780211e+01 2.520000000000000000e+02
3.600000000000000000e+02 8.634146341463414842e+01 2.350000000000000000e+02
3.600000000000000000e+02 8.780487804878048053e+01 2.450000000000000000e+02
3.600000000000000000e+02 8.926829268292682684e+01 2.250000000000000000e+02
3.600000000000000000e+02 9.073170731707317316e+01 2.650000000000000000e+02
3.600000000000000000e+02 9.219512195121950526e+01 2.360000000000000000e+02
3.600000000000000000e+02 9.365853658536585158e+01 2.570000000000000000e+02
3.600000000000000000e+02 9.512195121951219789e+01 2.540000000000000000e+02
3.600000000000000000e+02 9.658536585365853000e+01 2.310000000000000000e+02
3.600000000000000000e+02 9.804878048780487632e+01 2.210000000000000000e+02
3.600000000000000000e+02 9.951219512195122263e+01 2.070000000000000000e+02
3.600000000000000000e+02 1.009756097560975547e+02 2.130000000000000000e+02
3.600000000000000000e+02 1.024390243902439011e+02 1.620000000000000000e+02
3.600000000000000000e+02 1.039024390243902474e+02 2.000000000000000000e+02
3.600000000000000000e+02 1.053658536585365795e+02 1.660000000000000000e+02
3.600000000000000000e+02 1.068292682926829258e+02 1.680000000000000000e+02
3.600000000000000000e+02 1.082926829268292721e+02 1.500000000000000000e+02
3.600000000000000000e+02 1.097560975609756042e+02 1.620000000000000000e+02
3.600000000000000000e+02 1.112195121951219505e+02 1.190000000000000000e+02
3.600000000000000000e+02 1.126829268292682968e+02 1.370000000000000000e+02
3.600000000000000000e+02 1.141463414634146289e+02 1.290000000000000000e+02
3.600000000000000000e+02 1.156097560975609753e+02 1.070000000000000000e+02
3.600000000000000000e+02 1.170731707317073074e+02 1.040000000000000000e+02
3.600000000000000000e+02 1.185365853658536537e+02 6.400000000000000000e+01
3.600000000000000000e+02 1.200000000000000000e+02 7.400000000000000000e+01
3.600000000000000000e+02 1.214634146341463321e+02 6.000000000000000000e+01
3.600000000000000000e+02 1.229268292682926784e+02 8.800000000000000000e+01
3.600000000000000000e+02 1.243902439024390247e+02 7.100000000000000000e+01
3.600000000000000000e+02 1.258536585365853568e+02 5.300000000000000000e+01
3.600000000000000000e+02 1.273170731707317032e+02 4.700000000000000000e+01
3.600000000000000000e+02 1.287804878048780495e+02 5.600000000000000000e+01
3.600000000000000000e+02 1.302439024390243958e+02 5.000000000000000000e+01
3.600000000000000000e+02 1.317073170731707421e+02 4.500000000000000000e+01
3.600000000000000000e+02 1.331707317073170600e+02 3.000000000000000000e+01
3.600000000000000000e+02 1.346341463414634063e+02 1.900000000000000000e+01
3.600000000000000000e+02 1.360975609756097526e+02 2.600000000000000000e+01
3.600000000000000000e+02 1.375609756097560989e+02 1.900000000000000000e+01
3.600000000000000000e+02 1.390243902439024453e+02 2.100000000000000000e+01
3.600000000000000000e+02 1.404878048780487916e+02 2.300000000000000000e+01
3.600000000000000000e+02 1.419512195121951095e+02 1.500000000000000000e+01
3.600000000000000000e+02 1.434146341463414558e+02 1.300000000000000000e+01
3.600000000000000000e+02 1.448780487804878021e+02 1.500000000000000000e+01
3.600000000000000000e+02 1.463414634146341484e+02 1.100000000000000000e+01
3.600000000000000000e+02 1.478048780487804947e+02 4.000000000000000000e+00
3.600000000000000000e+02 1.492682926829268126e+02 1.000000000000000000e+01
3.600000000000000000e+02 1.507317073170731589e+02 1.100000000000000000e+01
3.600000000000000000e+02 1.521951219512195053e+02 4.000000000000000000e+00
3.600000000000000000e+02 1.536585365853658516e+02 3.000000000000000000e+00
3.600000000000000000e+02 1.551219512195121979e+02 2.000000000000000000e+00
3.600000000000000000e+02 1.565853658536585442e+02 3.000000000000000000e+00
3.600000000000000000e+02 1.595121951219512084e+02 2.000000000000000000e+00
3.600000000000000000e+02 1.609756097560975547e+02 5.000000000000000000e+00
3.600000000000000000e+02 1.624390243902439011e+02 3.000000000000000000e+00
3.600000000000000000e+02 1.668292682926829116e+02 1.000000000000000000e+00
3.600000000000000000e+02 1.682926829268292579e+02 1.000000000000000000e+00
3.600000000000000000e+02 1.697560975609756042e+02 2.000000000000000000e+00
3.600000000000000000e+02 1.741463414634146432e+02 1.000000000000000000e+00
3.600000000000000000e+02 1.756097560975609611e+02 1.000000000000000000e+00
3.600000000000000000e+02 1.785365853658536537e+02 1.000000000000000000e+00
3.640000000000000000e+02 3.512195121951219789e+01 1.000000000000000000e+00
3.640000000000000000e+02 3.951219512195121553e+01 1.000000000000000000e+00
3.640000000000000000e+02 4.097560975609756184e+01 3.000000000000000000e+00
3.640000000000000000e+02 4.243902439024390105e+01 1.000000000000000000e+00
3.640000000000000000e+02 4.390243902439024026e+01 2.000000000000000000e+00
3.640000000000000000e+02 4.536585365853658658e+01 5.000000000000000000e+00
3.640000000000000000e+02 4.682926829268292579e+01 7.000000000000000000e+00
3.640000000000000000e+02 4.829268292682926500e+01 1.400000000000000000e+01
3.640000000000000000e+02 4.975609756097561132e+01 1.100000000000000000e+01
3.640000000000000000e+02 5.121951219512195053e+01 1.100000000000000000e+01
3.640000000000000000e+02 5.268292682926828974e+01 1.400000000000000000e+01
3.640000000000000000e+02 5.414634146341463605e+01 3.500000000000000000e+01
3.640000000000000000e+02 5.560975609756097526e+01 2.000000000000000000e+01
3.640000000000000000e+02 5.707317073170731447e+01 2.600000000000000000e+01
3.640000000000000000e+02 5.853658536585365368e+01 4.400000000000000000e+01
3.640000000000000000e+02 6.000000000000000000e+01 4.600000000000000000e+01
3.640000000000000000e+02 6.146341463414633921e+01 6.800000000000000000e+01
3.640000000000000000e+02 6.292682926829267842e+01 5.500000000000000000e+01
3.640000000000000000e+02 6.439024390243902474e+01 9.200000000000000000e+01
3.640000000000000000e+02 6.585365853658537105e+01 7.500000000000000000e+01
3.640000000000000000e+02 6.731707317073170316e+01 7.500000000000000000e+01
3.640000000000000000e+02 6.878048780487804947e+01 1.000000000000000000e+02
3.640000000000000000e+02 7.024390243902439579e+01 1.140000000000000000e+02
3.640000000000000000e+02 7.170731707317072789e+01 1.130000000000000000e+02
3.640000000000000000e+02 7.317073170731707421e+01 1.460000000000000000e+02
3.640000000000000000e+02 7.463414634146340632e+01 1.560000000000000000e+02
3.640000000000000000e+02 7.609756097560975263e+01 1.690000000000000000e+02
3.640000000000000000e+02 7.756097560975609895e+01 1.800000000000000000e+02
3.640000000000000000e+02 7.902439024390243105e+01 1.880000000000000000e+02
3.640000000000000000e+02 8.048780487804877737e+01 2.000000000000000000e+02
3.640000000000000000e+02 8.195121951219512368e+01 2.010000000000000000e+02
3.640000000000000000e+02 8.341463414634145579e+01 2.160000000000000000e+02
3.640000000000000000e+02 8.487804878048780211e+01 2.220000000000000000e+02
3.640000000000000000e+02 8.634146341463414842e+01 1.840000000000000000e+02
3.640000000000000000e+02 8.780487804878048053e+01 2.380000000000000000e+02
3.640000000000000000e+02 8.926829268292682684e+01 2.250000000000000000e+02
3.640000000000000000e+02 9.073170731707317316e+01 2.110000000000000000e+02
3.640000000000000000e+02 9.219512195121950526e+01 2.230000000000000000e+02
3.640000000000000000e+02 9.365853658536585158e+01 2.220000000000000000e+02
3.640000000000000000e+02 9.512195121951219789e+01 2.090000000000000000e+02
3.640000000000000000e+02 9.658536585365853000e+01 2.220000000000000000e+02
3.640000000000000000e+02 9.804878048780487632e+01 2.000000000000000000e+02
3.640000000000000000e+02 9.951219512195122263e+01 2.010000000000000000e+02
3.640000000000000000e+02 1.009756097560975547e+02 1.820000000000000000e+02
3.640000000000000000e+02 1.024390243902439011e+02 1.780000000000000000e+02
3.640000000000000000e+02 1.039024390243902474e+02 1.740000000000000000e+02
3.640000000000000000e+02 1.053658536585365795e+02 1.600000000000000000e+02
3.640000000000000000e+02 1.068292682926829258e+02 1.850000000000000000e+02
3.640000000000000000e+02 1.082926829268292721e+02 1.420000000000000000e+02
3.640000000000000000e+02 1.097560975609756042e+02 1.380000000000000000e+02
3.640000000000000000e+02 1.112195121951219505e+02 1.290000000000000000e+02
3.640000000000000000e+02 1.126829268292682968e+02 1.060000000000000000e+02
3.640000000000000000e+02 1.141463414634146289e+02 1.220000000000000000e+02
3.640000000000000000e+02 1.156097560975609753e+02 1.190000000000000000e+02
3.640000000000000000e+02 1.170731707317073074e+02 1.050000000000000000e+02
3.640000000000000000e+02 1.185365853658536537e+02 9.900000000000000000e+01
3.640000000000000000e+02 1.200000000000000000e+02 7.800000000000000000e+01
3.640000000000000000e+02 1.214634146341463321e+02 7.000000000000000000e+01
3.640000000000000000e+02 1.229268292682926784e+02 7.700000000000000000e+01
3.640000000000000000e+02 1.243902439024390247e+02 6.800000000000000000e+01
3.640000000000000000e+02 1.258536585365853568e+02 4.600000000000000000e+01
3.640000000000000000e+02 1.273170731707317032e+02 6.700000000000000000e+01
3.640000000000000000e+02 1.287804878048780495e+02 4.900000000000000000e+01
3.640000000000000000e+02 1.302439024390243958e+02 3.000000000000000000e+01
3.640000000000000000e+02 1.317073170731707421e+02 3.400000000000000000e+01
3.640000000000000000e+02 1.331707317073170600e+02 3.300000000000000000e+01
3.640000000000000000e+02 1.346341463414634063e+02 2.500000000000000000e+01
3.640000000000000000e+02 1.360975609756097526e+02 1.500000000000000000e+01
3.640000000000000000e+02 1.375609756097560989e+02 2.900000000000000000e+01
3.640000000000000000e+02 1.390243902439024453e+02 2.100000000000000000e+01
3.640000000000000000e+02 1.404878048780487916e+02 1.300000000000000000e+01
3.640000000000000000e+02 1.419512195121951095e+02 1.400000000000000000e+01
3.640000000000000000e+02 1.434146341463414558e+02 1.000000000000000000e+01
3.640000000000000000e+02 1.448780487804878021e+02 6.000000000000000000e+00
3.640000000000000000e+02 1.463414634146341484e+02 9.000000000000000000e+00
3.640000000000000000e+02 1.478048780487804947e+02 6.000000000000000000e+00
3.640000000000000000e+02 1.492682926829268126e+02 7.000000000000000000e+00
3.640000000000000000e+02 1.507317073170731589e+02 9.000000000000000000e+00
3.640000000000000000e+02 1.521951219512195053e+02 7.000000000000000000e+00
3.640000000000000000e+02 1.536585365853658516e+02 6.000000000000000000e+00
3.640000000000000000e+02 1.551219512195121979e+02 4.000000000000000000e+00
3.640000000000000000e+02 1.565853658536585442e+02 4.000000000000000000e+00
3.640000000000000000e+02 1.580487804878048621e+02 2.000000000000000000e+00
3.640000000000000000e+02 1.595121951219512084e+02 3.000000000000000000e+00
3.640000000000000000e+02 1.609756097560975547e+02 2.000000000000000000e+00
3.640000000000000000e+02 1.624390243902439011e+02 3.000000000000000000e+00
3.640000000000000000e+02 1.639024390243902474e+02 1.000000000000000000e+00
3.640000000000000000e+02 1.653658536585365937e+02 1.000000000000000000e+00
3.640000000000000000e+02 1.668292682926829116e+02 1.000000000000000000e+00
3.640000000000000000e+02 1.756097560975609611e+02 1.000000000000000000e+00
3.640000000000000000e+02 1.770731707317073074e+02 1.000000000000000000e+00
3.640000000000000000e+02 1.990243902439024453e+02 1.000000000000000000e+00
3.680000000000000000e+02 3.658536585365853711e+01 1.000000000000000000e+00
3.680000000000000000e+02 3.804878048780487632e+01 1.000000000000000000e+00
3.680000000000000000e+02 4.243902439024390105e+01 4.000000000000000000e+00
3.680000000000000000e+02 4.390243902439024026e+01 2.000000000000000000e+00
3.680000000000000000e+02 4.536585365853658658e+01 3.000000000000000000e+00
3.680000000000000000e+02 4.682926829268292579e+01 5.000000000000000000e+00
3.680000000000000000e+02 4.829268292682926500e+01 4.000000000000000000e+00
3.680000000000000000e+02 4.975609756097561132e+01 9.000000000000000000e+00
3.680000000000000000e+02 5.121951219512195053e+01 8.000000000000000000e+00
3.680000000000000000e+02 5.268292682926828974e+01 1.300000000000000000e+01
3.680000000000000000e+02 5.414634146341463605e+01 1.500000000000000000e+01
3.680000000000000000e+02 5.560975609756097526e+01 2.100000000000000000e+01
3.680000000000000000e+02 5.707317073170731447e+01 2.600000000000000000e+01
3.680000000000000000e+02 5.853658536585365368e+01 2.200000000000000000e+01
3.680000000000000000e+02 6.000000000000000000e+01 4.700000000000000000e+01
3.680000000000000000e+02 6.146341463414633921e+01 5.200000000000000000e+01
3.680000000000000000e+02 6.292682926829267842e+01 4.500000000000000000e+01
3.680000000000000000e+02 6.439024390243902474e+01 8.600000000000000000e+01
3.680000000000000000e+02 6.585365853658537105e+01 6.500000000000000000e+01
3.680000000000000000e+02 6.731707317073170316e+01 7.500000000000000000e+01
3.680000000000000000e+02 6.878048780487804947e+01 9.900000000000000000e+01
3.680000000000000000e+02 7.024390243902439579e+01 1.090000000000000000e+02
3.680000000000000000e+02 7.170731707317072789e+01 1.170000000000000000e+02
3.680000000000000000e+02 7.317073170731707421e+01 1.200000000000000000e+02
3.680000000000000000e+02 7.463414634146340632e+01 1.460000000000000000e+02
3.680000000000000000e+02 7.609756097560975263e+01 1.180000000000000000e+02
3.680000000000000000e+02 7.756097560975609895e+01 1.590000000000000000e+02
3.680000000000000000e+02 7.902439024390243105e+01 1.540000000000000000e+02
3.680000000000000000e+02 8.048780487804877737e+01 1.650000000000000000e+02
3.680000000000000000e+02 8.195121951219512368e+01 1.760000000000000000e+02
3.680000000000000000e+02 8.341463414634145579e+01 1.970000000000000000e+02
3.680000000000000000e+02 8.487804878048780211e+01 2.040000000000000000e+02
3.680000000000000000e+02 8.634146341463414842e+01 2.100000000000000000e+02
3.680000000000000000e+02 8.780487804878048053e+01 1.860000000000000000e+02
3.680000000000000000e+02 8.926829268292682684e+01 1.820000000000000000e+02
3.680000000000000000e+02 9.073170731707317316e+01 1.700000000000000000e+02
3.680000000000000000e+02 9.219512195121950526e+01 2.090000000000000000e+02
3.680000000000000000e+02 9.365853658536585158e+01 2.160000000000000000e+02
3.680000000000000000e+02 9.512195121951219789e+01 1.900000000000000000e+02
3.680000000000000000e+02 9.658536585365853000e+01 1.970000000000000000e+02
3.680000000000000000e+02 9.804878048780487632e+01 1.890000000000000000e+02
3.680000000000000000e+02 9.951219512195122263e+01 1.720000000000000000e+02
3.680000000000000000e+02 1.009756097560975547e+02 1.960000000000000000e+02
3.680000000000000000e+02 1.024390243902439011e+02 1.750000000000000000e+02
3.680000000000000000e+02 1.039024390243902474e+02 1.880000000000000000e+02
3.680000000000000000e+02 1.053658536585365795e+02 1.670000000000000000e+02
3.680000000000000000e+02 1.068292682926829258e+02 1.730000000000000000e+02
3.680000000000000000e+02 1.082926829268292721e+02 1.320000000000000000e+02
3.680000000000000000e+02 1.097560975609756042e+02 1.270000000000000000e+02
3.680000000000000000e+02 1.112195121951219505e+02 1.470000000000000000e+02
3.680000000000000000e+02 1.126829268292682968e+02 1.320000000000000000e+02
3.680000000000000000e+02 1.141463414634146289e+02 1.090000000000000000e+02
3.680000000000000000e+02 1.156097560975609753e+02 1.150000000000000000e+02
3.680000000000000000e+02 1.170731707317073074e+02 9.800000000000000000e+01
3.680000000000000000e+02 1.185365853658536537e+02 9.000000000000000000e+01
3.680000000000000000e+02 1.200000000000000000e+02 7.700000000000000000e+01
3.680000000000000000e+02 1.214634146341463321e+02 6.600000000000000000e+01
3.680000000000000000e+02 1.229268292682926784e+02 6.300000000000000000e+01
3.680000000000000000e+02 1.243902439024390247e+02 6.500000000000000000e+01
3.680000000000000000e+02 1.258536585365853568e+02 5.200000000000000000e+01
3.680000000000000000e+02 1.273170731707317032e+02 5.500000000000000000e+01
3.680000000000000000e+02 1.287804878048780495e+02 5.100000000000000000e+01
3.680000000000000000e+02 1.302439024390243958e+02 5.000000000000000000e+01
3.680000000000000000e+02 1.317073170731707421e+02 3.700000000000000000e+01
3.680000000000000000e+02 1.331707317073170600e+02 2.400000000000000000e+01
3.680000000000000000e+02 1.346341463414634063e+02 2.900000000000000000e+01
3.680000000000000000e+02 1.360975609756097526e+02 2.700000000000000000e+01
3.680000000000000000e+02 1.375609756097560989e+02 2.500000000000000000e+01
3.680000000000000000e+02 1.390243902439024453e+02 1.400000000000000000e+01
3.680000000000000000e+02 1.404878048780487916e+02 1.800000000000000000e+01
3.680000000000000000e+02 1.419512195121951095e+02 2.200000000000000000e+01
3.680000000000000000e+02 1.434146341463414558e+02 1.700000000000000000e+01
3.680000000000000000e+02 1.448780487804878021e+02 1.300000000000000000e+01
3.680000000000000000e+02 1.463414634146341484e+02 1.500000000000000000e+01
3.680000000000000000e+02 1.478048780487804947e+02 1.200000000000000000e+01
3.680000000000000000e+02 1.492682926829268126e+02 5.000000000000000000e+00
3.680000000000000000e+02 1.507317073170731589e+02 8.000000000000000000e+00
3.680000000000000000e+02 1.521951219512195053e+02 9.000000000000000000e+00
3.680000000000000000e+02 1.536585365853658516e+02 7.000000000000000000e+00
3.680000000000000000e+02 1.551219512195121979e+02 4.000000000000000000e+00
3.680000000000000000e+02 1.565853658536585442e+02 2.000000000000000000e+00
3.680000000000000000e+02 1.580487804878048621e+02 4.000000000000000000e+00
3.680000000000000000e+02 1.624390243902439011e+02 2.000000000000000000e+00
3.680000000000000000e+02 1.639024390243902474e+02 3.000000000000000000e+00
3.680000000000000000e+02 1.668292682926829116e+02 1.000000000000000000e+00
3.680000000000000000e+02 1.682926829268292579e+02 1.000000000000000000e+00
3.680000000000000000e+02 1.697560975609756042e+02 1.000000000000000000e+00
3.680000000000000000e+02 1.712195121951219505e+02 1.000000000000000000e+00
3.680000000000000000e+02 1.741463414634146432e+02 2.000000000000000000e+00
3.680000000000000000e+02 1.770731707317073074e+02 2.000000000000000000e+00
3.680000000000000000e+02 1.917073170731707137e+02 1.000000000000000000e+00
3.720000000000000000e+02 3.219512195121951237e+01 1.000000000000000000e+00
3.720000000000000000e+02 3.804878048780487632e+01 1.000000000000000000e+00
3.720000000000000000e+02 3.951219512195121553e+01 1.000000000000000000e+00
3.720000000000000000e+02 4.097560975609756184e+01 1.000000000000000000e+00
3.720000000000000000e+02 4.243902439024390105e+01 2.000000000000000000e+00
3.720000000000000000e+02 4.390243902439024026e+01 3.000000000000000000e+00
3.720000000000000000e+02 4.536585365853658658e+01 1.000000000000000000e+00
3.720000000000000000e+02 4.682926829268292579e+01 2.000000000000000000e+00
3.720000000000000000e+02 4.829268292682926500e+01 8.000000000000000000e+00
3.720000000000000000e+02 4.975609756097561132e+01 7.000000000000000000e+00
3.720000000000000000e+02 5.121951219512195053e+01 7.000000000000000000e+00
3.720000000000000000e+02 5.268292682926828974e+01 1.000000000000000000e+01
3.720000000000000000e+02 5.414634146341463605e+01 1.400000000000000000e+01
3.720000000000000000e+02 5.560975609756097526e+01 1.700000000000000000e+01
3.720000000000000000e+02 5.707317073170731447e+01 2.000000000000000000e+01
3.720000000000000000e+02 5.853658536585365368e+01 2.900000000000000000e+01
3.720000000000000000e+02 6.000000000000000000e+01 3.000000000000000000e+01
3.720000000000000000e+02 6.146341463414633921e+01 3.100000000000000000e+01
3.720000000000000000e+02 6.292682926829267842e+01 4.600000000000000000e+01
3.720000000000000000e+02 6.439024390243902474e+01 5.100000000000000000e+01
3.720000000000000000e+02 6.585365853658537105e+01 6.800000000000000000e+01
3.720000000000000000e+02 6.731707317073170316e+01 5.100000000000000000e+01
3.720000000000000000e+02 6.878048780487804947e+01 5.900000000000000000e+01
3.720000000000000000e+02 7.024390243902439579e+01 7.700000000000000000e+01
3.720000000000000000e+02 7.170731707317072789e+01 1.010000000000000000e+02
3.720000000000000000e+02 7.317073170731707421e+01 8.800000000000000000e+01
3.720000000000000000e+02 7.463414634146340632e+01 9.900000000000000000e+01
3.720000000000000000e+02 7.609756097560975263e+01 1.080000000000000000e+02
3.720000000000000000e+02 7.756097560975609895e+01 1.200000000000000000e+02
3.720000000000000000e+02 7.902439024390243105e+01 1.430000000000000000e+02
3.720000000000000000e+02 8.048780487804877737e+01 1.650000000000000000e+02
3.720000000000000000e+02 8.195121951219512368e+01 1.610000000000000000e+02
3.720000000000000000e+02 8.341463414634145579e+01 1.590000000000000000e+02
3.720000000000000000e+02 8.487804878048780211e+01 1.690000000000000000e+02
3.720000000000000000e+02 8.634146341463414842e+01 1.560000000000000000e+02
3.720000000000000000e+02 8.780487804878048053e+01 1.940000000000000000e+02
3.720000000000000000e+02 8.926829268292682684e+01 1.790000000000000000e+02
3.720000000000000000e+02 9.073170731707317316e+01 1.600000000000000000e+02
3.720000000000000000e+02 9.219512195121950526e+01 1.930000000000000000e+02
3.720000000000000000e+02 9.365853658536585158e+01 1.760000000000000000e+02
3.720000000000000000e+02 9.512195121951219789e+01 1.660000000000000000e+02
3.720000000000000000e+02 9.658536585365853000e+01 1.840000000000000000e+02
3.720000000000000000e+02 9.804878048780487632e+01 1.620000000000000000e+02
3.720000000000000000e+02 9.951219512195122263e+01 1.730000000000000000e+02
3.720000000000000000e+02 1.009756097560975547e+02 1.580000000000000000e+02
3.720000000000000000e+02 1.024390243902439011e+02 1.800000000000000000e+02
3.720000000000000000e+02 1.039024390243902474e+02 1.800000000000000000e+02
3.720000000000000000e+02 1.053658536585365795e+02 1.380000000000000000e+02
3.720000000000000000e+02 1.068292682926829258e+02 1.360000000000000000e+02
3.720000000000000000e+02 1.082926829268292721e+02 1.400000000000000000e+02
3.720000000000000000e+02 1.097560975609756042e+02 1.190000000000000000e+02
3.720000000000000000e+02 1.112195121951219505e+02 1.250000000000000000e+02
3.720000000000000000e+02 1.126829268292682968e+02 1.180000000000000000e+02
3.720000000000000000e+02 1.141463414634146289e+02 1.050000000000000000e+02
3.720000000000000000e+02 1.156097560975609753e+02 9.300000000000000000e+01
3.720000000000000000e+02 1.170731707317073074e+02 1.010000000000000000e+02
3.720000000000000000e+02 1.185365853658536537e+02 8.700000000000000000e+01
3.720000000000000000e+02 1.200000000000000000e+02 8.500000000000000000e+01
3.720000000000000000e+02 1.214634146341463321e+02 6.200000000000000000e+01
3.720000000000000000e+02 1.229268292682926784e+02 7.000000000000000000e+01
3.720000000000000000e+02 1.243902439024390247e+02 6.400000000000000000e+01
3.720000000000000000e+02 1.258536585365853568e+02 6.200000000000000000e+01
3.720000000000000000e+02 1.273170731707317032e+02 5.400000000000000000e+01
3.720000000000000000e+02 1.287804878048780495e+02 5.000000000000000000e+01
3.720000000000000000e+02 1.302439024390243958e+02 4.600000000000000000e+01
3.720000000000000000e+02 1.317073170731707421e+02 3.800000000000000000e+01
3.720000000000000000e+02 1.331707317073170600e+02 3.600000000000000000e+01
3.720000000000000000e+02 1.346341463414634063e+02 4.600000000000000000e+01
3.720000000000000000e+02 1.360975609756097526e+02 2.100000000000000000e+01
3.720000000000000000e+02 1.375609756097560989e+02 2.600000000000000000e+01
3.720000000000000000e+02 1.390243902439024453e+02 1.500000000000000000e+01
3.720000000000000000e+02 1.404878048780487916e+02 2.000000000000000000e+01
3.720000000000000000e+02 1.419512195121951095e+02 1.400000000000000000e+01
3.720000000000000000e+02 1.434146341463414558e+02 1.500000000000000000e+01
3.720000000000000000e+02 1.448780487804878021e+02 1.400000000000000000e+01
3.720000000000000000e+02 1.463414634146341484e+02 9.000000000000000000e+00
3.720000000000000000e+02 1.478048780487804947e+02 8.000000000000000000e+00
3.720000000000000000e+02 1.492682926829268126e+02 7.000000000000000000e+00
3.720000000000000000e+02 1.507317073170731589e+02 1.200000000000000000e+01
3.720000000000000000e+02 1.521951219512195053e+02 4.000000000000000000e+00
3.720000000000000000e+02 1.536585365853658516e+02 8.000000000000000000e+00
3.720000000000000000e+02 1.551219512195121979e+02 4.000000000000000000e+00
3.720000000000000000e+02 1.565853658536585442e+02 2.000000000000000000e+00
3.720000000000000000e+02 1.580487804878048621e+02 1.000000000000000000e+00
3.720000000000000000e+02 1.595121951219512084e+02 4.000000000000000000e+00
3.720000000000000000e+02 1.609756097560975547e+02 3.000000000000000000e+00
3.720000000000000000e+02 1.624390243902439011e+02 2.000000000000000000e+00
3.720000000000000000e+02 1.639024390243902474e+02 4.000000000000000000e+00
3.720000000000000000e+02 1.653658536585365937e+02 4.000000000000000000e+00
3.720000000000000000e+02 1.682926829268292579e+02 1.000000000000000000e+00
3.720000000000000000e+02 1.697560975609756042e+02 1.000000000000000000e+00
3.720000000000000000e+02 1.712195121951219505e+02 2.000000000000000000e+00
3.720000000000000000e+02 1.726829268292682968e+02 2.000000000000000000e+00
3.720000000000000000e+02 1.756097560975609611e+02 1.000000000000000000e+00
3.720000000000000000e+02 1.814634146341463463e+02 1.000000000000000000e+00
3.720000000000000000e+02 1.829268292682926926e+02 1.000000000000000000e+00
3.720000000000000000e+02 1.843902439024390105e+02 1.000000000000000000e+00
3.760000000000000000e+02 3.658536585365853711e+01 1.000000000000000000e+00
3.760000000000000000e+02 3.804878048780487632e+01 1.000000000000000000e+00
3.760000000000000000e+02 4.243902439024390105e+01 1.000000000000000000e+00
3.760000000000000000e+02 4.390243902439024026e+01 4.000000000000000000e+00
3.760000000000000000e+02 4.536585365853658658e+01 2.000000000000000000e+00
3.760000000000000000e+02 4.682926829268292579e+01 2.000000000000000000e+00
3.760000000000000000e+02 4.829268292682926500e+01 4.000000000000000000e+00
3.760000000000000000e+02 4.975609756097561132e+01 6.000000000000000000e+00
3.760000000000000000e+02 5.121951219512195053e+01 9.000000000000000000e+00
3.760000000000000000e+02 5.268292682926828974e+01 9.000000000000000000e+00
3.760000000000000000e+02 5.414634146341463605e+01 1.500000000000000000e+01
3.760000000000000000e+02 5.560975609756097526e+01 1.500000000000000000e+01
3.760000000000000000e+02 5.707317073170731447e+01 1.800000000000000000e+01
3.760000000000000000e+02 5.853658536585365368e+01 2.100000000000000000e+01
3.760000000000000000e+02 6.000000000000000000e+01 2.300000000000000000e+01
3.760000000000000000e+02 6.146341463414633921e+01 2.900000000000000000e+01
3.760000000000000000e+02 6.292682926829267842e+01 4.000000000000000000e+01
3.760000000000000000e+02 6.439024390243902474e+01 2.900000000000000000e+01
3.760000000000000000e+02 6.585365853658537105e+01 6.500000000000000000e+01
3.760000000000000000e+02 6.731707317073170316e+01 6.300000000000000000e+01
3.760000000000000000e+02 6.878048780487804947e+01 6.000000000000000000e+01
3.760000000000000000e+02 7.024390243902439579e+01 6.800000000000000000e+01
3.760000000000000000e+02 7.170731707317072789e+01 6.200000000000000000e+01
3.760000000000000000e+02 7.317073170731707421e+01 8.300000000000000000e+01
3.760000000000000000e+02 7.463414634146340632e+01 1.080000000000000000e+02
3.760000000000000000e+02 7.609756097560975263e+01 1.030000000000000000e+02
3.760000000000000000e+02 7.756097560975609895e+01 1.270000000000000000e+02
3.760000000000000000e+02 7.902439024390243105e+01 1.350000000000000000e+02
3.760000000000000000e+02 8.048780487804877737e+01 1.210000000000000000e+02
3.760000000000000000e+02 8.195121951219512368e+01 1.280000000000000000e+02
3.760000000000000000e+02 8.341463414634145579e+01 1.300000000000000000e+02
3.760000000000000000e+02 8.487804878048780211e+01 1.630000000000000000e+02
3.760000000000000000e+02 8.634146341463414842e+01 1.450000000000000000e+02
3.760000000000000000e+02 8.780487804878048053e+01 1.340000000000000000e+02
3.760000000000000000e+02 8.926829268292682684e+01 1.540000000000000000e+02
3.760000000000000000e+02 9.073170731707317316e+01 1.680000000000000000e+02
3.760000000000000000e+02 9.219512195121950526e+01 1.740000000000000000e+02
3.760000000000000000e+02 9.365853658536585158e+01 1.670000000000000000e+02
3.760000000000000000e+02 9.512195121951219789e+01 1.640000000000000000e+02
3.760000000000000000e+02 9.658536585365853000e+01 1.690000000000000000e+02
3.760000000000000000e+02 9.804878048780487632e+01 1.600000000000000000e+02
3.760000000000000000e+02 9.951219512195122263e+01 1.680000000000000000e+02
3.760000000000000000e+02 1.009756097560975547e+02 1.620000000000000000e+02
3.760000000000000000e+02 1.024390243902439011e+02 1.510000000000000000e+02
3.760000000000000000e+02 1.039024390243902474e+02 1.500000000000000000e+02
3.760000000000000000e+02 1.053658536585365795e+02 1.450000000000000000e+02
3.760000000000000000e+02 1.068292682926829258e+02 1.420000000000000000e+02
3.760000000000000000e+02 1.082926829268292721e+02 1.420000000000000000e+02
3.760000000000000000e+02 1.097560975609756042e+02 1.230000000000000000e+02
3.760000000000000000e+02 1.112195121951219505e+02 1.140000000000000000e+02
3.760000000000000000e+02 1.126829268292682968e+02 9.800000000000000000e+01
3.760000000000000000e+02 1.141463414634146289e+02 1.100000000000000000e+02
3.760000000000000000e+02 1.156097560975609753e+02 1.000000000000000000e+02
3.760000000000000000e+02 1.170731707317073074e+02 9.400000000000000000e+01
3.760000000000000000e+02 1.185365853658536537e+02 8.400000000000000000e+01
3.760000000000000000e+02 1.200000000000000000e+02 6.800000000000000000e+01
3.760000000000000000e+02 1.214634146341463321e+02 6.100000000000000000e+01
3.760000000000000000e+02 1.229268292682926784e+02 6.300000000000000000e+01
3.760000000000000000e+02 1.243902439024390247e+02 6.700000000000000000e+01
3.760000000000000000e+02 1.258536585365853568e+02 4.200000000000000000e+01
3.760000000000000000e+02 1.273170731707317032e+02 5.400000000000000000e+01
3.760000000000000000e+02 1.287804878048780495e+02 5.300000000000000000e+01
3.760000000000000000e+02 1.302439024390243958e+02 3.900000000000000000e+01
3.760000000000000000e+02 1.317073170731707421e+02 4.200000000000000000e+01
3.760000000000000000e+02 1.331707317073170600e+02 4.700000000000000000e+01
3.760000000000000000e+02 1.346341463414634063e+02 2.400000000000000000e+01
3.760000000000000000e+02 1.360975609756097526e+02 2.400000000000000000e+01
3.760000000000000000e+02 1.375609756097560989e+02 2.600000000000000000e+01
3.760000000000000000e+02 1.390243902439024453e+02 2.200000000000000000e+01
3.760000000000000000e+02 1.404878048780487916e+02 2.100000000000000000e+01
3.760000000000000000e+02 1.419512195121951095e+02 1.200000000000000000e+01
3.760000000000000000e+02 1.434146341463414558e+02 1.300000000000000000e+01
3.760000000000000000e+02 1.448780487804878021e+02 1.200000000000000000e+01
3.760000000000000000e+02 1.463414634146341484e+02 1.600000000000000000e+01
3.760000000000000000e+02 1.478048780487804947e+02 1.100000000000000000e+01
3.760000000000000000e+02 1.492682926829268126e+02 6.000000000000000000e+00
3.760000000000000000e+02 1.507317073170731589e+02 8.000000000000000000e+00
3.760000000000000000e+02 1.521951219512195053e+02 6.000000000000000000e+00
3.760000000000000000e+02 1.536585365853658516e+02 8.000000000000000000e+00
3.760000000000000000e+02 1.551219512195121979e+02 4.000000000000000000e+00
3.760000000000000000e+02 1.565853658536585442e+02 4.000000000000000000e+00
3.760000000000000000e+02 1.580487804878048621e+02 4.000000000000000000e+00
3.760000000000000000e+02 1.595121951219512084e+02 4.000000000000000000e+00
3.760000000000000000e+02 1.609756097560975547e+02 2.000000000000000000e+00
3.760000000000000000e+02 1.624390243902439011e+02 5.000000000000000000e+00
3.760000000000000000e+02 1.682926829268292579e+02 3.000000000000000000e+00
3.760000000000000000e+02 1.697560975609756042e+02 1.000000000000000000e+00
3.760000000000000000e+02 1.712195121951219505e+02 1.000000000000000000e+00
3.760000000000000000e+02 1.770731707317073074e+02 1.000000000000000000e+00
3.760000000000000000e+02 1.814634146341463463e+02 1.000000000000000000e+00
3.760000000000000000e+02 1.829268292682926926e+02 1.000000000000000000e+00
3.800000000000000000e+02 3.804878048780487632e+01 1.000000000000000000e+00
3.800000000000000000e+02 4.243902439024390105e+01 1.000000000000000000e+00
3.800000000000000000e+02 4.536585365853658658e+01 3.000000000000000000e+00
3.800000000000000000e+02 4.682926829268292579e+01 3.000000000000000000e+00
3.800000000000000000e+02 4.829268292682926500e+01 4.000000000000000000e+00
3.800000000000000000e+02 4.975609756097561132e+01 3.000000000000000000e+00
3.800000000000000000e+02 5.121951219512195053e+01 4.000000000000000000e+00
3.800000000000000000e+02 5.268292682926828974e+01 7.000000000000000000e+00
3.800000000000000000e+02 5.414634146341463605e+01 4.000000000000000000e+00
3.800000000000000000e+02 5.560975609756097526e+01 1.100000000000000000e+01
3.800000000000000000e+02 5.707317073170731447e+01 1.100000000000000000e+01
3.800000000000000000e+02 5.853658536585365368e+01 1.300000000000000000e+01
3.800000000000000000e+02 6.000000000000000000e+01 2.100000000000000000e+01
3.800000000000000000e+02 6.146341463414633921e+01 2.900000000000000000e+01
3.800000000000000000e+02 6.292682926829267842e+01 2.600000000000000000e+01
3.800000000000000000e+02 6.439024390243902474e+01 3.600000000000000000e+01
3.800000000000000000e+02 6.585365853658537105e+01 3.500000000000000000e+01
3.800000000000000000e+02 6.731707317073170316e+01 4.100000000000000000e+01
3.800000000000000000e+02 6.878048780487804947e+01 4.200000000000000000e+01
3.800000000000000000e+02 7.024390243902439579e+01 4.200000000000000000e+01
3.800000000000000000e+02 7.170731707317072789e+01 4.500000000000000000e+01
3.800000000000000000e+02 7.317073170731707421e+01 7.100000000000000000e+01
3.800000000000000000e+02 7.463414634146340632e+01 8.800000000000000000e+01
3.800000000000000000e+02 7.609756097560975263e+01 8.200000000000000000e+01
3.800000000000000000e+02 7.756097560975609895e+01 1.140000000000000000e+02
3.800000000000000000e+02 7.902439024390243105e+01 1.130000000000000000e+02
3.800000000000000000e+02 8.048780487804877737e+01 1.170000000000000000e+02
3.800000000000000000e+02 8.195121951219512368e+01 1.080000000000000000e+02
3.800000000000000000e+02 8.341463414634145579e+01 1.290000000000000000e+02
3.800000000000000000e+02 8.487804878048780211e+01 1.220000000000000000e+02
3.800000000000000000e+02 8.634146341463414842e+01 1.510000000000000000e+02
3.800000000000000000e+02 8.780487804878048053e+01 1.570000000000000000e+02
3.800000000000000000e+02 8.926829268292682684e+01 1.430000000000000000e+02
3.800000000000000000e+02 9.073170731707317316e+01 1.440000000000000000e+02
3.800000000000000000e+02 9.219512195121950526e+01 1.530000000000000000e+02
3.800000000000000000e+02 9.365853658536585158e+01 1.530000000000000000e+02
3.800000000000000000e+02 9.512195121951219789e+01 1.440000000000000000e+02
3.800000000000000000e+02 9.658536585365853000e+01 1.510000000000000000e+02
3.800000000000000000e+02 9.804878048780487632e+01 1.850000000000000000e+02
3.800000000000000000e+02 9.951219512195122263e+01 1.360000000000000000e+02
3.800000000000000000e+02 1.009756097560975547e+02 1.400000000000000000e+02
3.800000000000000000e+02 1.024390243902439011e+02 1.410000000000000000e+02
3.800000000000000000e+02 1.039024390243902474e+02 1.540000000000000000e+02
3.800000000000000000e+02 1.053658536585365795e+02 1.400000000000000000e+02
3.800000000000000000e+02 1.068292682926829258e+02 1.330000000000000000e+02
3.800000000000000000e+02 1.082926829268292721e+02 1.250000000000000000e+02
3.800000000000000000e+02 1.097560975609756042e+02 1.210000000000000000e+02
3.800000000000000000e+02 1.112195121951219505e+02 1.080000000000000000e+02
3.800000000000000000e+02 1.126829268292682968e+02 1.130000000000000000e+02
3.800000000000000000e+02 1.141463414634146289e+02 1.000000000000000000e+02
3.800000000000000000e+02 1.156097560975609753e+02 8.500000000000000000e+01
3.800000000000000000e+02 1.170731707317073074e+02 8.500000000000000000e+01
3.800000000000000000e+02 1.185365853658536537e+02 1.050000000000000000e+02
3.800000000000000000e+02 1.200000000000000000e+02 8.700000000000000000e+01
3.800000000000000000e+02 1.214634146341463321e+02 7.700000000000000000e+01
3.800000000000000000e+02 1.229268292682926784e+02 7.600000000000000000e+01
3.800000000000000000e+02 1.243902439024390247e+02 6.200000000000000000e+01
3.800000000000000000e+02 1.258536585365853568e+02 5.200000000000000000e+01
3.800000000000000000e+02 1.273170731707317032e+02 4.700000000000000000e+01
3.800000000000000000e+02 1.287804878048780495e+02 4.600000000000000000e+01
3.800000000000000000e+02 1.302439024390243958e+02 4.300000000000000000e+01
3.800000000000000000e+02 1.317073170731707421e+02 4.100000000000000000e+01
3.800000000000000000e+02 1.331707317073170600e+02 4.500000000000000000e+01
3.800000000000000000e+02 1.346341463414634063e+02 2.900000000000000000e+01
3.800000000000000000e+02 1.360975609756097526e+02 3.400000000000000000e+01
3.800000000000000000e+02 1.375609756097560989e+02 2.800000000000000000e+01
3.800000000000000000e+02 1.390243902439024453e+02 2.000000000000000000e+01
3.800000000000000000e+02 1.404878048780487916e+02 1.200000000000000000e+01
3.800000000000000000e+02 1.419512195121951095e+02 1.800000000000000000e+01
3.800000000000000000e+02 1.434146341463414558e+02 1.700000000000000000e+01
3.800000000000000000e+02 1.448780487804878021e+02 8.000000000000000000e+00
3.800000000000000000e+02 1.463414634146341484e+02 1.100000000000000000e+01
3.800000000000000000e+02 1.478048780487804947e+02 1.200000000000000000e+01
3.800000000000000000e+02 1.492682926829268126e+02 1.000000000000000000e+01
3.800000000000000000e+02 1.507317073170731589e+02 1.300000000000000000e+01
3.800000000000000000e+02 1.521951219512195053e+02 6.000000000000000000e+00
3.800000000000000000e+02 1.536585365853658516e+02 8.000000000000000000e+00
3.800000000000000000e+02 1.551219512195121979e+02 4.000000000000000000e+00
3.800000000000000000e+02 1.565853658536585442e+02 3.000000000000000000e+00
3.800000000000000000e+02 1.580487804878048621e+02 1.000000000000000000e+00
3.800000000000000000e+02 1.595121951219512084e+02 3.000000000000000000e+00
3.800000000000000000e+02 1.609756097560975547e+02 2.000000000000000000e+00
3.800000000000000000e+02 1.624390243902439011e+02 2.000000000000000000e+00
3.800000000000000000e+02 1.639024390243902474e+02 3.000000000000000000e+00
3.800000000000000000e+02 1.653658536585365937e+02 1.000000000000000000e+00
3.800000000000000000e+02 1.697560975609756042e+02 2.000000000000000000e+00
3.800000000000000000e+02 1.712195121951219505e+02 1.000000000000000000e+00
3.800000000000000000e+02 1.726829268292682968e+02 1.000000000000000000e+00
3.800000000000000000e+02 1.770731707317073074e+02 1.000000000000000000e+00
3.800000000000000000e+02 1.814634146341463463e+02 2.000000000000000000e+00
3.800000000000000000e+02 1.858536585365853568e+02 1.000000000000000000e+00
3.800000000000000000e+02 1.975609756097560989e+02 1.000000000000000000e+00
3.840000000000000000e+02 3.804878048780487632e+01 1.000000000000000000e+00
3.840000000000000000e+02 3.951219512195121553e+01 1.000000000000000000e+00
3.840000000000000000e+02 4.390243902439024026e+01 1.000000000000000000e+00
3.840000000000000000e+02 4.829268292682926500e+01 1.000000000000000000e+00
3.840000000000000000e+02 5.121951219512195053e+01 3.000000000000000000e+00
3.840000000000000000e+02 5.268292682926828974e+01 4.000000000000000000e+00
3.840000000000000000e+02 5.414634146341463605e+01 5.000000000000000000e+00
3.840000000000000000e+02 5.560975609756097526e+01 1.400000000000000000e+01
3.840000000000000000e+02 5.707317073170731447e+01 7.000000000000000000e+00
3.840000000000000000e+02 5.853658536585365368e+01 1.200000000000000000e+01
3.840000000000000000e+02 6.000000000000000000e+01 1.400000000000000000e+01
3.840000000000000000e+02 6.146341463414633921e+01 2.000000000000000000e+01
3.840000000000000000e+02 6.292682926829267842e+01 3.100000000000000000e+01
3.840000000000000000e+02 6.439024390243902474e+01 3.500000000000000000e+01
3.840000000000000000e+02 6.585365853658537105e+01 3.600000000000000000e+01
3.840000000000000000e+02 6.731707317073170316e+01 4.000000000000000000e+01
3.840000000000000000e+02 6.878048780487804947e+01 5.200000000000000000e+01
3.840000000000000000e+02 7.024390243902439579e+01 5.000000000000000000e+01
3.840000000000000000e+02 7.170731707317072789e+01 5.700000000000000000e+01
3.840000000000000000e+02 7.317073170731707421e+01 6.600000000000000000e+01
3.840000000000000000e+02 7.463414634146340632e+01 6.400000000000000000e+01
3.840000000000000000e+02 7.609756097560975263e+01 8.300000000000000000e+01
3.840000000000000000e+02 7.756097560975609895e+01 8.500000000000000000e+01
3.840000000000000000e+02 7.902439024390243105e+01 7.700000000000000000e+01
3.840000000000000000e+02 8.048780487804877737e+01 9.600000000000000000e+01
3.840000000000000000e+02 8.195121951219512368e+01 1.100000000000000000e+02
3.840000000000000000e+02 8.341463414634145579e+01 1.080000000000000000e+02
3.840000000000000000e+02 8.487804878048780211e+01 1.040000000000000000e+02
3.840000000000000000e+02 8.634146341463414842e+01 1.070000000000000000e+02
3.840000000000000000e+02 8.780487804878048053e+01 1.120000000000000000e+02
3.840000000000000000e+02 8.926829268292682684e+01 1.260000000000000000e+02
3.840000000000000000e+02 9.073170731707317316e+01 1.490000000000000000e+02
3.840000000000000000e+02 9.219512195121950526e+01 1.220000000000000000e+02
3.840000000000000000e+02 9.365853658536585158e+01 1.530000000000000000e+02
3.840000000000000000e+02 9.512195121951219789e+01 1.290000000000000000e+02
3.840000000000000000e+02 9.658536585365853000e+01 1.180000000000000000e+02
3.840000000000000000e+02 9.804878048780487632e+01 1.400000000000000000e+02
3.840000000000000000e+02 9.951219512195122263e+01 1.380000000000000000e+02
3.840000000000000000e+02 1.009756097560975547e+02 1.330000000000000000e+02
3.840000000000000000e+02 1.024390243902439011e+02 1.370000000000000000e+02
3.840000000000000000e+02 1.039024390243902474e+02 1.470000000000000000e+02
3.840000000000000000e+02 1.053658536585365795e+02 1.340000000000000000e+02
3.840000000000000000e+02 1.068292682926829258e+02 1.200000000000000000e+02
3.840000000000000000e+02 1.082926829268292721e+02 1.080000000000000000e+02
3.840000000000000000e+02 1.097560975609756042e+02 1.000000000000000000e+02
3.840000000000000000e+02 1.112195121951219505e+02 9.500000000000000000e+01
3.840000000000000000e+02 1.126829268292682968e+02 1.040000000000000000e+02
3.840000000000000000e+02 1.141463414634146289e+02 9.300000000000000000e+01
3.840000000000000000e+02 1.156097560975609753e+02 7.700000000000000000e+01
3.840000000000000000e+02 1.170731707317073074e+02 8.100000000000000000e+01
3.840000000000000000e+02 1.185365853658536537e+02 8.400000000000000000e+01
3.840000000000000000e+02 1.200000000000000000e+02 8.000000000000000000e+01
3.840000000000000000e+02 1.214634146341463321e+02 7.100000000000000000e+01
3.840000000000000000e+02 1.229268292682926784e+02 4.900000000000000000e+01
3.840000000000000000e+02 1.243902439024390247e+02 6.900000000000000000e+01
3.840000000000000000e+02 1.258536585365853568e+02 5.100000000000000000e+01
3.840000000000000000e+02 1.273170731707317032e+02 6.000000000000000000e+01
3.840000000000000000e+02 1.287804878048780495e+02 4.400000000000000000e+01
3.840000000000000000e+02 1.302439024390243958e+02 4.000000000000000000e+01
3.840000000000000000e+02 1.317073170731707421e+02 4.900000000000000000e+01
3.840000000000000000e+02 1.331707317073170600e+02 3.500000000000000000e+01
3.840000000000000000e+02 1.346341463414634063e+02 3.500000000000000000e+01
3.840000000000000000e+02 1.360975609756097526e+02 2.600000000000000000e+01
3.840000000000000000e+02 1.375609756097560989e+02 1.200000000000000000e+01
3.840000000000000000e+02 1.390243902439024453e+02 2.400000000000000000e+01
3.840000000000000000e+02 1.404878048780487916e+02 2.800000000000000000e+01
3.840000000000000000e+02 1.419512195121951095e+02 2.100000000000000000e+01
3.840000000000000000e+02 1.434146341463414558e+02 2.000000000000000000e+01
3.840000000000000000e+02 1.448780487804878021e+02 1.400000000000000000e+01
3.840000000000000000e+02 1.463414634146341484e+02 1.700000000000000000e+01
3.840000000000000000e+02 1.478048780487804947e+02 1.400000000000000000e+01
3.840000000000000000e+02 1.492682926829268126e+02 9.000000000000000000e+00
3.840000000000000000e+02 1.507317073170731589e+02 3.000000000000000000e+00
3.840000000000000000e+02 1.521951219512195053e+02 1.400000000000000000e+01
3.840000000000000000e+02 1.536585365853658516e+02 8.000000000000000000e+00
3.840000000000000000e+02 1.551219512195121979e+02 7.000000000000000000e+00
3.840000000000000000e+02 1.565853658536585442e+02 6.000000000000000000e+00
3.840000000000000000e+02 1.580487804878048621e+02 4.000000000000000000e+00
3.840000000000000000e+02 1.595121951219512084e+02 3.000000000000000000e+00
3.840000000000000000e+02 1.609756097560975547e+02 4.000000000000000000e+00
3.840000000000000000e+02 1.639024390243902474e+02 2.000000000000000000e+00
3.840000000000000000e+02 1.653658536585365937e+02 2.000000000000000000e+00
3.840000000000000000e+02 1.668292682926829116e+02 2.000000000000000000e+00
3.840000000000000000e+02 1.682926829268292579e+02 4.000000000000000000e+00
3.840000000000000000e+02 1.697560975609756042e+02 2.000000000000000000e+00
3.840000000000000000e+02 1.712195121951219505e+02 5.000000000000000000e+00
3.840000000000000000e+02 1.726829268292682968e+02 1.000000000000000000e+00
3.840000000000000000e+02 1.741463414634146432e+02 3.000000000000000000e+00
3.840000000000000000e+02 1.770731707317073074e+02 1.000000000000000000e+00
3.840000000000000000e+02 1.785365853658536537e+02 1.000000000000000000e+00
3.840000000000000000e+02 1.800000000000000000e+02 2.000000000000000000e+00
3.880000000000000000e+02 3.951219512195121553e+01 1.000000000000000000e+00
3.880000000000000000e+02 4.243902439024390105e+01 2.000000000000000000e+00
3.880000000000000000e+02 4.536585365853658658e+01 2.000000000000000000e+00
3.880000000000000000e+02 4.682926829268292579e+01 1.000000000000000000e+00
3.880000000000000000e+02 4.829268292682926500e+01 1.000000000000000000e+00
3.880000000000000000e+02 4.975609756097561132e+01 5.000000000000000000e+00
3.880000000000000000e+02 5.121951219512195053e+01 3.000000000000000000e+00
3.880000000000000000e+02 5.268292682926828974e+01 3.000000000000000000e+00
3.880000000000000000e+02 5.414634146341463605e+01 9.000000000000000000e+00
3.880000000000000000e+02 5.560975609756097526e+01 7.000000000000000000e+00
3.880000000000000000e+02 5.707317073170731447e+01 5.000000000000000000e+00
3.880000000000000000e+02 5.853658536585365368e+01 1.800000000000000000e+01
3.880000000000000000e+02 6.000000000000000000e+01 5.000000000000000000e+00
3.880000000000000000e+02 6.146341463414633921e+01 1.500000000000000000e+01
3.880000000000000000e+02 6.292682926829267842e+01 1.600000000000000000e+01
3.880000000000000000e+02 6.439024390243902474e+01 1.900000000000000000e+01
3.880000000000000000e+02 6.585365853658537105e+01 3.100000000000000000e+01
3.880000000000000000e+02 6.731707317073170316e+01 4.100000000000000000e+01
3.880000000000000000e+02 6.878048780487804947e+01 3.600000000000000000e+01
3.880000000000000000e+02 7.024390243902439579e+01 3.700000000000000000e+01
3.880000000000000000e+02 7.170731707317072789e+01 5.000000000000000000e+01
3.880000000000000000e+02 7.317073170731707421e+01 5.800000000000000000e+01
3.880000000000000000e+02 7.463414634146340632e+01 6.000000000000000000e+01
3.880000000000000000e+02 7.609756097560975263e+01 7.600000000000000000e+01
3.880000000000000000e+02 7.756097560975609895e+01 6.900000000000000000e+01
3.880000000000000000e+02 7.902439024390243105e+01 8.700000000000000000e+01
3.880000000000000000e+02 8.048780487804877737e+01 8.400000000000000000e+01
3.880000000000000000e+02 8.195121951219512368e+01 7.200000000000000000e+01
3.880000000000000000e+02 8.341463414634145579e+01 8.500000000000000000e+01
3.880000000000000000e+02 8.487804878048780211e+01 1.220000000000000000e+02
3.880000000000000000e+02 8.634146341463414842e+01 9.200000000000000000e+01
3.880000000000000000e+02 8.780487804878048053e+01 1.120000000000000000e+02
3.880000000000000000e+02 8.926829268292682684e+01 1.060000000000000000e+02
3.880000000000000000e+02 9.073170731707317316e+01 1.020000000000000000e+02
3.880000000000000000e+02 9.219512195121950526e+01 1.310000000000000000e+02
3.880000000000000000e+02 9.365853658536585158e+01 1.210000000000000000e+02
3.880000000000000000e+02 9.512195121951219789e+01 1.340000000000000000e+02
3.880000000000000000e+02 9.658536585365853000e+01 1.380000000000000000e+02
3.880000000000000000e+02 9.804878048780487632e+01 1.140000000000000000e+02
3.880000000000000000e+02 9.951219512195122263e+01 1.240000000000000000e+02
3.880000000000000000e+02 1.009756097560975547e+02 1.020000000000000000e+02
3.880000000000000000e+02 1.024390243902439011e+02 9.700000000000000000e+01
3.880000000000000000e+02 1.039024390243902474e+02 1.300000000000000000e+02
3.880000000000000000e+02 1.053658536585365795e+02 1.140000000000000000e+02
3.880000000000000000e+02 1.068292682926829258e+02 9.300000000000000000e+01
3.880000000000000000e+02 1.082926829268292721e+02 1.350000000000000000e+02
3.880000000000000000e+02 1.097560975609756042e+02 9.000000000000000000e+01
3.880000000000000000e+02 1.112195121951219505e+02 9.600000000000000000e+01
3.880000000000000000e+02 1.126829268292682968e+02 9.900000000000000000e+01
3.880000000000000000e+02 1.141463414634146289e+02 8.300000000000000000e+01
3.880000000000000000e+02 1.156097560975609753e+02 9.500000000000000000e+01
3.880000000000000000e+02 1.170731707317073074e+02 8.500000000000000000e+01
3.880000000000000000e+02 1.185365853658536537e+02 7.200000000000000000e+01
3.880000000000000000e+02 1.200000000000000000e+02 7.200000000000000000e+01
3.880000000000000000e+02 1.214634146341463321e+02 8.000000000000000000e+01
3.880000000000000000e+02 1.229268292682926784e+02 5.600000000000000000e+01
3.880000000000000000e+02 1.243902439024390247e+02 5.300000000000000000e+01
3.880000000000000000e+02 1.258536585365853568e+02 5.100000000000000000e+01
3.880000000000000000e+02 1.273170731707317032e+02 5.000000000000000000e+01
3.880000000000000000e+02 1.287804878048780495e+02 5.300000000000000000e+01
3.880000000000000000e+02 1.302439024390243958e+02 4.400000000000000000e+01
3.880000000000000000e+02 1.317073170731707421e+02 4.100000000000000000e+01
3.880000000000000000e+02 1.331707317073170600e+02 2.400000000000000000e+01
3.880000000000000000e+02 1.346341463414634063e+02 2.700000000000000000e+01
3.880000000000000000e+02 1.360975609756097526e+02 3.000000000000000000e+01
3.880000000000000000e+02 1.375609756097560989e+02 3.200000000000000000e+01
3.880000000000000000e+02 1.390243902439024453e+02 2.200000000000000000e+01
3.880000000000000000e+02 1.404878048780487916e+02 3.700000000000000000e+01
3.880000000000000000e+02 1.419512195121951095e+02 1.500000000000000000e+01
3.880000000000000000e+02 1.434146341463414558e+02 2.800000000000000000e+01
3.880000000000000000e+02 1.448780487804878021e+02 1.800000000000000000e+01
3.880000000000000000e+02 1.463414634146341484e+02 1.100000000000000000e+01
3.880000000000000000e+02 1.478048780487804947e+02 9.000000000000000000e+00
3.880000000000000000e+02 1.492682926829268126e+02 1.600000000000000000e+01
3.880000000000000000e+02 1.507317073170731589e+02 8.000000000000000000e+00
3.880000000000000000e+02 1.521951219512195053e+02 1.000000000000000000e+00
3.880000000000000000e+02 1.536585365853658516e+02 5.000000000000000000e+00
3.880000000000000000e+02 1.551219512195121979e+02 8.000000000000000000e+00
3.880000000000000000e+02 1.565853658536585442e+02 5.000000000000000000e+00
3.880000000000000000e+02 1.580487804878048621e+02 1.000000000000000000e+01
3.880000000000000000e+02 1.595121951219512084e+02 5.000000000000000000e+00
3.880000000000000000e+02 1.609756097560975547e+02 3.000000000000000000e+00
3.880000000000000000e+02 1.639024390243902474e+02 2.000000000000000000e+00
3.880000000000000000e+02 1.653658536585365937e+02 3.000000000000000000e+00
3.880000000000000000e+02 1.668292682926829116e+02 1.000000000000000000e+00
3.880000000000000000e+02 1.682926829268292579e+02 2.000000000000000000e+00
3.880000000000000000e+02 1.697560975609756042e+02 1.000000000000000000e+00
3.880000000000000000e+02 1.712195121951219505e+02 2.000000000000000000e+00
3.880000000000000000e+02 1.726829268292682968e+02 4.000000000000000000e+00
3.880000000000000000e+02 1.887804878048780495e+02 1.000000000000000000e+00
3.920000000000000000e+02 3.951219512195121553e+01 1.000000000000000000e+00
3.920000000000000000e+02 4.243902439024390105e+01 2.000000000000000000e+00
3.920000000000000000e+02 5.121951219512195053e+01 1.000000000000000000e+00
3.920000000000000000e+02 5.268292682926828974e+01 2.000000000000000000e+00
3.920000000000000000e+02 5.414634146341463605e+01 3.000000000000000000e+00
3.920000000000000000e+02 5.560975609756097526e+01 5.000000000000000000e+00
3.920000000000000000e+02 5.707317073170731447e+01 3.000000000000000000e+00
3.920000000000000000e+02 5.853658536585365368e+01 5.000000000000000000e+00
3.920000000000000000e+02 6.000000000000000000e+01 9.000000000000000000e+00
3.920000000000000000e+02 6.146341463414633921e+01 1.800000000000000000e+01
3.920000000000000000e+02 6.292682926829267842e+01 1.400000000000000000e+01
3.920000000000000000e+02 6.439024390243902474e+01 2.400000000000000000e+01
3.920000000000000000e+02 6.585365853658537105e+01 2.900000000000000000e+01
3.920000000000000000e+02 6.731707317073170316e+01 2.600000000000000000e+01
3.920000000000000000e+02 6.878048780487804947e+01 2.600000000000000000e+01
3.920000000000000000e+02 7.024390243902439579e+01 3.000000000000000000e+01
3.920000000000000000e+02 7.170731707317072789e+01 4.300000000000000000e+01
3.920000000000000000e+02 7.317073170731707421e+01 2.800000000000000000e+01
3.920000000000000000e+02 7.463414634146340632e+01 4.400000000000000000e+01
3.920000000000000000e+02 7.609756097560975263e+01 5.700000000000000000e+01
3.920000000000000000e+02 7.756097560975609895e+01 6.000000000000000000e+01
3.920000000000000000e+02 7.902439024390243105e+01 6.800000000000000000e+01
3.920000000000000000e+02 8.048780487804877737e+01 6.900000000000000000e+01
3.920000000000000000e+02 8.195121951219512368e+01 7.500000000000000000e+01
3.920000000000000000e+02 8.341463414634145579e+01 7.800000000000000000e+01
3.920000000000000000e+02 8.487804878048780211e+01 8.300000000000000000e+01
3.920000000000000000e+02 8.634146341463414842e+01 9.700000000000000000e+01
3.920000000000000000e+02 8.780487804878048053e+01 1.090000000000000000e+02
3.920000000000000000e+02 8.926829268292682684e+01 8.700000000000000000e+01
3.920000000000000000e+02 9.073170731707317316e+01 1.080000000000000000e+02
3.920000000000000000e+02 9.219512195121950526e+01 1.030000000000000000e+02
3.920000000000000000e+02 9.365853658536585158e+01 1.160000000000000000e+02
3.920000000000000000e+02 9.512195121951219789e+01 1.150000000000000000e+02
3.920000000000000000e+02 9.658536585365853000e+01 1.070000000000000000e+02
3.920000000000000000e+02 9.804878048780487632e+01 1.230000000000000000e+02
3.920000000000000000e+02 9.951219512195122263e+01 9.300000000000000000e+01
3.920000000000000000e+02 1.009756097560975547e+02 9.600000000000000000e+01
3.920000000000000000e+02 1.024390243902439011e+02 1.220000000000000000e+02
3.920000000000000000e+02 1.039024390243902474e+02 9.000000000000000000e+01
3.920000000000000000e+02 1.053658536585365795e+02 1.110000000000000000e+02
3.920000000000000000e+02 1.068292682926829258e+02 9.200000000000000000e+01
3.920000000000000000e+02 1.082926829268292721e+02 9.500000000000000000e+01
3.920000000000000000e+02 1.097560975609756042e+02 1.060000000000000000e+02
3.920000000000000000e+02 1.112195121951219505e+02 1.130000000000000000e+02
3.920000000000000000e+02 1.126829268292682968e+02 8.500000000000000000e+01
3.920000000000000000e+02 1.141463414634146289e+02 8.300000000000000000e+01
3.920000000000000000e+02 1.156097560975609753e+02 9.100000000000000000e+01
3.920000000000000000e+02 1.170731707317073074e+02 9.400000000000000000e+01
3.920000000000000000e+02 1.185365853658536537e+02 7.400000000000000000e+01
3.920000000000000000e+02 1.200000000000000000e+02 6.100000000000000000e+01
3.920000000000000000e+02 1.214634146341463321e+02 5.900000000000000000e+01
3.920000000000000000e+02 1.229268292682926784e+02 5.500000000000000000e+01
3.920000000000000000e+02 1.243902439024390247e+02 5.500000000000000000e+01
3.920000000000000000e+02 1.258536585365853568e+02 4.500000000000000000e+01
3.920000000000000000e+02 1.273170731707317032e+02 3.900000000000000000e+01
3.920000000000000000e+02 1.287804878048780495e+02 3.300000000000000000e+01
3.920000000000000000e+02 1.302439024390243958e+02 4.400000000000000000e+01
3.920000000000000000e+02 1.317073170731707421e+02 2.600000000000000000e+01
3.920000000000000000e+02 1.331707317073170600e+02 3.400000000000000000e+01
3.920000000000000000e+02 1.346341463414634063e+02 3.000000000000000000e+01
3.920000000000000000e+02 1.360975609756097526e+02 3.200000000000000000e+01
3.920000000000000000e+02 1.375609756097560989e+02 3.200000000000000000e+01
3.920000000000000000e+02 1.390243902439024453e+02 3.200000000000000000e+01
3.920000000000000000e+02 1.404878048780487916e+02 1.300000000000000000e+01
3.920000000000000000e+02 1.419512195121951095e+02 2.200000000000000000e+01
3.920000000000000000e+02 1.434146341463414558e+02 1.500000000000000000e+01
3.920000000000000000e+02 1.448780487804878021e+02 1.600000000000000000e+01
3.920000000000000000e+02 1.463414634146341484e+02 9.000000000000000000e+00
3.920000000000000000e+02 1.478048780487804947e+02 1.100000000000000000e+01
3.920000000000000000e+02 1.492682926829268126e+02 1.700000000000000000e+01
3.920000000000000000e+02 1.507317073170731589e+02 1.400000000000000000e+01
3.920000000000000000e+02 1.521951219512195053e+02 6.000000000000000000e+00
3.920000000000000000e+02 1.536585365853658516e+02 8.000000000000000000e+00
3.920000000000000000e+02 1.551219512195121979e+02 3.000000000000000000e+00
3.920000000000000000e+02 1.565853658536585442e+02 4.000000000000000000e+00
3.920000000000000000e+02 1.580487804878048621e+02 4.000000000000000000e+00
3.920000000000000000e+02 1.595121951219512084e+02 2.000000000000000000e+00
3.920000000000000000e+02 1.609756097560975547e+02 7.000000000000000000e+00
3.920000000000000000e+02 1.624390243902439011e+02 3.000000000000000000e+00
3.920000000000000000e+02 1.653658536585365937e+02 3.000000000000000000e+00
3.920000000000000000e+02 1.668292682926829116e+02 3.000000000000000000e+00
3.920000000000000000e+02 1.682926829268292579e+02 3.000000000000000000e+00
3.920000000000000000e+02 1.697560975609756042e+02 2.000000000000000000e+00
3.920000000000000000e+02 1.712195121951219505e+02 1.000000000000000000e+00
3.920000000000000000e+02 1.726829268292682968e+02 3.000000000000000000e+00
3.920000000000000000e+02 1.741463414634146432e+02 1.000000000000000000e+00
3.920000000000000000e+02 1.785365853658536537e+02 1.000000000000000000e+00
3.920000000000000000e+02 1.800000000000000000e+02 1.000000000000000000e+00
3.920000000000000000e+02 1.814634146341463463e+02 1.000000000000000000e+00
3.920000000000000000e+02 1.858536585365853568e+02 2.000000000000000000e+00
3.960000000000000000e+02 4.390243902439024026e+01 2.000000000000000000e+00
3.960000000000000000e+02 4.829268292682926500e+01 2.000000000000000000e+00
3.960000000000000000e+02 5.121951219512195053e+01 3.000000000000000000e+00
3.960000000000000000e+02 5.268292682926828974e+01 1.000000000000000000e+00
3.960000000000000000e+02 5.414634146341463605e+01 1.000000000000000000e+00
3.960000000000000000e+02 5.560975609756097526e+01 3.000000000000000000e+00
3.960000000000000000e+02 5.707317073170731447e+01 4.000000000000000000e+00
3.960000000000000000e+02 5.853658536585365368e+01 5.000000000000000000e+00
3.960000000000000000e+02 6.000000000000000000e+01 6.000000000000000000e+00
3.960000000000000000e+02 6.146341463414633921e+01 9.000000000000000000e+00
3.960000000000000000e+02 6.292682926829267842e+01 1.000000000000000000e+01
3.960000000000000000e+02 6.439024390243902474e+01 1.600000000000000000e+01
3.960000000000000000e+02 6.585365853658537105e+01 1.700000000000000000e+01
3.960000000000000000e+02 6.731707317073170316e+01 2.900000000000000000e+01
3.960000000000000000e+02 6.878048780487804947e+01 2.900000000000000000e+01
3.960000000000000000e+02 7.024390243902439579e+01 2.200000000000000000e+01
3.960000000000000000e+02 7.170731707317072789e+01 3.600000000000000000e+01
3.960000000000000000e+02 7.317073170731707421e+01 4.300000000000000000e+01
3.960000000000000000e+02 7.463414634146340632e+01 4.100000000000000000e+01
3.960000000000000000e+02 7.609756097560975263e+01 4.000000000000000000e+01
3.960000000000000000e+02 7.756097560975609895e+01 6.300000000000000000e+01
3.960000000000000000e+02 7.902439024390243105e+01 6.600000000000000000e+01
3.960000000000000000e+02 8.048780487804877737e+01 5.900000000000000000e+01
3.960000000000000000e+02 8.195121951219512368e+01 6.700000000000000000e+01
3.960000000000000000e+02 8.341463414634145579e+01 5.300000000000000000e+01
3.960000000000000000e+02 8.487804878048780211e+01 7.000000000000000000e+01
3.960000000000000000e+02 8.634146341463414842e+01 7.300000000000000000e+01
3.960000000000000000e+02 8.780487804878048053e+01 7.900000000000000000e+01
3.960000000000000000e+02 8.926829268292682684e+01 8.600000000000000000e+01
3.960000000000000000e+02 9.073170731707317316e+01 8.800000000000000000e+01
3.960000000000000000e+02 9.219512195121950526e+01 1.100000000000000000e+02
3.960000000000000000e+02 9.365853658536585158e+01 1.020000000000000000e+02
3.960000000000000000e+02 9.512195121951219789e+01 1.040000000000000000e+02
3.960000000000000000e+02 9.658536585365853000e+01 1.090000000000000000e+02
3.960000000000000000e+02 9.804878048780487632e+01 1.010000000000000000e+02
3.960000000000000000e+02 9.951219512195122263e+01 1.150000000000000000e+02
3.960000000000000000e+02 1.009756097560975547e+02 1.160000000000000000e+02
3.960000000000000000e+02 1.024390243902439011e+02 1.310000000000000000e+02
3.960000000000000000e+02 1.039024390243902474e+02 9.300000000000000000e+01
3.960000000000000000e+02 1.053658536585365795e+02 8.500000000000000000e+01
3.960000000000000000e+02 1.068292682926829258e+02 9.700000000000000000e+01
3.960000000000000000e+02 1.082926829268292721e+02 9.000000000000000000e+01
3.960000000000000000e+02 1.097560975609756042e+02 9.400000000000000000e+01
3.960000000000000000e+02 1.112195121951219505e+02 9.800000000000000000e+01
3.960000000000000000e+02 1.126829268292682968e+02 8.900000000000000000e+01
3.960000000000000000e+02 1.141463414634146289e+02 8.600000000000000000e+01
3.960000000000000000e+02 1.156097560975609753e+02 9.000000000000000000e+01
3.960000000000000000e+02 1.170731707317073074e+02 8.300000000000000000e+01
3.960000000000000000e+02 1.185365853658536537e+02 8.200000000000000000e+01
3.960000000000000000e+02 1.200000000000000000e+02 5.400000000000000000e+01
3.960000000000000000e+02 1.214634146341463321e+02 5.700000000000000000e+01
3.960000000000000000e+02 1.229268292682926784e+02 5.500000000000000000e+01
3.960000000000000000e+02 1.243902439024390247e+02 4.300000000000000000e+01
3.960000000000000000e+02 1.258536585365853568e+02 4.400000000000000000e+01
3.960000000000000000e+02 1.273170731707317032e+02 4.600000000000000000e+01
3.960000000000000000e+02 1.287804878048780495e+02 4.900000000000000000e+01
3.960000000000000000e+02 1.302439024390243958e+02 3.300000000000000000e+01
3.960000000000000000e+02 1.317073170731707421e+02 2.600000000000000000e+01
3.960000000000000000e+02 1.331707317073170600e+02 3.700000000000000000e+01
3.960000000000000000e+02 1.346341463414634063e+02 3.500000000000000000e+01
3.960000000000000000e+02 1.360975609756097526e+02 2.500000000000000000e+01
3.960000000000000000e+02 1.375609756097560989e+02 2.100000000000000000e+01
3.960000000000000000e+02 1.390243902439024453e+02 2.600000000000000000e+01
3.960000000000000000e+02 1.404878048780487916e+02 2.300000000000000000e+01
3.960000000000000000e+02 1.419512195121951095e+02 3.100000000000000000e+01
3.960000000000000000e+02 1.434146341463414558e+02 2.000000000000000000e+01
3.960000000000000000e+02 1.448780487804878021e+02 1.900000000000000000e+01
3.960000000000000000e+02 1.463414634146341484e+02 8.000000000000000000e+00
3.960000000000000000e+02 1.478048780487804947e+02 1.200000000000000000e+01
3.960000000000000000e+02 1.492682926829268126e+02 1.400000000000000000e+01
3.960000000000000000e+02 1.507317073170731589e+02 7.000000000000000000e+00
3.960000000000000000e+02 1.521951219512195053e+02 7.000000000000000000e+00
3.960000000000000000e+02 1.536585365853658516e+02 8.000000000000000000e+00
3.960000000000000000e+02 1.551219512195121979e+02 5.000000000000000000e+00
3.960000000000000000e+02 1.565853658536585442e+02 6.000000000000000000e+00
3.960000000000000000e+02 1.580487804878048621e+02 7.000000000000000000e+00
3.960000000000000000e+02 1.595121951219512084e+02 5.000000000000000000e+00
3.960000000000000000e+02 1.609756097560975547e+02 2.000000000000000000e+00
3.960000000000000000e+02 1.624390243902439011e+02 4.000000000000000000e+00
3.960000000000000000e+02 1.639024390243902474e+02 2.000000000000000000e+00
3.960000000000000000e+02 1.653658536585365937e+02 5.000000000000000000e+00
3.960000000000000000e+02 1.697560975609756042e+02 2.000000000000000000e+00
3.960000000000000000e+02 1.712195121951219505e+02 2.000000000000000000e+00
3.960000000000000000e+02 1.741463414634146432e+02 1.000000000000000000e+00
3.960000000000000000e+02 1.756097560975609611e+02 1.000000000000000000e+00
3.960000000000000000e+02 1.770731707317073074e+02 1.000000000000000000e+00
3.960000000000000000e+02 2.004878048780487632e+02 2.000000000000000000e+00
4.000000000000000000e+02 4.536585365853658658e+01 1.000000000000000000e+00
4.000000000000000000e+02 4.975609756097561132e+01 1.000000000000000000e+00
4.000000000000000000e+02 5.121951219512195053e+01 1.000000000000000000e+00
4.000000000000000000e+02 5.268292682926828974e+01 3.000000000000000000e+00
4.000000000000000000e+02 5.414634146341463605e+01 3.000000000000000000e+00
4.000000000000000000e+02 5.560975609756097526e+01 2.000000000000000000e+00
4.000000000000000000e+02 5.707317073170731447e+01 4.000000000000000000e+00
4.000000000000000000e+02 5.853658536585365368e+01 5.000000000000000000e+00
4.000000000000000000e+02 6.000000000000000000e+01 6.000000000000000000e+00
4.000000000000000000e+02 6.146341463414633921e+01 8.000000000000000000e+00
4.000000000000000000e+02 6.292682926829267842e+01 1.000000000000000000e+01
4.000000000000000000e+02 6.439024390243902474e+01 1.600000000000000000e+01
4.000000000000000000e+02 6.585365853658537105e+01 2.000000000000000000e+01
4.000000000000000000e+02 6.731707317073170316e+01 8.000000000000000000e+00
4.000000000000000000e+02 6.878048780487804947e+01 2.400000000000000000e+01
4.000000000000000000e+02 7.024390243902439579e+01 2.600000000000000000e+01
4.000000000000000000e+02 7.170731707317072789e+01 2.600000000000000000e+01
4.000000000000000000e+02 7.317073170731707421e+01 3.400000000000000000e+01
4.000000000000000000e+02 7.463414634146340632e+01 3.300000000000000000e+01
4.000000000000000000e+02 7.609756097560975263e+01 4.900000000000000000e+01
4.000000000000000000e+02 7.756097560975609895e+01 4.000000000000000000e+01
4.000000000000000000e+02 7.902439024390243105e+01 4.700000000000000000e+01
4.000000000000000000e+02 8.048780487804877737e+01 5.700000000000000000e+01
4.000000000000000000e+02 8.195121951219512368e+01 5.300000000000000000e+01
4.000000000000000000e+02 8.341463414634145579e+01 5.100000000000000000e+01
4.000000000000000000e+02 8.487804878048780211e+01 6.000000000000000000e+01
4.000000000000000000e+02 8.634146341463414842e+01 7.600000000000000000e+01
4.000000000000000000e+02 8.780487804878048053e+01 6.900000000000000000e+01
4.000000000000000000e+02 8.926829268292682684e+01 7.400000000000000000e+01
4.000000000000000000e+02 9.073170731707317316e+01 9.400000000000000000e+01
4.000000000000000000e+02 9.219512195121950526e+01 8.100000000000000000e+01
4.000000000000000000e+02 9.365853658536585158e+01 8.200000000000000000e+01
4.000000000000000000e+02 9.512195121951219789e+01 9.800000000000000000e+01
4.000000000000000000e+02 9.658536585365853000e+01 9.500000000000000000e+01
4.000000000000000000e+02 9.804878048780487632e+01 9.600000000000000000e+01
4.000000000000000000e+02 9.951219512195122263e+01 8.300000000000000000e+01
4.000000000000000000e+02 1.009756097560975547e+02 7.000000000000000000e+01
4.000000000000000000e+02 1.024390243902439011e+02 8.700000000000000000e+01
4.000000000000000000e+02 1.039024390243902474e+02 8.100000000000000000e+01
4.000000000000000000e+02 1.053658536585365795e+02 1.040000000000000000e+02
4.000000000000000000e+02 1.068292682926829258e+02 9.100000000000000000e+01
4.000000000000000000e+02 1.082926829268292721e+02 7.600000000000000000e+01
4.000000000000000000e+02 1.097560975609756042e+02 8.200000000000000000e+01
4.000000000000000000e+02 1.112195121951219505e+02 1.050000000000000000e+02
4.000000000000000000e+02 1.126829268292682968e+02 1.010000000000000000e+02
4.000000000000000000e+02 1.141463414634146289e+02 8.400000000000000000e+01
4.000000000000000000e+02 1.156097560975609753e+02 6.100000000000000000e+01
4.000000000000000000e+02 1.170731707317073074e+02 7.900000000000000000e+01
4.000000000000000000e+02 1.185365853658536537e+02 8.000000000000000000e+01
4.000000000000000000e+02 1.200000000000000000e+02 6.900000000000000000e+01
4.000000000000000000e+02 1.214634146341463321e+02 5.500000000000000000e+01
4.000000000000000000e+02 1.229268292682926784e+02 5.100000000000000000e+01
4.000000000000000000e+02 1.243902439024390247e+02 4.800000000000000000e+01
4.000000000000000000e+02 1.258536585365853568e+02 5.700000000000000000e+01
4.000000000000000000e+02 1.273170731707317032e+02 5.700000000000000000e+01
4.000000000000000000e+02 1.287804878048780495e+02 4.000000000000000000e+01
4.000000000000000000e+02 1.302439024390243958e+02 4.200000000000000000e+01
4.000000000000000000e+02 1.317073170731707421e+02 3.500000000000000000e+01
4.000000000000000000e+02 1.331707317073170600e+02 3.400000000000000000e+01
4.000000000000000000e+02 1.346341463414634063e+02 3.100000000000000000e+01
4.000000000000000000e+02 1.360975609756097526e+02 3.100000000000000000e+01
4.000000000000000000e+02 1.375609756097560989e+02 3.000000000000000000e+01
4.000000000000000000e+02 1.390243902439024453e+02 3.400000000000000000e+01
4.000000000000000000e+02 1.404878048780487916e+02 1.900000000000000000e+01
4.000000000000000000e+02 1.419512195121951095e+02 1.600000000000000000e+01
4.000000000000000000e+02 1.434146341463414558e+02 1.700000000000000000e+01
4.000000000000000000e+02 1.448780487804878021e+02 1.700000000000000000e+01
4.000000000000000000e+02 1.463414634146341484e+02 8.000000000000000000e+00
4.000000000000000000e+02 1.478048780487804947e+02 1.800000000000000000e+01
4.000000000000000000e+02 1.492682926829268126e+02 1.100000000000000000e+01
4.000000000000000000e+02 1.507317073170731589e+02 1.200000000000000000e+01
4.000000000000000000e+02 1.521951219512195053e+02 6.000000000000000000e+00
4.000000000000000000e+02 1.536585365853658516e+02 1.500000000000000000e+01
4.000000000000000000e+02 1.551219512195121979e+02 1.200000000000000000e+01
4.000000000000000000e+02 1.565853658536585442e+02 1.000000000000000000e+01
4.000000000000000000e+02 1.580487804878048621e+02 4.000000000000000000e+00
4.000000000000000000e+02 1.595121951219512084e+02 4.000000000000000000e+00
4.000000000000000000e+02 1.609756097560975547e+02 6.000000000000000000e+00
4.000000000000000000e+02 1.624390243902439011e+02 3.000000000000000000e+00
4.000000000000000000e+02 1.639024390243902474e+02 2.000000000000000000e+00
4.000000000000000000e+02 1.653658536585365937e+02 7.000000000000000000e+00
4.000000000000000000e+02 1.682926829268292579e+02 2.000000000000000000e+00
4.000000000000000000e+02 1.697560975609756042e+02 1.000000000000000000e+00
4.000000000000000000e+02 1.756097560975609611e+02 1.000000000000000000e+00
4.000000000000000000e+02 1.770731707317073074e+02 1.000000000000000000e+00
4.000000000000000000e+02 1.829268292682926926e+02 1.000000000000000000e+00
4.040000000000000000e+02 3.951219512195121553e+01 1.000000000000000000e+00
4.040000000000000000e+02 4.390243902439024026e+01 2.000000000000000000e+00
4.040000000000000000e+02 4.829268292682926500e+01 1.000000000000000000e+00
4.040000000000000000e+02 4.975609756097561132e+01 1.000000000000000000e+00
4.040000000000000000e+02 5.121951219512195053e+01 1.000000000000000000e+00
4.040000000000000000e+02 5.414634146341463605e+01 3.000000000000000000e+00
4.040000000000000000e+02 5.560975609756097526e+01 2.000000000000000000e+00
4.040000000000000000e+02 5.707317073170731447e+01 2.000000000000000000e+00
4.040000000000000000e+02 5.853658536585365368e+01 4.000000000000000000e+00
4.040000000000000000e+02 6.000000000000000000e+01 4.000000000000000000e+00
4.040000000000000000e+02 6.146341463414633921e+01 4.000000000000000000e+00
4.040000000000000000e+02 6.292682926829267842e+01 1.200000000000000000e+01
4.040000000000000000e+02 6.439024390243902474e+01 1.100000000000000000e+01
4.040000000000000000e+02 6.585365853658537105e+01 7.000000000000000000e+00
4.040000000000000000e+02 6.731707317073170316e+01 2.700000000000000000e+01
4.040000000000000000e+02 6.878048780487804947e+01 2.100000000000000000e+01
4.040000000000000000e+02 7.024390243902439579e+01 2.200000000000000000e+01
4.040000000000000000e+02 7.170731707317072789e+01 2.400000000000000000e+01
4.040000000000000000e+02 7.317073170731707421e+01 1.900000000000000000e+01
4.040000000000000000e+02 7.463414634146340632e+01 3.400000000000000000e+01
4.040000000000000000e+02 7.609756097560975263e+01 4.100000000000000000e+01
4.040000000000000000e+02 7.756097560975609895e+01 2.400000000000000000e+01
4.040000000000000000e+02 7.902439024390243105e+01 2.700000000000000000e+01
4.040000000000000000e+02 8.048780487804877737e+01 4.500000000000000000e+01
4.040000000000000000e+02 8.195121951219512368e+01 5.300000000000000000e+01
4.040000000000000000e+02 8.341463414634145579e+01 4.100000000000000000e+01
4.040000000000000000e+02 8.487804878048780211e+01 4.500000000000000000e+01
4.040000000000000000e+02 8.634146341463414842e+01 6.600000000000000000e+01
4.040000000000000000e+02 8.780487804878048053e+01 6.000000000000000000e+01
4.040000000000000000e+02 8.926829268292682684e+01 7.500000000000000000e+01
4.040000000000000000e+02 9.073170731707317316e+01 5.800000000000000000e+01
4.040000000000000000e+02 9.219512195121950526e+01 7.800000000000000000e+01
4.040000000000000000e+02 9.365853658536585158e+01 8.100000000000000000e+01
4.040000000000000000e+02 9.512195121951219789e+01 7.100000000000000000e+01
4.040000000000000000e+02 9.658536585365853000e+01 8.000000000000000000e+01
4.040000000000000000e+02 9.804878048780487632e+01 7.200000000000000000e+01
4.040000000000000000e+02 9.951219512195122263e+01 8.500000000000000000e+01
4.040000000000000000e+02 1.009756097560975547e+02 8.000000000000000000e+01
4.040000000000000000e+02 1.024390243902439011e+02 8.000000000000000000e+01
4.040000000000000000e+02 1.039024390243902474e+02 8.300000000000000000e+01
4.040000000000000000e+02 1.053658536585365795e+02 7.400000000000000000e+01
4.040000000000000000e+02 1.068292682926829258e+02 7.300000000000000000e+01
4.040000000000000000e+02 1.082926829268292721e+02 9.000000000000000000e+01
4.040000000000000000e+02 1.097560975609756042e+02 8.000000000000000000e+01
4.040000000000000000e+02 1.112195121951219505e+02 6.700000000000000000e+01
4.040000000000000000e+02 1.126829268292682968e+02 7.000000000000000000e+01
4.040000000000000000e+02 1.141463414634146289e+02 7.400000000000000000e+01
4.040000000000000000e+02 1.156097560975609753e+02 7.900000000000000000e+01
4.040000000000000000e+02 1.170731707317073074e+02 5.500000000000000000e+01
4.040000000000000000e+02 1.185365853658536537e+02 7.000000000000000000e+01
4.040000000000000000e+02 1.200000000000000000e+02 6.400000000000000000e+01
4.040000000000000000e+02 1.214634146341463321e+02 6.700000000000000000e+01
4.040000000000000000e+02 1.229268292682926784e+02 6.000000000000000000e+01
4.040000000000000000e+02 1.243902439024390247e+02 4.700000000000000000e+01
4.040000000000000000e+02 1.258536585365853568e+02 3.200000000000000000e+01
4.040000000000000000e+02 1.273170731707317032e+02 4.000000000000000000e+01
4.040000000000000000e+02 1.287804878048780495e+02 4.800000000000000000e+01
4.040000000000000000e+02 1.302439024390243958e+02 3.800000000000000000e+01
4.040000000000000000e+02 1.317073170731707421e+02 2.500000000000000000e+01
4.040000000000000000e+02 1.331707317073170600e+02 2.100000000000000000e+01
4.040000000000000000e+02 1.346341463414634063e+02 2.700000000000000000e+01
4.040000000000000000e+02 1.360975609756097526e+02 3.100000000000000000e+01
4.040000000000000000e+02 1.375609756097560989e+02 2.900000000000000000e+01
4.040000000000000000e+02 1.390243902439024453e+02 1.400000000000000000e+01
4.040000000000000000e+02 1.404878048780487916e+02 2.300000000000000000e+01
4.040000000000000000e+02 1.419512195121951095e+02 1.100000000000000000e+01
4.040000000000000000e+02 1.434146341463414558e+02 1.500000000000000000e+01
4.040000000000000000e+02 1.448780487804878021e+02 1.000000000000000000e+01
4.040000000000000000e+02 1.463414634146341484e+02 1.400000000000000000e+01
4.040000000000000000e+02 1.478048780487804947e+02 1.000000000000000000e+01
4.040000000000000000e+02 1.492682926829268126e+02 8.000000000000000000e+00
4.040000000000000000e+02 1.507317073170731589e+02 6.000000000000000000e+00
4.040000000000000000e+02 1.521951219512195053e+02 3.000000000000000000e+00
4.040000000000000000e+02 1.536585365853658516e+02 7.000000000000000000e+00
4.040000000000000000e+02 1.551219512195121979e+02 9.000000000000000000e+00
4.040000000000000000e+02 1.565853658536585442e+02 4.000000000000000000e+00
4.040000000000000000e+02 1.580487804878048621e+02 6.000000000000000000e+00
4.040000000000000000e+02 1.595121951219512084e+02 3.000000000000000000e+00
4.040000000000000000e+02 1.609756097560975547e+02 4.000000000000000000e+00
4.040000000000000000e+02 1.624390243902439011e+02 4.000000000000000000e+00
4.040000000000000000e+02 1.639024390243902474e+02 6.000000000000000000e+00
4.040000000000000000e+02 1.653658536585365937e+02 3.000000000000000000e+00
4.040000000000000000e+02 1.668292682926829116e+02 4.000000000000000000e+00
4.040000000000000000e+02 1.682926829268292579e+02 1.000000000000000000e+00
4.040000000000000000e+02 1.697560975609756042e+02 1.000000000000000000e+00
4.040000000000000000e+02 1.712195121951219505e+02 1.000000000000000000e+00
4.040000000000000000e+02 1.741463414634146432e+02 1.000000000000000000e+00
4.040000000000000000e+02 1.756097560975609611e+02 2.000000000000000000e+00
4.040000000000000000e+02 1.785365853658536537e+02 3.000000000000000000e+00
4.040000000000000000e+02 1.843902439024390105e+02 1.000000000000000000e+00
4.040000000000000000e+02 2.019512195121951095e+02 1.000000000000000000e+00
4.080000000000000000e+02 4.243902439024390105e+01 1.000000000000000000e+00
4.080000000000000000e+02 4.829268292682926500e+01 1.000000000000000000e+00
4.080000000000000000e+02 4.975609756097561132e+01 1.000000000000000000e+00
4.080000000000000000e+02 5.121951219512195053e+01 2.000000000000000000e+00
4.080000000000000000e+02 5.268292682926828974e+01 2.000000000000000000e+00
4.080000000000000000e+02 5.414634146341463605e+01 1.000000000000000000e+00
4.080000000000000000e+02 5.560975609756097526e+01 6.000000000000000000e+00
4.080000000000000000e+02 5.707317073170731447e+01 1.000000000000000000e+00
4.080000000000000000e+02 5.853658536585365368e+01 5.000000000000000000e+00
4.080000000000000000e+02 6.000000000000000000e+01 4.000000000000000000e+00
4.080000000000000000e+02 6.146341463414633921e+01 6.000000000000000000e+00
4.080000000000000000e+02 6.292682926829267842e+01 7.000000000000000000e+00
4.080000000000000000e+02 6.439024390243902474e+01 6.000000000000000000e+00
4.080000000000000000e+02 6.585365853658537105e+01 1.200000000000000000e+01
4.080000000000000000e+02 6.731707317073170316e+01 1.000000000000000000e+01
4.080000000000000000e+02 6.878048780487804947e+01 1.500000000000000000e+01
4.080000000000000000e+02 7.024390243902439579e+01 1.500000000000000000e+01
4.080000000000000000e+02 7.170731707317072789e+01 2.300000000000000000e+01
4.080000000000000000e+02 7.317073170731707421e+01 1.900000000000000000e+01
4.080000000000000000e+02 7.463414634146340632e+01 3.000000000000000000e+01
4.080000000000000000e+02 7.609756097560975263e+01 3.000000000000000000e+01
4.080000000000000000e+02 7.756097560975609895e+01 2.100000000000000000e+01
4.080000000000000000e+02 7.902439024390243105e+01 3.400000000000000000e+01
4.080000000000000000e+02 8.048780487804877737e+01 3.000000000000000000e+01
4.080000000000000000e+02 8.195121951219512368e+01 5.300000000000000000e+01
4.080000000000000000e+02 8.341463414634145579e+01 4.400000000000000000e+01
4.080000000000000000e+02 8.487804878048780211e+01 3.300000000000000000e+01
4.080000000000000000e+02 8.634146341463414842e+01 5.700000000000000000e+01
4.080000000000000000e+02 8.780487804878048053e+01 5.500000000000000000e+01
4.080000000000000000e+02 8.926829268292682684e+01 5.700000000000000000e+01
4.080000000000000000e+02 9.073170731707317316e+01 6.100000000000000000e+01
4.080000000000000000e+02 9.219512195121950526e+01 6.100000000000000000e+01
4.080000000000000000e+02 9.365853658536585158e+01 6.800000000000000000e+01
4.080000000000000000e+02 9.512195121951219789e+01 6.500000000000000000e+01
4.080000000000000000e+02 9.658536585365853000e+01 6.900000000000000000e+01
4.080000000000000000e+02 9.804878048780487632e+01 6.600000000000000000e+01
4.080000000000000000e+02 9.951219512195122263e+01 7.100000000000000000e+01
4.080000000000000000e+02 1.009756097560975547e+02 7.500000000000000000e+01
4.080000000000000000e+02 1.024390243902439011e+02 7.800000000000000000e+01
4.080000000000000000e+02 1.039024390243902474e+02 5.900000000000000000e+01
4.080000000000000000e+02 1.053658536585365795e+02 7.500000000000000000e+01
4.080000000000000000e+02 1.068292682926829258e+02 7.200000000000000000e+01
4.080000000000000000e+02 1.082926829268292721e+02 9.200000000000000000e+01
4.080000000000000000e+02 1.097560975609756042e+02 7.700000000000000000e+01
4.080000000000000000e+02 1.112195121951219505e+02 7.500000000000000000e+01
4.080000000000000000e+02 1.126829268292682968e+02 6.700000000000000000e+01
4.080000000000000000e+02 1.141463414634146289e+02 6.600000000000000000e+01
4.080000000000000000e+02 1.156097560975609753e+02 5.600000000000000000e+01
4.080000000000000000e+02 1.170731707317073074e+02 5.400000000000000000e+01
4.080000000000000000e+02 1.185365853658536537e+02 5.900000000000000000e+01
4.080000000000000000e+02 1.200000000000000000e+02 5.100000000000000000e+01
4.080000000000000000e+02 1.214634146341463321e+02 5.800000000000000000e+01
4.080000000000000000e+02 1.229268292682926784e+02 5.200000000000000000e+01
4.080000000000000000e+02 1.243902439024390247e+02 6.500000000000000000e+01
4.080000000000000000e+02 1.258536585365853568e+02 5.500000000000000000e+01
4.080000000000000000e+02 1.273170731707317032e+02 3.100000000000000000e+01
4.080000000000000000e+02 1.287804878048780495e+02 4.000000000000000000e+01
4.080000000000000000e+02 1.302439024390243958e+02 3.700000000000000000e+01
4.080000000000000000e+02 1.317073170731707421e+02 3.800000000000000000e+01
4.080000000000000000e+02 1.331707317073170600e+02 3.400000000000000000e+01
4.080000000000000000e+02 1.346341463414634063e+02 3.700000000000000000e+01
4.080000000000000000e+02 1.360975609756097526e+02 3.000000000000000000e+01
4.080000000000000000e+02 1.375609756097560989e+02 2.700000000000000000e+01
4.080000000000000000e+02 1.390243902439024453e+02 2.700000000000000000e+01
4.080000000000000000e+02 1.404878048780487916e+02 2.400000000000000000e+01
4.080000000000000000e+02 1.419512195121951095e+02 1.900000000000000000e+01
4.080000000000000000e+02 1.434146341463414558e+02 1.500000000000000000e+01
4.080000000000000000e+02 1.448780487804878021e+02 1.300000000000000000e+01
4.080000000000000000e+02 1.463414634146341484e+02 1.000000000000000000e+01
4.080000000000000000e+02 1.478048780487804947e+02 1.000000000000000000e+01
4.080000000000000000e+02 1.492682926829268126e+02 1.000000000000000000e+01
4.080000000000000000e+02 1.507317073170731589e+02 4.000000000000000000e+00
4.080000000000000000e+02 1.521951219512195053e+02 9.000000000000000000e+00
4.080000000000000000e+02 1.536585365853658516e+02 7.000000000000000000e+00
4.080000000000000000e+02 1.551219512195121979e+02 6.000000000000000000e+00
4.080000000000000000e+02 1.565853658536585442e+02 5.000000000000000000e+00
4.080000000000000000e+02 1.580487804878048621e+02 7.000000000000000000e+00
4.080000000000000000e+02 1.595121951219512084e+02 2.000000000000000000e+00
4.080000000000000000e+02 1.609756097560975547e+02 3.000000000000000000e+00
4.080000000000000000e+02 1.624390243902439011e+02 2.000000000000000000e+00
4.080000000000000000e+02 1.639024390243902474e+02 3.000000000000000000e+00
4.080000000000000000e+02 1.653658536585365937e+02 2.000000000000000000e+00
4.080000000000000000e+02 1.682926829268292579e+02 4.000000000000000000e+00
4.080000000000000000e+02 1.697560975609756042e+02 1.000000000000000000e+00
4.080000000000000000e+02 1.726829268292682968e+02 4.000000000000000000e+00
4.080000000000000000e+02 1.741463414634146432e+02 1.000000000000000000e+00
4.080000000000000000e+02 1.770731707317073074e+02 1.000000000000000000e+00
4.080000000000000000e+02 1.800000000000000000e+02 1.000000000000000000e+00
4.080000000000000000e+02 1.814634146341463463e+02 2.000000000000000000e+00
4.120000000000000000e+02 4.536585365853658658e+01 1.000000000000000000e+00
4.120000000000000000e+02 4.829268292682926500e+01 3.000000000000000000e+00
4.120000000000000000e+02 5.268292682926828974e+01 2.000000000000000000e+00
4.120000000000000000e+02 5.414634146341463605e+01 1.000000000000000000e+00
4.120000000000000000e+02 5.560975609756097526e+01 2.000000000000000000e+00
4.120000000000000000e+02 5.853658536585365368e+01 4.000000000000000000e+00
4.120000000000000000e+02 6.000000000000000000e+01 1.000000000000000000e+00
4.120000000000000000e+02 6.146341463414633921e+01 3.000000000000000000e+00
4.120000000000000000e+02 6.292682926829267842e+01 3.000000000000000000e+00
4.120000000000000000e+02 6.439024390243902474e+01 6.000000000000000000e+00
4.120000000000000000e+02 6.585365853658537105e+01 8.000000000000000000e+00
4.120000000000000000e+02 6.731707317073170316e+01 8.000000000000000000e+00
4.120000000000000000e+02 6.878048780487804947e+01 1.100000000000000000e+01
4.120000000000000000e+02 7.024390243902439579e+01 1.400000000000000000e+01
4.120000000000000000e+02 7.170731707317072789e+01 1.200000000000000000e+01
4.120000000000000000e+02 7.317073170731707421e+01 1.000000000000000000e+01
4.120000000000000000e+02 7.463414634146340632e+01 1.200000000000000000e+01
4.120000000000000000e+02 7.609756097560975263e+01 2.700000000000000000e+01
4.120000000000000000e+02 7.756097560975609895e+01 2.200000000000000000e+01
4.120000000000000000e+02 7.902439024390243105e+01 2.900000000000000000e+01
4.120000000000000000e+02 8.048780487804877737e+01 2.200000000000000000e+01
4.120000000000000000e+02 8.195121951219512368e+01 3.100000000000000000e+01
4.120000000000000000e+02 8.341463414634145579e+01 3.700000000000000000e+01
4.120000000000000000e+02 8.487804878048780211e+01 3.900000000000000000e+01
4.120000000000000000e+02 8.634146341463414842e+01 4.200000000000000000e+01
4.120000000000000000e+02 8.780487804878048053e+01 5.800000000000000000e+01
4.120000000000000000e+02 8.926829268292682684e+01 5.900000000000000000e+01
4.120000000000000000e+02 9.073170731707317316e+01 5.500000000000000000e+01
4.120000000000000000e+02 9.219512195121950526e+01 6.000000000000000000e+01
4.120000000000000000e+02 9.365853658536585158e+01 5.200000000000000000e+01
4.120000000000000000e+02 9.512195121951219789e+01 5.700000000000000000e+01
4.120000000000000000e+02 9.658536585365853000e+01 5.800000000000000000e+01
4.120000000000000000e+02 9.804878048780487632e+01 6.600000000000000000e+01
4.120000000000000000e+02 9.951219512195122263e+01 6.700000000000000000e+01
4.120000000000000000e+02 1.009756097560975547e+02 7.100000000000000000e+01
4.120000000000000000e+02 1.024390243902439011e+02 6.300000000000000000e+01
4.120000000000000000e+02 1.039024390243902474e+02 7.700000000000000000e+01
4.120000000000000000e+02 1.053658536585365795e+02 6.800000000000000000e+01
4.120000000000000000e+02 1.068292682926829258e+02 6.500000000000000000e+01
4.120000000000000000e+02 1.082926829268292721e+02 6.100000000000000000e+01
4.120000000000000000e+02 1.097560975609756042e+02 7.100000000000000000e+01
4.120000000000000000e+02 1.112195121951219505e+02 5.900000000000000000e+01
4.120000000000000000e+02 1.126829268292682968e+02 6.800000000000000000e+01
4.120000000000000000e+02 1.141463414634146289e+02 6.600000000000000000e+01
4.120000000000000000e+02 1.156097560975609753e+02 5.300000000000000000e+01
4.120000000000000000e+02 1.170731707317073074e+02 5.600000000000000000e+01
4.120000000000000000e+02 1.185365853658536537e+02 5.900000000000000000e+01
4.120000000000000000e+02 1.200000000000000000e+02 6.100000000000000000e+01
4.120000000000000000e+02 1.214634146341463321e+02 4.800000000000000000e+01
4.120000000000000000e+02 1.229268292682926784e+02 3.400000000000000000e+01
4.120000000000000000e+02 1.243902439024390247e+02 5.000000000000000000e+01
4.120000000000000000e+02 1.258536585365853568e+02 5.400000000000000000e+01
4.120000000000000000e+02 1.273170731707317032e+02 3.700000000000000000e+01
4.120000000000000000e+02 1.287804878048780495e+02 3.700000000000000000e+01
4.120000000000000000e+02 1.302439024390243958e+02 4.200000000000000000e+01
4.120000000000000000e+02 1.317073170731707421e+02 3.300000000000000000e+01
4.120000000000000000e+02 1.331707317073170600e+02 2.800000000000000000e+01
4.120000000000000000e+02 1.346341463414634063e+02 2.900000000000000000e+01
4.120000000000000000e+02 1.360975609756097526e+02 3.000000000000000000e+01
4.120000000000000000e+02 1.375609756097560989e+02 2.200000000000000000e+01
4.120000000000000000e+02 1.390243902439024453e+02 2.300000000000000000e+01
4.120000000000000000e+02 1.404878048780487916e+02 1.600000000000000000e+01
4.120000000000000000e+02 1.419512195121951095e+02 2.100000000000000000e+01
4.120000000000000000e+02 1.434146341463414558e+02 2.500000000000000000e+01
4.120000000000000000e+02 1.448780487804878021e+02 9.000000000000000000e+00
4.120000000000000000e+02 1.463414634146341484e+02 1.300000000000000000e+01
4.120000000000000000e+02 1.478048780487804947e+02 1.800000000000000000e+01
4.120000000000000000e+02 1.492682926829268126e+02 1.200000000000000000e+01
4.120000000000000000e+02 1.507317073170731589e+02 6.000000000000000000e+00
4.120000000000000000e+02 1.521951219512195053e+02 8.000000000000000000e+00
4.120000000000000000e+02 1.536585365853658516e+02 9.000000000000000000e+00
4.120000000000000000e+02 1.551219512195121979e+02 6.000000000000000000e+00
4.120000000000000000e+02 1.565853658536585442e+02 4.000000000000000000e+00
4.120000000000000000e+02 1.580487804878048621e+02 3.000000000000000000e+00
4.120000000000000000e+02 1.595121951219512084e+02 7.000000000000000000e+00
4.120000000000000000e+02 1.609756097560975547e+02 3.000000000000000000e+00
4.120000000000000000e+02 1.624390243902439011e+02 6.000000000000000000e+00
4.120000000000000000e+02 1.639024390243902474e+02 4.000000000000000000e+00
4.120000000000000000e+02 1.653658536585365937e+02 3.000000000000000000e+00
4.120000000000000000e+02 1.668292682926829116e+02 1.000000000000000000e+00
4.120000000000000000e+02 1.726829268292682968e+02 2.000000000000000000e+00
4.120000000000000000e+02 1.741463414634146432e+02 1.000000000000000000e+00
4.120000000000000000e+02 1.843902439024390105e+02 1.000000000000000000e+00
4.120000000000000000e+02 1.931707317073170600e+02 1.000000000000000000e+00
4.120000000000000000e+02 2.004878048780487632e+02 2.000000000000000000e+00
4.160000000000000000e+02 4.829268292682926500e+01 1.000000000000000000e+00
4.160000000000000000e+02 5.268292682926828974e+01 2.000000000000000000e+00
4.160000000000000000e+02 5.853658536585365368e+01 2.000000000000000000e+00
4.160000000000000000e+02 6.000000000000000000e+01 1.000000000000000000e+00
4.160000000000000000e+02 6.292682926829267842e+01 3.000000000000000000e+00
4.160000000000000000e+02 6.439024390243902474e+01 5.000000000000000000e+00
4.160000000000000000e+02 6.585365853658537105e+01 4.000000000000000000e+00
4.160000000000000000e+02 6.731707317073170316e+01 7.000000000000000000e+00
4.160000000000000000e+02 6.878048780487804947e+01 1.000000000000000000e+01
4.160000000000000000e+02 7.024390243902439579e+01 9.000000000000000000e+00
4.160000000000000000e+02 7.170731707317072789e+01 1.000000000000000000e+01
4.160000000000000000e+02 7.317073170731707421e+01 1.800000000000000000e+01
4.160000000000000000e+02 7.463414634146340632e+01 1.800000000000000000e+01
4.160000000000000000e+02 7.609756097560975263e+01 2.300000000000000000e+01
4.160000000000000000e+02 7.756097560975609895e+01 1.200000000000000000e+01
4.160000000000000000e+02 7.902439024390243105e+01 2.600000000000000000e+01
4.160000000000000000e+02 8.048780487804877737e+01 1.600000000000000000e+01
4.160000000000000000e+02 8.195121951219512368e+01 2.300000000000000000e+01
4.160000000000000000e+02 8.341463414634145579e+01 2.600000000000000000e+01
4.160000000000000000e+02 8.487804878048780211e+01 2.200000000000000000e+01
4.160000000000000000e+02 8.634146341463414842e+01 4.200000000000000000e+01
4.160000000000000000e+02 8.780487804878048053e+01 4.400000000000000000e+01
4.160000000000000000e+02 8.926829268292682684e+01 4.800000000000000000e+01
4.160000000000000000e+02 9.073170731707317316e+01 4.300000000000000000e+01
4.160000000000000000e+02 9.219512195121950526e+01 5.700000000000000000e+01
4.160000000000000000e+02 9.365853658536585158e+01 4.400000000000000000e+01
4.160000000000000000e+02 9.512195121951219789e+01 6.000000000000000000e+01
4.160000000000000000e+02 9.658536585365853000e+01 6.800000000000000000e+01
4.160000000000000000e+02 9.804878048780487632e+01 6.300000000000000000e+01
4.160000000000000000e+02 9.951219512195122263e+01 5.700000000000000000e+01
4.160000000000000000e+02 1.009756097560975547e+02 6.100000000000000000e+01
4.160000000000000000e+02 1.024390243902439011e+02 6.000000000000000000e+01
4.160000000000000000e+02 1.039024390243902474e+02 5.200000000000000000e+01
4.160000000000000000e+02 1.053658536585365795e+02 5.700000000000000000e+01
4.160000000000000000e+02 1.068292682926829258e+02 7.000000000000000000e+01
4.160000000000000000e+02 1.082926829268292721e+02 6.300000000000000000e+01
4.160000000000000000e+02 1.097560975609756042e+02 6.600000000000000000e+01
4.160000000000000000e+02 1.112195121951219505e+02 7.200000000000000000e+01
4.160000000000000000e+02 1.126829268292682968e+02 5.700000000000000000e+01
4.160000000000000000e+02 1.141463414634146289e+02 5.600000000000000000e+01
4.160000000000000000e+02 1.156097560975609753e+02 5.300000000000000000e+01
4.160000000000000000e+02 1.170731707317073074e+02 3.900000000000000000e+01
4.160000000000000000e+02 1.185365853658536537e+02 4.900000000000000000e+01
4.160000000000000000e+02 1.200000000000000000e+02 5.300000000000000000e+01
4.160000000000000000e+02 1.214634146341463321e+02 5.900000000000000000e+01
4.160000000000000000e+02 1.229268292682926784e+02 4.100000000000000000e+01
4.160000000000000000e+02 1.243902439024390247e+02 4.300000000000000000e+01
4.160000000000000000e+02 1.258536585365853568e+02 4.800000000000000000e+01
4.160000000000000000e+02 1.273170731707317032e+02 3.500000000000000000e+01
4.160000000000000000e+02 1.287804878048780495e+02 3.800000000000000000e+01
4.160000000000000000e+02 1.302439024390243958e+02 3.400000000000000000e+01
4.160000000000000000e+02 1.317073170731707421e+02 3.400000000000000000e+01
4.160000000000000000e+02 1.331707317073170600e+02 2.500000000000000000e+01
4.160000000000000000e+02 1.346341463414634063e+02 2.100000000000000000e+01
4.160000000000000000e+02 1.360975609756097526e+02 2.900000000000000000e+01
4.160000000000000000e+02 1.375609756097560989e+02 2.400000000000000000e+01
4.160000000000000000e+02 1.390243902439024453e+02 2.600000000000000000e+01
4.160000000000000000e+02 1.404878048780487916e+02 2.300000000000000000e+01
4.160000000000000000e+02 1.419512195121951095e+02 1.700000000000000000e+01
4.160000000000000000e+02 1.434146341463414558e+02 1.400000000000000000e+01
4.160000000000000000e+02 1.448780487804878021e+02 1.200000000000000000e+01
4.160000000000000000e+02 1.463414634146341484e+02 1.500000000000000000e+01
4.160000000000000000e+02 1.478048780487804947e+02 1.400000000000000000e+01
4.160000000000000000e+02 1.492682926829268126e+02 1.600000000000000000e+01
4.160000000000000000e+02 1.507317073170731589e+02 1.300000000000000000e+01
4.160000000000000000e+02 1.521951219512195053e+02 6.000000000000000000e+00
4.160000000000000000e+02 1.536585365853658516e+02 1.100000000000000000e+01
4.160000000000000000e+02 1.551219512195121979e+02 8.000000000000000000e+00
4.160000000000000000e+02 1.565853658536585442e+02 4.000000000000000000e+00
4.160000000000000000e+02 1.580487804878048621e+02 4.000000000000000000e+00
4.160000000000000000e+02 1.595121951219512084e+02 4.000000000000000000e+00
4.160000000000000000e+02 1.609756097560975547e+02 1.000000000000000000e+00
4.160000000000000000e+02 1.624390243902439011e+02 3.000000000000000000e+00
4.160000000000000000e+02 1.639024390243902474e+02 5.000000000000000000e+00
4.160000000000000000e+02 1.653658536585365937e+02 1.000000000000000000e+00
4.160000000000000000e+02 1.668292682926829116e+02 4.000000000000000000e+00
4.160000000000000000e+02 1.682926829268292579e+02 3.000000000000000000e+00
4.160000000000000000e+02 1.697560975609756042e+02 1.000000000000000000e+00
4.160000000000000000e+02 1.712195121951219505e+02 3.000000000000000000e+00
4.160000000000000000e+02 1.726829268292682968e+02 2.000000000000000000e+00
4.160000000000000000e+02 1.741463414634146432e+02 1.000000000000000000e+00
4.160000000000000000e+02 1.756097560975609611e+02 1.000000000000000000e+00
4.160000000000000000e+02 1.785365853658536537e+02 1.000000000000000000e+00
4.160000000000000000e+02 1.800000000000000000e+02 1.000000000000000000e+00
4.160000000000000000e+02 1.814634146341463463e+02 1.000000000000000000e+00
4.160000000000000000e+02 1.931707317073170600e+02 1.000000000000000000e+00
4.200000000000000000e+02 5.121951219512195053e+01 1.000000000000000000e+00
4.200000000000000000e+02 5.268292682926828974e+01 1.000000000000000000e+00
4.200000000000000000e+02 5.853658536585365368e+01 1.000000000000000000e+00
4.200000000000000000e+02 6.000000000000000000e+01 1.000000000000000000e+00
4.200000000000000000e+02 6.146341463414633921e+01 4.000000000000000000e+00
4.200000000000000000e+02 6.292682926829267842e+01 3.000000000000000000e+00
4.200000000000000000e+02 6.439024390243902474e+01 5.000000000000000000e+00
4.200000000000000000e+02 6.585365853658537105e+01 5.000000000000000000e+00
4.200000000000000000e+02 6.731707317073170316e+01 8.000000000000000000e+00
4.200000000000000000e+02 6.878048780487804947e+01 3.000000000000000000e+00
4.200000000000000000e+02 7.024390243902439579e+01 8.000000000000000000e+00
4.200000000000000000e+02 7.170731707317072789e+01 6.000000000000000000e+00
4.200000000000000000e+02 7.317073170731707421e+01 1.000000000000000000e+01
4.200000000000000000e+02 7.463414634146340632e+01 1.200000000000000000e+01
4.200000000000000000e+02 7.609756097560975263e+01 1.100000000000000000e+01
4.200000000000000000e+02 7.756097560975609895e+01 8.000000000000000000e+00
4.200000000000000000e+02 7.902439024390243105e+01 1.700000000000000000e+01
4.200000000000000000e+02 8.048780487804877737e+01 2.100000000000000000e+01
4.200000000000000000e+02 8.195121951219512368e+01 2.200000000000000000e+01
4.200000000000000000e+02 8.341463414634145579e+01 2.500000000000000000e+01
4.200000000000000000e+02 8.487804878048780211e+01 3.500000000000000000e+01
4.200000000000000000e+02 8.634146341463414842e+01 3.300000000000000000e+01
4.200000000000000000e+02 8.780487804878048053e+01 3.100000000000000000e+01
4.200000000000000000e+02 8.926829268292682684e+01 2.700000000000000000e+01
4.200000000000000000e+02 9.073170731707317316e+01 3.200000000000000000e+01
4.200000000000000000e+02 9.219512195121950526e+01 4.500000000000000000e+01
4.200000000000000000e+02 9.365853658536585158e+01 5.000000000000000000e+01
4.200000000000000000e+02 9.512195121951219789e+01 3.600000000000000000e+01
4.200000000000000000e+02 9.658536585365853000e+01 3.200000000000000000e+01
4.200000000000000000e+02 9.804878048780487632e+01 5.100000000000000000e+01
4.200000000000000000e+02 9.951219512195122263e+01 5.300000000000000000e+01
4.200000000000000000e+02 1.009756097560975547e+02 6.600000000000000000e+01
4.200000000000000000e+02 1.024390243902439011e+02 5.100000000000000000e+01
4.200000000000000000e+02 1.039024390243902474e+02 5.400000000000000000e+01
4.200000000000000000e+02 1.053658536585365795e+02 5.500000000000000000e+01
4.200000000000000000e+02 1.068292682926829258e+02 5.800000000000000000e+01
4.200000000000000000e+02 1.082926829268292721e+02 5.300000000000000000e+01
4.200000000000000000e+02 1.097560975609756042e+02 5.500000000000000000e+01
4.200000000000000000e+02 1.112195121951219505e+02 5.300000000000000000e+01
4.200000000000000000e+02 1.126829268292682968e+02 5.500000000000000000e+01
4.200000000000000000e+02 1.141463414634146289e+02 5.500000000000000000e+01
4.200000000000000000e+02 1.156097560975609753e+02 6.800000000000000000e+01
4.200000000000000000e+02 1.170731707317073074e+02 4.100000000000000000e+01
4.200000000000000000e+02 1.185365853658536537e+02 5.100000000000000000e+01
4.200000000000000000e+02 1.200000000000000000e+02 5.000000000000000000e+01
4.200000000000000000e+02 1.214634146341463321e+02 4.200000000000000000e+01
4.200000000000000000e+02 1.229268292682926784e+02 4.900000000000000000e+01
4.200000000000000000e+02 1.243902439024390247e+02 3.700000000000000000e+01
4.200000000000000000e+02 1.258536585365853568e+02 6.100000000000000000e+01
4.200000000000000000e+02 1.273170731707317032e+02 2.900000000000000000e+01
4.200000000000000000e+02 1.287804878048780495e+02 4.300000000000000000e+01
4.200000000000000000e+02 1.302439024390243958e+02 2.600000000000000000e+01
4.200000000000000000e+02 1.317073170731707421e+02 2.400000000000000000e+01
4.200000000000000000e+02 1.331707317073170600e+02 3.300000000000000000e+01
4.200000000000000000e+02 1.346341463414634063e+02 3.700000000000000000e+01
4.200000000000000000e+02 1.360975609756097526e+02 3.300000000000000000e+01
4.200000000000000000e+02 1.375609756097560989e+02 1.800000000000000000e+01
4.200000000000000000e+02 1.390243902439024453e+02 2.300000000000000000e+01
4.200000000000000000e+02 1.404878048780487916e+02 2.400000000000000000e+01
4.200000000000000000e+02 1.419512195121951095e+02 1.300000000000000000e+01
4.200000000000000000e+02 1.434146341463414558e+02 2.100000000000000000e+01
4.200000000000000000e+02 1.448780487804878021e+02 1.900000000000000000e+01
4.200000000000000000e+02 1.463414634146341484e+02 1.100000000000000000e+01
4.200000000000000000e+02 1.478048780487804947e+02 1.200000000000000000e+01
4.200000000000000000e+02 1.492682926829268126e+02 8.000000000000000000e+00
4.200000000000000000e+02 1.507317073170731589e+02 5.000000000000000000e+00
4.200000000000000000e+02 1.521951219512195053e+02 9.000000000000000000e+00
4.200000000000000000e+02 1.536585365853658516e+02 1.100000000000000000e+01
4.200000000000000000e+02 1.551219512195121979e+02 7.000000000000000000e+00
4.200000000000000000e+02 1.565853658536585442e+02 6.000000000000000000e+00
4.200000000000000000e+02 1.580487804878048621e+02 4.000000000000000000e+00
4.200000000000000000e+02 1.595121951219512084e+02 4.000000000000000000e+00
4.200000000000000000e+02 1.609756097560975547e+02 5.000000000000000000e+00
4.200000000000000000e+02 1.624390243902439011e+02 3.000000000000000000e+00
4.200000000000000000e+02 1.639024390243902474e+02 6.000000000000000000e+00
4.200000000000000000e+02 1.653658536585365937e+02 2.000000000000000000e+00
4.200000000000000000e+02 1.668292682926829116e+02 1.000000000000000000e+00
4.200000000000000000e+02 1.682926829268292579e+02 2.000000000000000000e+00
4.200000000000000000e+02 1.697560975609756042e+02 4.000000000000000000e+00
4.200000000000000000e+02 1.726829268292682968e+02 3.000000000000000000e+00
4.200000000000000000e+02 1.741463414634146432e+02 4.000000000000000000e+00
4.200000000000000000e+02 1.756097560975609611e+02 4.000000000000000000e+00
4.200000000000000000e+02 1.770731707317073074e+02 5.000000000000000000e+00
4.200000000000000000e+02 1.785365853658536537e+02 1.000000000000000000e+00
4.200000000000000000e+02 1.800000000000000000e+02 2.000000000000000000e+00
4.200000000000000000e+02 1.843902439024390105e+02 2.000000000000000000e+00
4.200000000000000000e+02 1.887804878048780495e+02 2.000000000000000000e+00
4.200000000000000000e+02 1.917073170731707137e+02 1.000000000000000000e+00
4.200000000000000000e+02 1.960975609756097526e+02 1.000000000000000000e+00
4.200000000000000000e+02 2.019512195121951095e+02 1.000000000000000000e+00
4.200000000000000000e+02 2.063414634146341484e+02 1.000000000000000000e+00
4.240000000000000000e+02 4.829268292682926500e+01 1.000000000000000000e+00
4.240000000000000000e+02 5.268292682926828974e+01 1.000000000000000000e+00
4.240000000000000000e+02 5.560975609756097526e+01 2.000000000000000000e+00
4.240000000000000000e+02 6.000000000000000000e+01 1.000000000000000000e+00
4.240000000000000000e+02 6.146341463414633921e+01 2.000000000000000000e+00
4.240000000000000000e+02 6.292682926829267842e+01 2.000000000000000000e+00
4.240000000000000000e+02 6.439024390243902474e+01 2.000000000000000000e+00
4.240000000000000000e+02 6.585365853658537105e+01 2.000000000000000000e+00
4.240000000000000000e+02 6.731707317073170316e+01 6.000000000000000000e+00
4.240000000000000000e+02 6.878048780487804947e+01 2.000000000000000000e+00
4.240000000000000000e+02 7.024390243902439579e+01 4.000000000000000000e+00
4.240000000000000000e+02 7.170731707317072789e+01 3.000000000000000000e+00
4.240000000000000000e+02 7.317073170731707421e+01 9.000000000000000000e+00
4.240000000000000000e+02 7.463414634146340632e+01 1.300000000000000000e+01
4.240000000000000000e+02 7.609756097560975263e+01 7.000000000000000000e+00
4.240000000000000000e+02 7.756097560975609895e+01 9.000000000000000000e+00
4.240000000000000000e+02 7.902439024390243105e+01 1.800000000000000000e+01
4.240000000000000000e+02 8.048780487804877737e+01 1.900000000000000000e+01
4.240000000000000000e+02 8.195121951219512368e+01 1.800000000000000000e+01
4.240000000000000000e+02 8.341463414634145579e+01 2.100000000000000000e+01
4.240000000000000000e+02 8.487804878048780211e+01 3.200000000000000000e+01
4.240000000000000000e+02 8.634146341463414842e+01 2.500000000000000000e+01
4.240000000000000000e+02 8.780487804878048053e+01 2.800000000000000000e+01
4.240000000000000000e+02 8.926829268292682684e+01 2.500000000000000000e+01
4.240000000000000000e+02 9.073170731707317316e+01 2.900000000000000000e+01
4.240000000000000000e+02 9.219512195121950526e+01 3.600000000000000000e+01
4.240000000000000000e+02 9.365853658536585158e+01 3.200000000000000000e+01
4.240000000000000000e+02 9.512195121951219789e+01 3.400000000000000000e+01
4.240000000000000000e+02 9.658536585365853000e+01 4.200000000000000000e+01
4.240000000000000000e+02 9.804878048780487632e+01 4.200000000000000000e+01
4.240000000000000000e+02 9.951219512195122263e+01 3.500000000000000000e+01
4.240000000000000000e+02 1.009756097560975547e+02 5.200000000000000000e+01
4.240000000000000000e+02 1.024390243902439011e+02 4.900000000000000000e+01
4.240000000000000000e+02 1.039024390243902474e+02 4.100000000000000000e+01
4.240000000000000000e+02 1.053658536585365795e+02 5.700000000000000000e+01
4.240000000000000000e+02 1.068292682926829258e+02 4.500000000000000000e+01
4.240000000000000000e+02 1.082926829268292721e+02 5.400000000000000000e+01
4.240000000000000000e+02 1.097560975609756042e+02 4.900000000000000000e+01
4.240000000000000000e+02 1.112195121951219505e+02 3.400000000000000000e+01
4.240000000000000000e+02 1.126829268292682968e+02 3.700000000000000000e+01
4.240000000000000000e+02 1.141463414634146289e+02 5.600000000000000000e+01
4.240000000000000000e+02 1.156097560975609753e+02 5.300000000000000000e+01
4.240000000000000000e+02 1.170731707317073074e+02 4.400000000000000000e+01
4.240000000000000000e+02 1.185365853658536537e+02 4.100000000000000000e+01
4.240000000000000000e+02 1.200000000000000000e+02 4.700000000000000000e+01
4.240000000000000000e+02 1.214634146341463321e+02 4.400000000000000000e+01
4.240000000000000000e+02 1.229268292682926784e+02 3.800000000000000000e+01
4.240000000000000000e+02 1.243902439024390247e+02 5.000000000000000000e+01
4.240000000000000000e+02 1.258536585365853568e+02 2.500000000000000000e+01
4.240000000000000000e+02 1.273170731707317032e+02 4.000000000000000000e+01
4.240000000000000000e+02 1.287804878048780495e+02 2.800000000000000000e+01
4.240000000000000000e+02 1.302439024390243958e+02 3.100000000000000000e+01
4.240000000000000000e+02 1.317073170731707421e+02 2.900000000000000000e+01
4.240000000000000000e+02 1.331707317073170600e+02 3.100000000000000000e+01
4.240000000000000000e+02 1.346341463414634063e+02 2.500000000000000000e+01
4.240000000000000000e+02 1.360975609756097526e+02 2.300000000000000000e+01
4.240000000000000000e+02 1.375609756097560989e+02 2.600000000000000000e+01
4.240000000000000000e+02 1.390243902439024453e+02 2.500000000000000000e+01
4.240000000000000000e+02 1.404878048780487916e+02 2.100000000000000000e+01
4.240000000000000000e+02 1.419512195121951095e+02 2.500000000000000000e+01
4.240000000000000000e+02 1.434146341463414558e+02 1.600000000000000000e+01
4.240000000000000000e+02 1.448780487804878021e+02 1.400000000000000000e+01
4.240000000000000000e+02 1.463414634146341484e+02 1.300000000000000000e+01
4.240000000000000000e+02 1.478048780487804947e+02 7.000000000000000000e+00
4.240000000000000000e+02 1.492682926829268126e+02 1.000000000000000000e+01
4.240000000000000000e+02 1.507317073170731589e+02 1.200000000000000000e+01
4.240000000000000000e+02 1.521951219512195053e+02 1.300000000000000000e+01
4.240000000000000000e+02 1.536585365853658516e+02 6.000000000000000000e+00
4.240000000000000000e+02 1.551219512195121979e+02 1.000000000000000000e+01
4.240000000000000000e+02 1.565853658536585442e+02 9.000000000000000000e+00
4.240000000000000000e+02 1.580487804878048621e+02 7.000000000000000000e+00
4.240000000000000000e+02 1.595121951219512084e+02 8.000000000000000000e+00
4.240000000000000000e+02 1.609756097560975547e+02 4.000000000000000000e+00
4.240000000000000000e+02 1.624390243902439011e+02 6.000000000000000000e+00
4.240000000000000000e+02 1.639024390243902474e+02 3.000000000000000000e+00
4.240000000000000000e+02 1.653658536585365937e+02 4.000000000000000000e+00
4.240000000000000000e+02 1.668292682926829116e+02 3.000000000000000000e+00
4.240000000000000000e+02 1.682926829268292579e+02 2.000000000000000000e+00
4.240000000000000000e+02 1.697560975609756042e+02 3.000000000000000000e+00
4.240000000000000000e+02 1.712195121951219505e+02 2.000000000000000000e+00
4.240000000000000000e+02 1.726829268292682968e+02 2.000000000000000000e+00
4.240000000000000000e+02 1.741463414634146432e+02 1.000000000000000000e+00
4.240000000000000000e+02 1.785365853658536537e+02 1.000000000000000000e+00
4.240000000000000000e+02 1.800000000000000000e+02 2.000000000000000000e+00
4.240000000000000000e+02 1.814634146341463463e+02 1.000000000000000000e+00
4.240000000000000000e+02 1.843902439024390105e+02 1.000000000000000000e+00
4.240000000000000000e+02 1.858536585365853568e+02 1.000000000000000000e+00
4.240000000000000000e+02 1.887804878048780495e+02 1.000000000000000000e+00
4.280000000000000000e+02 5.268292682926828974e+01 1.000000000000000000e+00
4.280000000000000000e+02 5.414634146341463605e+01 1.000000000000000000e+00
4.280000000000000000e+02 5.707317073170731447e+01 1.000000000000000000e+00
4.280000000000000000e+02 5.853658536585365368e+01 1.000000000000000000e+00
4.280000000000000000e+02 6.146341463414633921e+01 1.000000000000000000e+00
4.280000000000000000e+02 6.292682926829267842e+01 3.000000000000000000e+00
4.280000000000000000e+02 6.439024390243902474e+01 4.000000000000000000e+00
4.280000000000000000e+02 6.585365853658537105e+01 2.000000000000000000e+00
4.280000000000000000e+02 6.731707317073170316e+01 2.000000000000000000e+00
4.280000000000000000e+02 6.878048780487804947e+01 7.000000000000000000e+00
4.280000000000000000e+02 7.024390243902439579e+01 1.100000000000000000e+01
4.280000000000000000e+02 7.170731707317072789e+01 4.000000000000000000e+00
4.280000000000000000e+02 7.317073170731707421e+01 4.000000000000000000e+00
4.280000000000000000e+02 7.463414634146340632e+01 1.000000000000000000e+01
4.280000000000000000e+02 7.609756097560975263e+01 1.500000000000000000e+01
4.280000000000000000e+02 7.756097560975609895e+01 1.200000000000000000e+01
4.280000000000000000e+02 7.902439024390243105e+01 1.700000000000000000e+01
4.280000000000000000e+02 8.048780487804877737e+01 1.700000000000000000e+01
4.280000000000000000e+02 8.195121951219512368e+01 1.900000000000000000e+01
4.280000000000000000e+02 8.341463414634145579e+01 1.800000000000000000e+01
4.280000000000000000e+02 8.487804878048780211e+01 1.400000000000000000e+01
4.280000000000000000e+02 8.634146341463414842e+01 3.100000000000000000e+01
4.280000000000000000e+02 8.780487804878048053e+01 2.500000000000000000e+01
4.280000000000000000e+02 8.926829268292682684e+01 3.700000000000000000e+01
4.280000000000000000e+02 9.073170731707317316e+01 3.000000000000000000e+01
4.280000000000000000e+02 9.219512195121950526e+01 3.100000000000000000e+01
4.280000000000000000e+02 9.365853658536585158e+01 2.900000000000000000e+01
4.280000000000000000e+02 9.512195121951219789e+01 3.800000000000000000e+01
4.280000000000000000e+02 9.658536585365853000e+01 2.600000000000000000e+01
4.280000000000000000e+02 9.804878048780487632e+01 4.500000000000000000e+01
4.280000000000000000e+02 9.951219512195122263e+01 3.800000000000000000e+01
4.280000000000000000e+02 1.009756097560975547e+02 4.500000000000000000e+01
4.280000000000000000e+02 1.024390243902439011e+02 3.200000000000000000e+01
4.280000000000000000e+02 1.039024390243902474e+02 4.100000000000000000e+01
4.280000000000000000e+02 1.053658536585365795e+02 4.100000000000000000e+01
4.280000000000000000e+02 1.068292682926829258e+02 3.900000000000000000e+01
4.280000000000000000e+02 1.082926829268292721e+02 3.600000000000000000e+01
4.280000000000000000e+02 1.097560975609756042e+02 4.700000000000000000e+01
4.280000000000000000e+02 1.112195121951219505e+02 3.500000000000000000e+01
4.280000000000000000e+02 1.126829268292682968e+02 5.700000000000000000e+01
4.280000000000000000e+02 1.141463414634146289e+02 4.400000000000000000e+01
4.280000000000000000e+02 1.156097560975609753e+02 3.600000000000000000e+01
4.280000000000000000e+02 1.170731707317073074e+02 4.000000000000000000e+01
4.280000000000000000e+02 1.185365853658536537e+02 3.900000000000000000e+01
4.280000000000000000e+02 1.200000000000000000e+02 4.700000000000000000e+01
4.280000000000000000e+02 1.214634146341463321e+02 5.200000000000000000e+01
4.280000000000000000e+02 1.229268292682926784e+02 4.400000000000000000e+01
4.280000000000000000e+02 1.243902439024390247e+02 4.100000000000000000e+01
4.280000000000000000e+02 1.258536585365853568e+02 3.600000000000000000e+01
4.280000000000000000e+02 1.273170731707317032e+02 2.900000000000000000e+01
4.280000000000000000e+02 1.287804878048780495e+02 3.600000000000000000e+01
4.280000000000000000e+02 1.302439024390243958e+02 4.100000000000000000e+01
4.280000000000000000e+02 1.317073170731707421e+02 2.800000000000000000e+01
4.280000000000000000e+02 1.331707317073170600e+02 2.400000000000000000e+01
4.280000000000000000e+02 1.346341463414634063e+02 2.500000000000000000e+01
4.280000000000000000e+02 1.360975609756097526e+02 2.900000000000000000e+01
4.280000000000000000e+02 1.375609756097560989e+02 2.900000000000000000e+01
4.280000000000000000e+02 1.390243902439024453e+02 2.800000000000000000e+01
4.280000000000000000e+02 1.404878048780487916e+02 2.700000000000000000e+01
4.280000000000000000e+02 1.419512195121951095e+02 1.700000000000000000e+01
4.280000000000000000e+02 1.434146341463414558e+02 1.000000000000000000e+01
4.280000000000000000e+02 1.448780487804878021e+02 1.300000000000000000e+01
4.280000000000000000e+02 1.463414634146341484e+02 1.300000000000000000e+01
4.280000000000000000e+02 1.478048780487804947e+02 2.000000000000000000e+01
4.280000000000000000e+02 1.492682926829268126e+02 1.400000000000000000e+01
4.280000000000000000e+02 1.507317073170731589e+02 1.400000000000000000e+01
4.280000000000000000e+02 1.521951219512195053e+02 7.000000000000000000e+00
4.280000000000000000e+02 1.536585365853658516e+02 7.000000000000000000e+00
4.280000000000000000e+02 1.551219512195121979e+02 4.000000000000000000e+00
4.280000000000000000e+02 1.565853658536585442e+02 4.000000000000000000e+00
4.280000000000000000e+02 1.580487804878048621e+02 4.000000000000000000e+00
4.280000000000000000e+02 1.595121951219512084e+02 9.000000000000000000e+00
4.280000000000000000e+02 1.609756097560975547e+02 2.000000000000000000e+00
4.280000000000000000e+02 1.624390243902439011e+02 4.000000000000000000e+00
4.280000000000000000e+02 1.639024390243902474e+02 2.000000000000000000e+00
4.280000000000000000e+02 1.653658536585365937e+02 4.000000000000000000e+00
4.280000000000000000e+02 1.668292682926829116e+02 1.000000000000000000e+00
4.280000000000000000e+02 1.682926829268292579e+02 4.000000000000000000e+00
4.280000000000000000e+02 1.712195121951219505e+02 2.000000000000000000e+00
4.280000000000000000e+02 1.726829268292682968e+02 1.000000000000000000e+00
4.280000000000000000e+02 1.741463414634146432e+02 2.000000000000000000e+00
4.280000000000000000e+02 1.756097560975609611e+02 2.000000000000000000e+00
4.280000000000000000e+02 1.829268292682926926e+02 3.000000000000000000e+00
4.280000000000000000e+02 1.843902439024390105e+02 3.000000000000000000e+00
4.280000000000000000e+02 1.858536585365853568e+02 1.000000000000000000e+00
4.280000000000000000e+02 1.873170731707317032e+02 2.000000000000000000e+00
4.280000000000000000e+02 1.902439024390243958e+02 1.000000000000000000e+00
4.280000000000000000e+02 1.917073170731707137e+02 1.000000000000000000e+00
4.280000000000000000e+02 1.990243902439024453e+02 1.000000000000000000e+00
4.280000000000000000e+02 2.107317073170731589e+02 1.000000000000000000e+00
4.320000000000000000e+02 5.707317073170731447e+01 2.000000000000000000e+00
4.320000000000000000e+02 6.146341463414633921e+01 1.000000000000000000e+00
4.320000000000000000e+02 6.292682926829267842e+01 1.000000000000000000e+00
4.320000000000000000e+02 6.439024390243902474e+01 1.000000000000000000e+00
4.320000000000000000e+02 6.585365853658537105e+01 5.000000000000000000e+00
4.320000000000000000e+02 6.731707317073170316e+01 3.000000000000000000e+00
4.320000000000000000e+02 6.878048780487804947e+01 3.000000000000000000e+00
4.320000000000000000e+02 7.024390243902439579e+01 2.000000000000000000e+00
4.320000000000000000e+02 7.170731707317072789e+01 4.000000000000000000e+00
4.320000000000000000e+02 7.317073170731707421e+01 4.000000000000000000e+00
4.320000000000000000e+02 7.463414634146340632e+01 1.000000000000000000e+01
4.320000000000000000e+02 7.609756097560975263e+01 6.000000000000000000e+00
4.320000000000000000e+02 7.756097560975609895e+01 7.000000000000000000e+00
4.320000000000000000e+02 7.902439024390243105e+01 1.400000000000000000e+01
4.320000000000000000e+02 8.048780487804877737e+01 5.000000000000000000e+00
4.320000000000000000e+02 8.195121951219512368e+01 1.400000000000000000e+01
4.320000000000000000e+02 8.341463414634145579e+01 1.500000000000000000e+01
4.320000000000000000e+02 8.487804878048780211e+01 2.200000000000000000e+01
4.320000000000000000e+02 8.634146341463414842e+01 1.500000000000000000e+01
4.320000000000000000e+02 8.780487804878048053e+01 1.600000000000000000e+01
4.320000000000000000e+02 8.926829268292682684e+01 1.600000000000000000e+01
4.320000000000000000e+02 9.073170731707317316e+01 2.500000000000000000e+01
4.320000000000000000e+02 9.219512195121950526e+01 2.300000000000000000e+01
4.320000000000000000e+02 9.365853658536585158e+01 3.100000000000000000e+01
4.320000000000000000e+02 9.512195121951219789e+01 3.000000000000000000e+01
4.320000000000000000e+02 9.658536585365853000e+01 2.300000000000000000e+01
4.320000000000000000e+02 9.804878048780487632e+01 3.800000000000000000e+01
4.320000000000000000e+02 9.951219512195122263e+01 2.900000000000000000e+01
4.320000000000000000e+02 1.009756097560975547e+02 3.300000000000000000e+01
4.320000000000000000e+02 1.024390243902439011e+02 4.100000000000000000e+01
4.320000000000000000e+02 1.039024390243902474e+02 4.700000000000000000e+01
4.320000000000000000e+02 1.053658536585365795e+02 3.300000000000000000e+01
4.320000000000000000e+02 1.068292682926829258e+02 3.500000000000000000e+01
4.320000000000000000e+02 1.082926829268292721e+02 5.100000000000000000e+01
4.320000000000000000e+02 1.097560975609756042e+02 4.200000000000000000e+01
4.320000000000000000e+02 1.112195121951219505e+02 4.000000000000000000e+01
4.320000000000000000e+02 1.126829268292682968e+02 2.600000000000000000e+01
4.320000000000000000e+02 1.141463414634146289e+02 4.300000000000000000e+01
4.320000000000000000e+02 1.156097560975609753e+02 4.700000000000000000e+01
4.320000000000000000e+02 1.170731707317073074e+02 3.400000000000000000e+01
4.320000000000000000e+02 1.185365853658536537e+02 2.900000000000000000e+01
4.320000000000000000e+02 1.200000000000000000e+02 3.600000000000000000e+01
4.320000000000000000e+02 1.214634146341463321e+02 3.000000000000000000e+01
4.320000000000000000e+02 1.229268292682926784e+02 2.700000000000000000e+01
4.320000000000000000e+02 1.243902439024390247e+02 2.400000000000000000e+01
4.320000000000000000e+02 1.258536585365853568e+02 3.500000000000000000e+01
4.320000000000000000e+02 1.273170731707317032e+02 4.100000000000000000e+01
4.320000000000000000e+02 1.287804878048780495e+02 2.600000000000000000e+01
4.320000000000000000e+02 1.302439024390243958e+02 2.700000000000000000e+01
4.320000000000000000e+02 1.317073170731707421e+02 3.000000000000000000e+01
4.320000000000000000e+02 1.331707317073170600e+02 2.500000000000000000e+01
4.320000000000000000e+02 1.346341463414634063e+02 3.100000000000000000e+01
4.320000000000000000e+02 1.360975609756097526e+02 2.400000000000000000e+01
4.320000000000000000e+02 1.375609756097560989e+02 2.500000000000000000e+01
4.320000000000000000e+02 1.390243902439024453e+02 1.900000000000000000e+01
4.320000000000000000e+02 1.404878048780487916e+02 2.400000000000000000e+01
4.320000000000000000e+02 1.419512195121951095e+02 1.300000000000000000e+01
4.320000000000000000e+02 1.434146341463414558e+02 9.000000000000000000e+00
4.320000000000000000e+02 1.448780487804878021e+02 1.100000000000000000e+01
4.320000000000000000e+02 1.463414634146341484e+02 1.200000000000000000e+01
4.320000000000000000e+02 1.478048780487804947e+02 8.000000000000000000e+00
4.320000000000000000e+02 1.492682926829268126e+02 8.000000000000000000e+00
4.320000000000000000e+02 1.507317073170731589e+02 7.000000000000000000e+00
4.320000000000000000e+02 1.521951219512195053e+02 1.100000000000000000e+01
4.320000000000000000e+02 1.536585365853658516e+02 1.000000000000000000e+01
4.320000000000000000e+02 1.551219512195121979e+02 6.000000000000000000e+00
4.320000000000000000e+02 1.565853658536585442e+02 1.000000000000000000e+01
4.320000000000000000e+02 1.580487804878048621e+02 7.000000000000000000e+00
4.320000000000000000e+02 1.595121951219512084e+02 2.000000000000000000e+00
4.320000000000000000e+02 1.609756097560975547e+02 5.000000000000000000e+00
4.320000000000000000e+02 1.624390243902439011e+02 4.000000000000000000e+00
4.320000000000000000e+02 1.639024390243902474e+02 4.000000000000000000e+00
4.320000000000000000e+02 1.653658536585365937e+02 7.000000000000000000e+00
4.320000000000000000e+02 1.668292682926829116e+02 6.000000000000000000e+00
4.320000000000000000e+02 1.682926829268292579e+02 1.000000000000000000e+00
4.320000000000000000e+02 1.697560975609756042e+02 2.000000000000000000e+00
4.320000000000000000e+02 1.726829268292682968e+02 2.000000000000000000e+00
4.320000000000000000e+02 1.741463414634146432e+02 2.000000000000000000e+00
4.320000000000000000e+02 1.756097560975609611e+02 2.000000000000000000e+00
4.320000000000000000e+02 1.770731707317073074e+02 2.000000000000000000e+00
4.320000000000000000e+02 1.785365853658536537e+02 2.000000000000000000e+00
4.320000000000000000e+02 1.858536585365853568e+02 2.000000000000000000e+00
4.320000000000000000e+02 1.873170731707317032e+02 1.000000000000000000e+00
4.320000000000000000e+02 1.887804878048780495e+02 1.000000000000000000e+00
4.320000000000000000e+02 1.902439024390243958e+02 1.000000000000000000e+00
4.320000000000000000e+02 1.960975609756097526e+02 1.000000000000000000e+00
4.320000000000000000e+02 2.107317073170731589e+02 1.000000000000000000e+00
4.360000000000000000e+02 6.146341463414633921e+01 2.000000000000000000e+00
4.360000000000000000e+02 6.292682926829267842e+01 1.000000000000000000e+00
4.360000000000000000e+02 6.585365853658537105e+01 2.000000000000000000e+00
4.360000000000000000e+02 6.731707317073170316e+01 1.000000000000000000e+00
4.360000000000000000e+02 6.878048780487804947e+01 5.000000000000000000e+00
4.360000000000000000e+02 7.024390243902439579e+01 2.000000000000000000e+00
4.360000000000000000e+02 7.170731707317072789e+01 2.000000000000000000e+00
4.360000000000000000e+02 7.317073170731707421e+01 6.000000000000000000e+00
4.360000000000000000e+02 7.463414634146340632e+01 8.000000000000000000e+00
4.360000000000000000e+02 7.609756097560975263e+01 1.200000000000000000e+01
4.360000000000000000e+02 7.756097560975609895e+01 9.000000000000000000e+00
4.360000000000000000e+02 7.902439024390243105e+01 7.000000000000000000e+00
4.360000000000000000e+02 8.048780487804877737e+01 1.300000000000000000e+01
4.360000000000000000e+02 8.195121951219512368e+01 1.200000000000000000e+01
4.360000000000000000e+02 8.341463414634145579e+01 1.800000000000000000e+01
4.360000000000000000e+02 8.487804878048780211e+01 1.100000000000000000e+01
4.360000000000000000e+02 8.634146341463414842e+01 1.800000000000000000e+01
4.360000000000000000e+02 8.780487804878048053e+01 1.000000000000000000e+01
4.360000000000000000e+02 8.926829268292682684e+01 2.600000000000000000e+01
4.360000000000000000e+02 9.073170731707317316e+01 1.700000000000000000e+01
4.360000000000000000e+02 9.219512195121950526e+01 2.500000000000000000e+01
4.360000000000000000e+02 9.365853658536585158e+01 2.100000000000000000e+01
4.360000000000000000e+02 9.512195121951219789e+01 2.400000000000000000e+01
4.360000000000000000e+02 9.658536585365853000e+01 2.700000000000000000e+01
4.360000000000000000e+02 9.804878048780487632e+01 1.600000000000000000e+01
4.360000000000000000e+02 9.951219512195122263e+01 2.900000000000000000e+01
4.360000000000000000e+02 1.009756097560975547e+02 4.100000000000000000e+01
4.360000000000000000e+02 1.024390243902439011e+02 4.000000000000000000e+01
4.360000000000000000e+02 1.039024390243902474e+02 3.500000000000000000e+01
4.360000000000000000e+02 1.053658536585365795e+02 3.000000000000000000e+01
4.360000000000000000e+02 1.068292682926829258e+02 5.000000000000000000e+01
4.360000000000000000e+02 1.082926829268292721e+02 3.200000000000000000e+01
4.360000000000000000e+02 1.097560975609756042e+02 4.300000000000000000e+01
4.360000000000000000e+02 1.112195121951219505e+02 4.000000000000000000e+01
4.360000000000000000e+02 1.126829268292682968e+02 3.400000000000000000e+01
4.360000000000000000e+02 1.141463414634146289e+02 4.000000000000000000e+01
4.360000000000000000e+02 1.156097560975609753e+02 3.700000000000000000e+01
4.360000000000000000e+02 1.170731707317073074e+02 2.800000000000000000e+01
4.360000000000000000e+02 1.185365853658536537e+02 3.900000000000000000e+01
4.360000000000000000e+02 1.200000000000000000e+02 2.300000000000000000e+01
4.360000000000000000e+02 1.214634146341463321e+02 3.200000000000000000e+01
4.360000000000000000e+02 1.229268292682926784e+02 2.700000000000000000e+01
4.360000000000000000e+02 1.243902439024390247e+02 2.900000000000000000e+01
4.360000000000000000e+02 1.258536585365853568e+02 2.900000000000000000e+01
4.360000000000000000e+02 1.273170731707317032e+02 3.100000000000000000e+01
4.360000000000000000e+02 1.287804878048780495e+02 3.000000000000000000e+01
4.360000000000000000e+02 1.302439024390243958e+02 2.700000000000000000e+01
4.360000000000000000e+02 1.317073170731707421e+02 3.100000000000000000e+01
4.360000000000000000e+02 1.331707317073170600e+02 3.400000000000000000e+01
4.360000000000000000e+02 1.346341463414634063e+02 2.700000000000000000e+01
4.360000000000000000e+02 1.360975609756097526e+02 7.000000000000000000e+00
4.360000000000000000e+02 1.375609756097560989e+02 1.700000000000000000e+01
4.360000000000000000e+02 1.390243902439024453e+02 1.800000000000000000e+01
4.360000000000000000e+02 1.404878048780487916e+02 1.900000000000000000e+01
4.360000000000000000e+02 1.419512195121951095e+02 1.500000000000000000e+01
4.360000000000000000e+02 1.434146341463414558e+02 1.400000000000000000e+01
4.360000000000000000e+02 1.448780487804878021e+02 9.000000000000000000e+00
4.360000000000000000e+02 1.463414634146341484e+02 1.800000000000000000e+01
4.360000000000000000e+02 1.478048780487804947e+02 1.000000000000000000e+01
4.360000000000000000e+02 1.492682926829268126e+02 1.500000000000000000e+01
4.360000000000000000e+02 1.507317073170731589e+02 8.000000000000000000e+00
4.360000000000000000e+02 1.521951219512195053e+02 1.000000000000000000e+01
4.360000000000000000e+02 1.536585365853658516e+02 1.000000000000000000e+01
4.360000000000000000e+02 1.551219512195121979e+02 6.000000000000000000e+00
4.360000000000000000e+02 1.565853658536585442e+02 7.000000000000000000e+00
4.360000000000000000e+02 1.580487804878048621e+02 3.000000000000000000e+00
4.360000000000000000e+02 1.595121951219512084e+02 5.000000000000000000e+00
4.360000000000000000e+02 1.609756097560975547e+02 4.000000000000000000e+00
4.360000000000000000e+02 1.624390243902439011e+02 5.000000000000000000e+00
4.360000000000000000e+02 1.639024390243902474e+02 7.000000000000000000e+00
4.360000000000000000e+02 1.653658536585365937e+02 5.000000000000000000e+00
4.360000000000000000e+02 1.668292682926829116e+02 3.000000000000000000e+00
4.360000000000000000e+02 1.682926829268292579e+02 2.000000000000000000e+00
4.360000000000000000e+02 1.697560975609756042e+02 5.000000000000000000e+00
4.360000000000000000e+02 1.726829268292682968e+02 2.000000000000000000e+00
4.360000000000000000e+02 1.741463414634146432e+02 1.000000000000000000e+00
4.360000000000000000e+02 1.756097560975609611e+02 1.000000000000000000e+00
4.360000000000000000e+02 1.800000000000000000e+02 2.000000000000000000e+00
4.360000000000000000e+02 1.814634146341463463e+02 2.000000000000000000e+00
4.360000000000000000e+02 1.829268292682926926e+02 1.000000000000000000e+00
4.360000000000000000e+02 1.858536585365853568e+02 1.000000000000000000e+00
4.360000000000000000e+02 1.873170731707317032e+02 1.000000000000000000e+00
4.360000000000000000e+02 1.931707317073170600e+02 1.000000000000000000e+00
4.360000000000000000e+02 1.975609756097560989e+02 1.000000000000000000e+00
4.360000000000000000e+02 1.990243902439024453e+02 1.000000000000000000e+00
4.360000000000000000e+02 2.004878048780487632e+02 1.000000000000000000e+00
4.360000000000000000e+02 2.048780487804878021e+02 1.000000000000000000e+00
4.400000000000000000e+02 5.414634146341463605e+01 1.000000000000000000e+00
4.400000000000000000e+02 5.853658536585365368e+01 2.000000000000000000e+00
4.400000000000000000e+02 6.000000000000000000e+01 1.000000000000000000e+00
4.400000000000000000e+02 6.146341463414633921e+01 2.000000000000000000e+00
4.400000000000000000e+02 6.292682926829267842e+01 1.000000000000000000e+00
4.400000000000000000e+02 6.585365853658537105e+01 1.000000000000000000e+00
4.400000000000000000e+02 6.731707317073170316e+01 2.000000000000000000e+00
4.400000000000000000e+02 6.878048780487804947e+01 4.000000000000000000e+00
4.400000000000000000e+02 7.024390243902439579e+01 5.000000000000000000e+00
4.400000000000000000e+02 7.170731707317072789e+01 2.000000000000000000e+00
4.400000000000000000e+02 7.317073170731707421e+01 5.000000000000000000e+00
4.400000000000000000e+02 7.463414634146340632e+01 8.000000000000000000e+00
4.400000000000000000e+02 7.609756097560975263e+01 6.000000000000000000e+00
4.400000000000000000e+02 7.756097560975609895e+01 9.000000000000000000e+00
4.400000000000000000e+02 7.902439024390243105e+01 7.000000000000000000e+00
4.400000000000000000e+02 8.048780487804877737e+01 1.000000000000000000e+01
4.400000000000000000e+02 8.195121951219512368e+01 8.000000000000000000e+00
4.400000000000000000e+02 8.341463414634145579e+01 1.400000000000000000e+01
4.400000000000000000e+02 8.487804878048780211e+01 1.100000000000000000e+01
4.400000000000000000e+02 8.634146341463414842e+01 1.500000000000000000e+01
4.400000000000000000e+02 8.780487804878048053e+01 1.900000000000000000e+01
4.400000000000000000e+02 8.926829268292682684e+01 1.400000000000000000e+01
4.400000000000000000e+02 9.073170731707317316e+01 1.000000000000000000e+01
4.400000000000000000e+02 9.219512195121950526e+01 1.700000000000000000e+01
4.400000000000000000e+02 9.365853658536585158e+01 1.200000000000000000e+01
4.400000000000000000e+02 9.512195121951219789e+01 1.800000000000000000e+01
4.400000000000000000e+02 9.658536585365853000e+01 2.000000000000000000e+01
4.400000000000000000e+02 9.804878048780487632e+01 3.000000000000000000e+01
4.400000000000000000e+02 9.951219512195122263e+01 2.600000000000000000e+01
4.400000000000000000e+02 1.009756097560975547e+02 2.500000000000000000e+01
4.400000000000000000e+02 1.024390243902439011e+02 2.800000000000000000e+01
4.400000000000000000e+02 1.039024390243902474e+02 3.200000000000000000e+01
4.400000000000000000e+02 1.053658536585365795e+02 3.000000000000000000e+01
4.400000000000000000e+02 1.068292682926829258e+02 3.100000000000000000e+01
4.400000000000000000e+02 1.082926829268292721e+02 2.100000000000000000e+01
4.400000000000000000e+02 1.097560975609756042e+02 2.600000000000000000e+01
4.400000000000000000e+02 1.112195121951219505e+02 3.400000000000000000e+01
4.400000000000000000e+02 1.126829268292682968e+02 3.600000000000000000e+01
4.400000000000000000e+02 1.141463414634146289e+02 3.200000000000000000e+01
4.400000000000000000e+02 1.156097560975609753e+02 3.100000000000000000e+01
4.400000000000000000e+02 1.170731707317073074e+02 3.500000000000000000e+01
4.400000000000000000e+02 1.185365853658536537e+02 2.900000000000000000e+01
4.400000000000000000e+02 1.200000000000000000e+02 3.000000000000000000e+01
4.400000000000000000e+02 1.214634146341463321e+02 3.400000000000000000e+01
4.400000000000000000e+02 1.229268292682926784e+02 3.100000000000000000e+01
4.400000000000000000e+02 1.243902439024390247e+02 3.200000000000000000e+01
4.400000000000000000e+02 1.258536585365853568e+02 2.900000000000000000e+01
4.400000000000000000e+02 1.273170731707317032e+02 3.000000000000000000e+01
4.400000000000000000e+02 1.287804878048780495e+02 2.300000000000000000e+01
4.400000000000000000e+02 1.302439024390243958e+02 2.000000000000000000e+01
4.400000000000000000e+02 1.317073170731707421e+02 2.400000000000000000e+01
4.400000000000000000e+02 1.331707317073170600e+02 2.300000000000000000e+01
4.400000000000000000e+02 1.346341463414634063e+02 2.300000000000000000e+01
4.400000000000000000e+02 1.360975609756097526e+02 1.900000000000000000e+01
4.400000000000000000e+02 1.375609756097560989e+02 2.400000000000000000e+01
4.400000000000000000e+02 1.390243902439024453e+02 1.300000000000000000e+01
4.400000000000000000e+02 1.404878048780487916e+02 1.500000000000000000e+01
4.400000000000000000e+02 1.419512195121951095e+02 1.900000000000000000e+01
4.400000000000000000e+02 1.434146341463414558e+02 1.400000000000000000e+01
4.400000000000000000e+02 1.448780487804878021e+02 1.500000000000000000e+01
4.400000000000000000e+02 1.463414634146341484e+02 1.900000000000000000e+01
4.400000000000000000e+02 1.478048780487804947e+02 7.000000000000000000e+00
4.400000000000000000e+02 1.492682926829268126e+02 2.000000000000000000e+01
4.400000000000000000e+02 1.507317073170731589e+02 1.100000000000000000e+01
4.400000000000000000e+02 1.521951219512195053e+02 9.000000000000000000e+00
4.400000000000000000e+02 1.536585365853658516e+02 9.000000000000000000e+00
4.400000000000000000e+02 1.551219512195121979e+02 8.000000000000000000e+00
4.400000000000000000e+02 1.565853658536585442e+02 3.000000000000000000e+00
4.400000000000000000e+02 1.580487804878048621e+02 4.000000000000000000e+00
4.400000000000000000e+02 1.595121951219512084e+02 8.000000000000000000e+00
4.400000000000000000e+02 1.609756097560975547e+02 4.000000000000000000e+00
4.400000000000000000e+02 1.624390243902439011e+02 8.000000000000000000e+00
4.400000000000000000e+02 1.639024390243902474e+02 3.000000000000000000e+00
4.400000000000000000e+02 1.653658536585365937e+02 3.000000000000000000e+00
4.400000000000000000e+02 1.668292682926829116e+02 2.000000000000000000e+00
4.400000000000000000e+02 1.682926829268292579e+02 1.000000000000000000e+00
4.400000000000000000e+02 1.697560975609756042e+02 2.000000000000000000e+00
4.400000000000000000e+02 1.712195121951219505e+02 4.000000000000000000e+00
4.400000000000000000e+02 1.726829268292682968e+02 5.000000000000000000e+00
4.400000000000000000e+02 1.741463414634146432e+02 1.000000000000000000e+00
4.400000000000000000e+02 1.756097560975609611e+02 2.000000000000000000e+00
4.400000000000000000e+02 1.770731707317073074e+02 2.000000000000000000e+00
4.400000000000000000e+02 1.785365853658536537e+02 2.000000000000000000e+00
4.400000000000000000e+02 1.800000000000000000e+02 1.000000000000000000e+00
4.400000000000000000e+02 1.829268292682926926e+02 1.000000000000000000e+00
4.400000000000000000e+02 1.887804878048780495e+02 2.000000000000000000e+00
4.400000000000000000e+02 1.902439024390243958e+02 1.000000000000000000e+00
4.400000000000000000e+02 1.946341463414634063e+02 1.000000000000000000e+00
4.400000000000000000e+02 2.004878048780487632e+02 1.000000000000000000e+00
4.440000000000000000e+02 6.146341463414633921e+01 1.000000000000000000e+00
4.440000000000000000e+02 6.292682926829267842e+01 1.000000000000000000e+00
4.440000000000000000e+02 6.439024390243902474e+01 1.000000000000000000e+00
4.440000000000000000e+02 6.731707317073170316e+01 1.000000000000000000e+00
4.440000000000000000e+02 6.878048780487804947e+01 3.000000000000000000e+00
4.440000000000000000e+02 7.024390243902439579e+01 1.000000000000000000e+00
4.440000000000000000e+02 7.170731707317072789e+01 4.000000000000000000e+00
4.440000000000000000e+02 7.317073170731707421e+01 1.000000000000000000e+00
4.440000000000000000e+02 7.463414634146340632e+01 7.000000000000000000e+00
4.440000000000000000e+02 7.609756097560975263e+01 3.000000000000000000e+00
4.440000000000000000e+02 7.756097560975609895e+01 8.000000000000000000e+00
4.440000000000000000e+02 7.902439024390243105e+01 7.000000000000000000e+00
4.440000000000000000e+02 8.048780487804877737e+01 6.000000000000000000e+00
4.440000000000000000e+02 8.195121951219512368e+01 1.200000000000000000e+01
4.440000000000000000e+02 8.341463414634145579e+01 5.000000000000000000e+00
4.440000000000000000e+02 8.487804878048780211e+01 8.000000000000000000e+00
4.440000000000000000e+02 8.634146341463414842e+01 9.000000000000000000e+00
4.440000000000000000e+02 8.780487804878048053e+01 9.000000000000000000e+00
4.440000000000000000e+02 8.926829268292682684e+01 1.400000000000000000e+01
4.440000000000000000e+02 9.073170731707317316e+01 8.000000000000000000e+00
4.440000000000000000e+02 9.219512195121950526e+01 2.000000000000000000e+01
4.440000000000000000e+02 9.365853658536585158e+01 1.700000000000000000e+01
4.440000000000000000e+02 9.512195121951219789e+01 1.800000000000000000e+01
4.440000000000000000e+02 9.658536585365853000e+01 3.000000000000000000e+01
4.440000000000000000e+02 9.804878048780487632e+01 1.800000000000000000e+01
4.440000000000000000e+02 9.951219512195122263e+01 2.800000000000000000e+01
4.440000000000000000e+02 1.009756097560975547e+02 2.500000000000000000e+01
4.440000000000000000e+02 1.024390243902439011e+02 2.300000000000000000e+01
4.440000000000000000e+02 1.039024390243902474e+02 3.500000000000000000e+01
4.440000000000000000e+02 1.053658536585365795e+02 2.800000000000000000e+01
4.440000000000000000e+02 1.068292682926829258e+02 2.000000000000000000e+01
4.440000000000000000e+02 1.082926829268292721e+02 3.100000000000000000e+01
4.440000000000000000e+02 1.097560975609756042e+02 2.700000000000000000e+01
4.440000000000000000e+02 1.112195121951219505e+02 3.300000000000000000e+01
4.440000000000000000e+02 1.126829268292682968e+02 2.600000000000000000e+01
4.440000000000000000e+02 1.141463414634146289e+02 3.100000000000000000e+01
4.440000000000000000e+02 1.156097560975609753e+02 2.500000000000000000e+01
4.440000000000000000e+02 1.170731707317073074e+02 3.000000000000000000e+01
4.440000000000000000e+02 1.185365853658536537e+02 2.900000000000000000e+01
4.440000000000000000e+02 1.200000000000000000e+02 2.600000000000000000e+01
4.440000000000000000e+02 1.214634146341463321e+02 2.700000000000000000e+01
4.440000000000000000e+02 1.229268292682926784e+02 2.900000000000000000e+01
4.440000000000000000e+02 1.243902439024390247e+02 2.100000000000000000e+01
4.440000000000000000e+02 1.258536585365853568e+02 3.600000000000000000e+01
4.440000000000000000e+02 1.273170731707317032e+02 2.400000000000000000e+01
4.440000000000000000e+02 1.287804878048780495e+02 3.500000000000000000e+01
4.440000000000000000e+02 1.302439024390243958e+02 2.300000000000000000e+01
4.440000000000000000e+02 1.317073170731707421e+02 2.100000000000000000e+01
4.440000000000000000e+02 1.331707317073170600e+02 1.400000000000000000e+01
4.440000000000000000e+02 1.346341463414634063e+02 2.500000000000000000e+01
4.440000000000000000e+02 1.360975609756097526e+02 2.900000000000000000e+01
4.440000000000000000e+02 1.375609756097560989e+02 1.500000000000000000e+01
4.440000000000000000e+02 1.390243902439024453e+02 1.200000000000000000e+01
4.440000000000000000e+02 1.404878048780487916e+02 1.000000000000000000e+01
4.440000000000000000e+02 1.419512195121951095e+02 1.800000000000000000e+01
4.440000000000000000e+02 1.434146341463414558e+02 1.200000000000000000e+01
4.440000000000000000e+02 1.448780487804878021e+02 1.900000000000000000e+01
4.440000000000000000e+02 1.463414634146341484e+02 9.000000000000000000e+00
4.440000000000000000e+02 1.478048780487804947e+02 1.100000000000000000e+01
4.440000000000000000e+02 1.492682926829268126e+02 1.000000000000000000e+01
4.440000000000000000e+02 1.507317073170731589e+02 1.100000000000000000e+01
4.440000000000000000e+02 1.521951219512195053e+02 1.000000000000000000e+01
4.440000000000000000e+02 1.536585365853658516e+02 1.100000000000000000e+01
4.440000000000000000e+02 1.551219512195121979e+02 5.000000000000000000e+00
4.440000000000000000e+02 1.565853658536585442e+02 1.100000000000000000e+01
4.440000000000000000e+02 1.580487804878048621e+02 7.000000000000000000e+00
4.440000000000000000e+02 1.595121951219512084e+02 5.000000000000000000e+00
4.440000000000000000e+02 1.609756097560975547e+02 9.000000000000000000e+00
4.440000000000000000e+02 1.624390243902439011e+02 2.000000000000000000e+00
4.440000000000000000e+02 1.639024390243902474e+02 5.000000000000000000e+00
4.440000000000000000e+02 1.653658536585365937e+02 3.000000000000000000e+00
4.440000000000000000e+02 1.668292682926829116e+02 4.000000000000000000e+00
4.440000000000000000e+02 1.682926829268292579e+02 1.000000000000000000e+00
4.440000000000000000e+02 1.697560975609756042e+02 3.000000000000000000e+00
4.440000000000000000e+02 1.712195121951219505e+02 1.000000000000000000e+00
4.440000000000000000e+02 1.726829268292682968e+02 2.000000000000000000e+00
4.440000000000000000e+02 1.756097560975609611e+02 1.000000000000000000e+00
4.440000000000000000e+02 1.770731707317073074e+02 1.000000000000000000e+00
4.440000000000000000e+02 1.785365853658536537e+02 2.000000000000000000e+00
4.440000000000000000e+02 1.800000000000000000e+02 3.000000000000000000e+00
4.440000000000000000e+02 1.814634146341463463e+02 2.000000000000000000e+00
4.440000000000000000e+02 1.829268292682926926e+02 2.000000000000000000e+00
4.440000000000000000e+02 1.843902439024390105e+02 1.000000000000000000e+00
4.440000000000000000e+02 1.873170731707317032e+02 1.000000000000000000e+00
4.440000000000000000e+02 1.902439024390243958e+02 1.000000000000000000e+00
4.440000000000000000e+02 1.975609756097560989e+02 1.000000000000000000e+00
4.480000000000000000e+02 5.853658536585365368e+01 1.000000000000000000e+00
4.480000000000000000e+02 6.000000000000000000e+01 1.000000000000000000e+00
4.480000000000000000e+02 6.731707317073170316e+01 1.000000000000000000e+00
4.480000000000000000e+02 6.878048780487804947e+01 2.000000000000000000e+00
4.480000000000000000e+02 7.024390243902439579e+01 2.000000000000000000e+00
4.480000000000000000e+02 7.170731707317072789e+01 1.000000000000000000e+00
4.480000000000000000e+02 7.317073170731707421e+01 4.000000000000000000e+00
4.480000000000000000e+02 7.463414634146340632e+01 3.000000000000000000e+00
4.480000000000000000e+02 7.609756097560975263e+01 3.000000000000000000e+00
4.480000000000000000e+02 7.756097560975609895e+01 2.000000000000000000e+00
4.480000000000000000e+02 7.902439024390243105e+01 1.100000000000000000e+01
4.480000000000000000e+02 8.048780487804877737e+01 2.000000000000000000e+00
4.480000000000000000e+02 8.195121951219512368e+01 1.000000000000000000e+01
4.480000000000000000e+02 8.341463414634145579e+01 5.000000000000000000e+00
4.480000000000000000e+02 8.487804878048780211e+01 1.200000000000000000e+01
4.480000000000000000e+02 8.634146341463414842e+01 1.200000000000000000e+01
4.480000000000000000e+02 8.780487804878048053e+01 9.000000000000000000e+00
4.480000000000000000e+02 8.926829268292682684e+01 9.000000000000000000e+00
4.480000000000000000e+02 9.073170731707317316e+01 1.900000000000000000e+01
4.480000000000000000e+02 9.219512195121950526e+01 7.000000000000000000e+00
4.480000000000000000e+02 9.365853658536585158e+01 1.200000000000000000e+01
4.480000000000000000e+02 9.512195121951219789e+01 1.700000000000000000e+01
4.480000000000000000e+02 9.658536585365853000e+01 1.300000000000000000e+01
4.480000000000000000e+02 9.804878048780487632e+01 2.400000000000000000e+01
4.480000000000000000e+02 9.951219512195122263e+01 2.400000000000000000e+01
4.480000000000000000e+02 1.009756097560975547e+02 1.900000000000000000e+01
4.480000000000000000e+02 1.024390243902439011e+02 1.900000000000000000e+01
4.480000000000000000e+02 1.039024390243902474e+02 1.800000000000000000e+01
4.480000000000000000e+02 1.053658536585365795e+02 2.400000000000000000e+01
4.480000000000000000e+02 1.068292682926829258e+02 2.500000000000000000e+01
4.480000000000000000e+02 1.082926829268292721e+02 2.300000000000000000e+01
4.480000000000000000e+02 1.097560975609756042e+02 3.300000000000000000e+01
4.480000000000000000e+02 1.112195121951219505e+02 3.000000000000000000e+01
4.480000000000000000e+02 1.126829268292682968e+02 3.300000000000000000e+01
4.480000000000000000e+02 1.141463414634146289e+02 2.700000000000000000e+01
4.480000000000000000e+02 1.156097560975609753e+02 2.000000000000000000e+01
4.480000000000000000e+02 1.170731707317073074e+02 2.400000000000000000e+01
4.480000000000000000e+02 1.185365853658536537e+02 3.700000000000000000e+01
4.480000000000000000e+02 1.200000000000000000e+02 2.800000000000000000e+01
4.480000000000000000e+02 1.214634146341463321e+02 2.500000000000000000e+01
4.480000000000000000e+02 1.229268292682926784e+02 2.200000000000000000e+01
4.480000000000000000e+02 1.243902439024390247e+02 2.300000000000000000e+01
4.480000000000000000e+02 1.258536585365853568e+02 2.500000000000000000e+01
4.480000000000000000e+02 1.273170731707317032e+02 1.800000000000000000e+01
4.480000000000000000e+02 1.287804878048780495e+02 1.700000000000000000e+01
4.480000000000000000e+02 1.302439024390243958e+02 1.200000000000000000e+01
4.480000000000000000e+02 1.317073170731707421e+02 2.000000000000000000e+01
4.480000000000000000e+02 1.331707317073170600e+02 1.300000000000000000e+01
4.480000000000000000e+02 1.346341463414634063e+02 1.400000000000000000e+01
4.480000000000000000e+02 1.360975609756097526e+02 2.000000000000000000e+01
4.480000000000000000e+02 1.375609756097560989e+02 1.800000000000000000e+01
4.480000000000000000e+02 1.390243902439024453e+02 1.300000000000000000e+01
4.480000000000000000e+02 1.404878048780487916e+02 1.400000000000000000e+01
4.480000000000000000e+02 1.419512195121951095e+02 1.600000000000000000e+01
4.480000000000000000e+02 1.434146341463414558e+02 1.500000000000000000e+01
4.480000000000000000e+02 1.448780487804878021e+02 9.000000000000000000e+00
4.480000000000000000e+02 1.463414634146341484e+02 1.400000000000000000e+01
4.480000000000000000e+02 1.478048780487804947e+02 1.200000000000000000e+01
4.480000000000000000e+02 1.492682926829268126e+02 9.000000000000000000e+00
4.480000000000000000e+02 1.507317073170731589e+02 1.000000000000000000e+01
4.480000000000000000e+02 1.521951219512195053e+02 7.000000000000000000e+00
4.480000000000000000e+02 1.536585365853658516e+02 8.000000000000000000e+00
4.480000000000000000e+02 1.551219512195121979e+02 1.100000000000000000e+01
4.480000000000000000e+02 1.565853658536585442e+02 4.000000000000000000e+00
4.480000000000000000e+02 1.580487804878048621e+02 6.000000000000000000e+00
4.480000000000000000e+02 1.595121951219512084e+02 8.000000000000000000e+00
4.480000000000000000e+02 1.609756097560975547e+02 4.000000000000000000e+00
4.480000000000000000e+02 1.624390243902439011e+02 6.000000000000000000e+00
4.480000000000000000e+02 1.639024390243902474e+02 1.000000000000000000e+01
4.480000000000000000e+02 1.653658536585365937e+02 3.000000000000000000e+00
4.480000000000000000e+02 1.668292682926829116e+02 5.000000000000000000e+00
4.480000000000000000e+02 1.682926829268292579e+02 3.000000000000000000e+00
4.480000000000000000e+02 1.697560975609756042e+02 4.000000000000000000e+00
4.480000000000000000e+02 1.712195121951219505e+02 2.000000000000000000e+00
4.480000000000000000e+02 1.726829268292682968e+02 2.000000000000000000e+00
4.480000000000000000e+02 1.741463414634146432e+02 1.000000000000000000e+00
4.480000000000000000e+02 1.756097560975609611e+02 5.000000000000000000e+00
4.480000000000000000e+02 1.770731707317073074e+02 2.000000000000000000e+00
4.480000000000000000e+02 1.785365853658536537e+02 1.000000000000000000e+00
4.480000000000000000e+02 1.800000000000000000e+02 1.000000000000000000e+00
4.480000000000000000e+02 1.814634146341463463e+02 2.000000000000000000e+00
4.480000000000000000e+02 1.873170731707317032e+02 1.000000000000000000e+00
4.480000000000000000e+02 1.887804878048780495e+02 1.000000000000000000e+00
4.480000000000000000e+02 1.946341463414634063e+02 1.000000000000000000e+00
4.520000000000000000e+02 6.146341463414633921e+01 1.000000000000000000e+00
4.520000000000000000e+02 6.292682926829267842e+01 1.000000000000000000e+00
4.520000000000000000e+02 6.731707317073170316e+01 1.000000000000000000e+00
4.520000000000000000e+02 6.878048780487804947e+01 2.000000000000000000e+00
4.520000000000000000e+02 7.024390243902439579e+01 1.000000000000000000e+00
4.520000000000000000e+02 7.170731707317072789e+01 1.000000000000000000e+00
4.520000000000000000e+02 7.317073170731707421e+01 3.000000000000000000e+00
4.520000000000000000e+02 7.463414634146340632e+01 1.000000000000000000e+00
4.520000000000000000e+02 7.609756097560975263e+01 5.000000000000000000e+00
4.520000000000000000e+02 7.756097560975609895e+01 2.000000000000000000e+00
4.520000000000000000e+02 7.902439024390243105e+01 5.000000000000000000e+00
4.520000000000000000e+02 8.048780487804877737e+01 5.000000000000000000e+00
4.520000000000000000e+02 8.195121951219512368e+01 2.000000000000000000e+00
4.520000000000000000e+02 8.341463414634145579e+01 4.000000000000000000e+00
4.520000000000000000e+02 8.487804878048780211e+01 4.000000000000000000e+00
4.520000000000000000e+02 8.634146341463414842e+01 1.200000000000000000e+01
4.520000000000000000e+02 8.780487804878048053e+01 1.300000000000000000e+01
4.520000000000000000e+02 8.926829268292682684e+01 1.600000000000000000e+01
4.520000000000000000e+02 9.073170731707317316e+01 7.000000000000000000e+00
4.520000000000000000e+02 9.219512195121950526e+01 9.000000000000000000e+00
4.520000000000000000e+02 9.365853658536585158e+01 1.100000000000000000e+01
4.520000000000000000e+02 9.512195121951219789e+01 1.500000000000000000e+01
4.520000000000000000e+02 9.658536585365853000e+01 1.300000000000000000e+01
4.520000000000000000e+02 9.804878048780487632e+01 1.700000000000000000e+01
4.520000000000000000e+02 9.951219512195122263e+01 1.800000000000000000e+01
4.520000000000000000e+02 1.009756097560975547e+02 1.300000000000000000e+01
4.520000000000000000e+02 1.024390243902439011e+02 1.600000000000000000e+01
4.520000000000000000e+02 1.039024390243902474e+02 1.600000000000000000e+01
4.520000000000000000e+02 1.053658536585365795e+02 2.400000000000000000e+01
4.520000000000000000e+02 1.068292682926829258e+02 2.500000000000000000e+01
4.520000000000000000e+02 1.082926829268292721e+02 2.400000000000000000e+01
4.520000000000000000e+02 1.097560975609756042e+02 1.300000000000000000e+01
4.520000000000000000e+02 1.112195121951219505e+02 2.800000000000000000e+01
4.520000000000000000e+02 1.126829268292682968e+02 2.600000000000000000e+01
4.520000000000000000e+02 1.141463414634146289e+02 2.600000000000000000e+01
4.520000000000000000e+02 1.156097560975609753e+02 1.900000000000000000e+01
4.520000000000000000e+02 1.170731707317073074e+02 2.200000000000000000e+01
4.520000000000000000e+02 1.185365853658536537e+02 3.200000000000000000e+01
4.520000000000000000e+02 1.200000000000000000e+02 3.800000000000000000e+01
4.520000000000000000e+02 1.214634146341463321e+02 2.900000000000000000e+01
4.520000000000000000e+02 1.229268292682926784e+02 2.000000000000000000e+01
4.520000000000000000e+02 1.243902439024390247e+02 3.100000000000000000e+01
4.520000000000000000e+02 1.258536585365853568e+02 2.100000000000000000e+01
4.520000000000000000e+02 1.273170731707317032e+02 2.500000000000000000e+01
4.520000000000000000e+02 1.287804878048780495e+02 1.700000000000000000e+01
4.520000000000000000e+02 1.302439024390243958e+02 2.300000000000000000e+01
4.520000000000000000e+02 1.317073170731707421e+02 2.100000000000000000e+01
4.520000000000000000e+02 1.331707317073170600e+02 1.700000000000000000e+01
4.520000000000000000e+02 1.346341463414634063e+02 2.200000000000000000e+01
4.520000000000000000e+02 1.360975609756097526e+02 1.900000000000000000e+01
4.520000000000000000e+02 1.375609756097560989e+02 1.700000000000000000e+01
4.520000000000000000e+02 1.390243902439024453e+02 1.600000000000000000e+01
4.520000000000000000e+02 1.404878048780487916e+02 1.400000000000000000e+01
4.520000000000000000e+02 1.419512195121951095e+02 9.000000000000000000e+00
4.520000000000000000e+02 1.434146341463414558e+02 1.000000000000000000e+01
4.520000000000000000e+02 1.448780487804878021e+02 1.700000000000000000e+01
4.520000000000000000e+02 1.463414634146341484e+02 1.400000000000000000e+01
4.520000000000000000e+02 1.478048780487804947e+02 1.200000000000000000e+01
4.520000000000000000e+02 1.492682926829268126e+02 1.000000000000000000e+01
4.520000000000000000e+02 1.507317073170731589e+02 1.300000000000000000e+01
4.520000000000000000e+02 1.521951219512195053e+02 1.400000000000000000e+01
4.520000000000000000e+02 1.536585365853658516e+02 7.000000000000000000e+00
4.520000000000000000e+02 1.551219512195121979e+02 5.000000000000000000e+00
4.520000000000000000e+02 1.565853658536585442e+02 6.000000000000000000e+00
4.520000000000000000e+02 1.580487804878048621e+02 5.000000000000000000e+00
4.520000000000000000e+02 1.595121951219512084e+02 4.000000000000000000e+00
4.520000000000000000e+02 1.609756097560975547e+02 1.000000000000000000e+01
4.520000000000000000e+02 1.624390243902439011e+02 6.000000000000000000e+00
4.520000000000000000e+02 1.639024390243902474e+02 2.000000000000000000e+00
4.520000000000000000e+02 1.653658536585365937e+02 5.000000000000000000e+00
4.520000000000000000e+02 1.668292682926829116e+02 1.000000000000000000e+00
4.520000000000000000e+02 1.682926829268292579e+02 3.000000000000000000e+00
4.520000000000000000e+02 1.697560975609756042e+02 2.000000000000000000e+00
4.520000000000000000e+02 1.712195121951219505e+02 3.000000000000000000e+00
4.520000000000000000e+02 1.726829268292682968e+02 2.000000000000000000e+00
4.520000000000000000e+02 1.741463414634146432e+02 3.000000000000000000e+00
4.520000000000000000e+02 1.756097560975609611e+02 2.000000000000000000e+00
4.520000000000000000e+02 1.785365853658536537e+02 2.000000000000000000e+00
4.520000000000000000e+02 1.800000000000000000e+02 4.000000000000000000e+00
4.520000000000000000e+02 1.829268292682926926e+02 1.000000000000000000e+00
4.520000000000000000e+02 1.843902439024390105e+02 1.000000000000000000e+00
4.520000000000000000e+02 1.858536585365853568e+02 1.000000000000000000e+00
4.520000000000000000e+02 1.946341463414634063e+02 1.000000000000000000e+00
4.520000000000000000e+02 1.990243902439024453e+02 1.000000000000000000e+00
4.560000000000000000e+02 6.439024390243902474e+01 1.000000000000000000e+00
4.560000000000000000e+02 6.731707317073170316e+01 1.000000000000000000e+00
4.560000000000000000e+02 7.024390243902439579e+01 2.000000000000000000e+00
4.560000000000000000e+02 7.170731707317072789e+01 3.000000000000000000e+00
4.560000000000000000e+02 7.317073170731707421e+01 2.000000000000000000e+00
4.560000000000000000e+02 7.463414634146340632e+01 1.000000000000000000e+00
4.560000000000000000e+02 7.609756097560975263e+01 2.000000000000000000e+00
4.560000000000000000e+02 7.756097560975609895e+01 2.000000000000000000e+00
4.560000000000000000e+02 7.902439024390243105e+01 3.000000000000000000e+00
4.560000000000000000e+02 8.048780487804877737e+01 1.000000000000000000e+00
4.560000000000000000e+02 8.195121951219512368e+01 6.000000000000000000e+00
4.560000000000000000e+02 8.341463414634145579e+01 5.000000000000000000e+00
4.560000000000000000e+02 8.487804878048780211e+01 5.000000000000000000e+00
4.560000000000000000e+02 8.634146341463414842e+01 5.000000000000000000e+00
4.560000000000000000e+02 8.780487804878048053e+01 6.000000000000000000e+00
4.560000000000000000e+02 8.926829268292682684e+01 9.000000000000000000e+00
4.560000000000000000e+02 9.073170731707317316e+01 5.000000000000000000e+00
4.560000000000000000e+02 9.219512195121950526e+01 1.000000000000000000e+01
4.560000000000000000e+02 9.365853658536585158e+01 1.200000000000000000e+01
4.560000000000000000e+02 9.512195121951219789e+01 1.400000000000000000e+01
4.560000000000000000e+02 9.658536585365853000e+01 9.000000000000000000e+00
4.560000000000000000e+02 9.804878048780487632e+01 1.500000000000000000e+01
4.560000000000000000e+02 9.951219512195122263e+01 1.800000000000000000e+01
4.560000000000000000e+02 1.009756097560975547e+02 1.200000000000000000e+01
4.560000000000000000e+02 1.024390243902439011e+02 1.600000000000000000e+01
4.560000000000000000e+02 1.039024390243902474e+02 1.300000000000000000e+01
4.560000000000000000e+02 1.053658536585365795e+02 2.200000000000000000e+01
4.560000000000000000e+02 1.068292682926829258e+02 2.000000000000000000e+01
4.560000000000000000e+02 1.082926829268292721e+02 1.800000000000000000e+01
4.560000000000000000e+02 1.097560975609756042e+02 1.600000000000000000e+01
4.560000000000000000e+02 1.112195121951219505e+02 2.200000000000000000e+01
4.560000000000000000e+02 1.126829268292682968e+02 2.600000000000000000e+01
4.560000000000000000e+02 1.141463414634146289e+02 1.900000000000000000e+01
4.560000000000000000e+02 1.156097560975609753e+02 1.900000000000000000e+01
4.560000000000000000e+02 1.170731707317073074e+02 2.100000000000000000e+01
4.560000000000000000e+02 1.185365853658536537e+02 2.300000000000000000e+01
4.560000000000000000e+02 1.200000000000000000e+02 2.100000000000000000e+01
4.560000000000000000e+02 1.214634146341463321e+02 2.200000000000000000e+01
4.560000000000000000e+02 1.229268292682926784e+02 2.500000000000000000e+01
4.560000000000000000e+02 1.243902439024390247e+02 2.500000000000000000e+01
4.560000000000000000e+02 1.258536585365853568e+02 2.800000000000000000e+01
4.560000000000000000e+02 1.273170731707317032e+02 2.200000000000000000e+01
4.560000000000000000e+02 1.287804878048780495e+02 3.000000000000000000e+01
4.560000000000000000e+02 1.302439024390243958e+02 1.600000000000000000e+01
4.560000000000000000e+02 1.317073170731707421e+02 2.000000000000000000e+01
4.560000000000000000e+02 1.331707317073170600e+02 1.600000000000000000e+01
4.560000000000000000e+02 1.346341463414634063e+02 1.700000000000000000e+01
4.560000000000000000e+02 1.360975609756097526e+02 1.300000000000000000e+01
4.560000000000000000e+02 1.375609756097560989e+02 1.300000000000000000e+01
4.560000000000000000e+02 1.390243902439024453e+02 1.500000000000000000e+01
4.560000000000000000e+02 1.404878048780487916e+02 1.400000000000000000e+01
4.560000000000000000e+02 1.419512195121951095e+02 1.500000000000000000e+01
4.560000000000000000e+02 1.434146341463414558e+02 1.300000000000000000e+01
4.560000000000000000e+02 1.448780487804878021e+02 1.700000000000000000e+01
4.560000000000000000e+02 1.463414634146341484e+02 1.600000000000000000e+01
4.560000000000000000e+02 1.478048780487804947e+02 1.200000000000000000e+01
4.560000000000000000e+02 1.492682926829268126e+02 8.000000000000000000e+00
4.560000000000000000e+02 1.507317073170731589e+02 1.000000000000000000e+01
4.560000000000000000e+02 1.521951219512195053e+02 8.000000000000000000e+00
4.560000000000000000e+02 1.536585365853658516e+02 8.000000000000000000e+00
4.560000000000000000e+02 1.551219512195121979e+02 1.200000000000000000e+01
4.560000000000000000e+02 1.565853658536585442e+02 5.000000000000000000e+00
4.560000000000000000e+02 1.580487804878048621e+02 7.000000000000000000e+00
4.560000000000000000e+02 1.595121951219512084e+02 5.000000000000000000e+00
4.560000000000000000e+02 1.609756097560975547e+02 5.000000000000000000e+00
4.560000000000000000e+02 1.624390243902439011e+02 9.000000000000000000e+00
4.560000000000000000e+02 1.639024390243902474e+02 4.000000000000000000e+00
4.560000000000000000e+02 1.653658536585365937e+02 1.000000000000000000e+00
4.560000000000000000e+02 1.682926829268292579e+02 5.000000000000000000e+00
4.560000000000000000e+02 1.697560975609756042e+02 1.000000000000000000e+00
4.560000000000000000e+02 1.712195121951219505e+02 2.000000000000000000e+00
4.560000000000000000e+02 1.726829268292682968e+02 3.000000000000000000e+00
4.560000000000000000e+02 1.741463414634146432e+02 2.000000000000000000e+00
4.560000000000000000e+02 1.756097560975609611e+02 1.000000000000000000e+00
4.560000000000000000e+02 1.770731707317073074e+02 1.000000000000000000e+00
4.560000000000000000e+02 1.800000000000000000e+02 2.000000000000000000e+00
4.560000000000000000e+02 1.814634146341463463e+02 2.000000000000000000e+00
4.560000000000000000e+02 1.829268292682926926e+02 1.000000000000000000e+00
4.560000000000000000e+02 1.843902439024390105e+02 1.000000000000000000e+00
4.560000000000000000e+02 1.858536585365853568e+02 1.000000000000000000e+00
4.560000000000000000e+02 1.873170731707317032e+02 1.000000000000000000e+00
4.560000000000000000e+02 1.887804878048780495e+02 1.000000000000000000e+00
4.560000000000000000e+02 2.063414634146341484e+02 1.000000000000000000e+00
4.560000000000000000e+02 2.107317073170731589e+02 1.000000000000000000e+00
4.600000000000000000e+02 6.000000000000000000e+01 1.000000000000000000e+00
4.600000000000000000e+02 6.292682926829267842e+01 1.000000000000000000e+00
4.600000000000000000e+02 6.439024390243902474e+01 1.000000000000000000e+00
4.600000000000000000e+02 6.731707317073170316e+01 1.000000000000000000e+00
4.600000000000000000e+02 6.878048780487804947e+01 2.000000000000000000e+00
4.600000000000000000e+02 7.170731707317072789e+01 3.000000000000000000e+00
4.600000000000000000e+02 7.463414634146340632e+01 3.000000000000000000e+00
4.600000000000000000e+02 7.756097560975609895e+01 2.000000000000000000e+00
4.600000000000000000e+02 7.902439024390243105e+01 5.000000000000000000e+00
4.600000000000000000e+02 8.048780487804877737e+01 6.000000000000000000e+00
4.600000000000000000e+02 8.195121951219512368e+01 5.000000000000000000e+00
4.600000000000000000e+02 8.341463414634145579e+01 5.000000000000000000e+00
4.600000000000000000e+02 8.487804878048780211e+01 2.000000000000000000e+00
4.600000000000000000e+02 8.634146341463414842e+01 8.000000000000000000e+00
4.600000000000000000e+02 8.780487804878048053e+01 6.000000000000000000e+00
4.600000000000000000e+02 8.926829268292682684e+01 8.000000000000000000e+00
4.600000000000000000e+02 9.073170731707317316e+01 7.000000000000000000e+00
4.600000000000000000e+02 9.219512195121950526e+01 3.000000000000000000e+00
4.600000000000000000e+02 9.365853658536585158e+01 5.000000000000000000e+00
4.600000000000000000e+02 9.512195121951219789e+01 9.000000000000000000e+00
4.600000000000000000e+02 9.658536585365853000e+01 1.700000000000000000e+01
4.600000000000000000e+02 9.804878048780487632e+01 1.300000000000000000e+01
4.600000000000000000e+02 9.951219512195122263e+01 7.000000000000000000e+00
4.600000000000000000e+02 1.009756097560975547e+02 1.300000000000000000e+01
4.600000000000000000e+02 1.024390243902439011e+02 2.100000000000000000e+01
4.600000000000000000e+02 1.039024390243902474e+02 1.700000000000000000e+01
4.600000000000000000e+02 1.053658536585365795e+02 7.000000000000000000e+00
4.600000000000000000e+02 1.068292682926829258e+02 1.500000000000000000e+01
4.600000000000000000e+02 1.082926829268292721e+02 1.700000000000000000e+01
4.600000000000000000e+02 1.097560975609756042e+02 1.300000000000000000e+01
4.600000000000000000e+02 1.112195121951219505e+02 1.300000000000000000e+01
4.600000000000000000e+02 1.126829268292682968e+02 2.000000000000000000e+01
4.600000000000000000e+02 1.141463414634146289e+02 1.600000000000000000e+01
4.600000000000000000e+02 1.156097560975609753e+02 2.200000000000000000e+01
4.600000000000000000e+02 1.170731707317073074e+02 2.300000000000000000e+01
4.600000000000000000e+02 1.185365853658536537e+02 1.300000000000000000e+01
4.600000000000000000e+02 1.200000000000000000e+02 2.500000000000000000e+01
4.600000000000000000e+02 1.214634146341463321e+02 1.600000000000000000e+01
4.600000000000000000e+02 1.229268292682926784e+02 2.300000000000000000e+01
4.600000000000000000e+02 1.243902439024390247e+02 1.700000000000000000e+01
4.600000000000000000e+02 1.258536585365853568e+02 8.000000000000000000e+00
4.600000000000000000e+02 1.273170731707317032e+02 1.400000000000000000e+01
4.600000000000000000e+02 1.287804878048780495e+02 2.000000000000000000e+01
4.600000000000000000e+02 1.302439024390243958e+02 2.400000000000000000e+01
4.600000000000000000e+02 1.317073170731707421e+02 1.400000000000000000e+01
4.600000000000000000e+02 1.331707317073170600e+02 2.300000000000000000e+01
4.600000000000000000e+02 1.346341463414634063e+02 2.000000000000000000e+01
4.600000000000000000e+02 1.360975609756097526e+02 1.500000000000000000e+01
4.600000000000000000e+02 1.375609756097560989e+02 1.200000000000000000e+01
4.600000000000000000e+02 1.390243902439024453e+02 1.200000000000000000e+01
4.600000000000000000e+02 1.404878048780487916e+02 1.800000000000000000e+01
4.600000000000000000e+02 1.419512195121951095e+02 9.000000000000000000e+00
4.600000000000000000e+02 1.434146341463414558e+02 1.100000000000000000e+01
4.600000000000000000e+02 1.448780487804878021e+02 1.100000000000000000e+01
4.600000000000000000e+02 1.463414634146341484e+02 1.900000000000000000e+01
4.600000000000000000e+02 1.478048780487804947e+02 1.600000000000000000e+01
4.600000000000000000e+02 1.492682926829268126e+02 1.000000000000000000e+01
4.600000000000000000e+02 1.507317073170731589e+02 1.100000000000000000e+01
4.600000000000000000e+02 1.521951219512195053e+02 1.000000000000000000e+01
4.600000000000000000e+02 1.536585365853658516e+02 9.000000000000000000e+00
4.600000000000000000e+02 1.551219512195121979e+02 1.000000000000000000e+01
4.600000000000000000e+02 1.565853658536585442e+02 4.000000000000000000e+00
4.600000000000000000e+02 1.580487804878048621e+02 3.000000000000000000e+00
4.600000000000000000e+02 1.595121951219512084e+02 3.000000000000000000e+00
4.600000000000000000e+02 1.609756097560975547e+02 5.000000000000000000e+00
4.600000000000000000e+02 1.624390243902439011e+02 8.000000000000000000e+00
4.600000000000000000e+02 1.639024390243902474e+02 4.000000000000000000e+00
4.600000000000000000e+02 1.653658536585365937e+02 5.000000000000000000e+00
4.600000000000000000e+02 1.668292682926829116e+02 5.000000000000000000e+00
4.600000000000000000e+02 1.682926829268292579e+02 3.000000000000000000e+00
4.600000000000000000e+02 1.697560975609756042e+02 1.000000000000000000e+00
4.600000000000000000e+02 1.712195121951219505e+02 2.000000000000000000e+00
4.600000000000000000e+02 1.726829268292682968e+02 4.000000000000000000e+00
4.600000000000000000e+02 1.756097560975609611e+02 2.000000000000000000e+00
4.600000000000000000e+02 1.785365853658536537e+02 3.000000000000000000e+00
4.600000000000000000e+02 1.800000000000000000e+02 1.000000000000000000e+00
4.600000000000000000e+02 1.829268292682926926e+02 1.000000000000000000e+00
4.600000000000000000e+02 1.843902439024390105e+02 2.000000000000000000e+00
4.600000000000000000e+02 1.858536585365853568e+02 1.000000000000000000e+00
4.600000000000000000e+02 1.873170731707317032e+02 1.000000000000000000e+00
4.600000000000000000e+02 1.902439024390243958e+02 1.000000000000000000e+00
4.600000000000000000e+02 1.946341463414634063e+02 1.000000000000000000e+00
4.600000000000000000e+02 1.975609756097560989e+02 1.000000000000000000e+00
4.600000000000000000e+02 1.990243902439024453e+02 1.000000000000000000e+00
4.600000000000000000e+02 2.195121951219512084e+02 1.000000000000000000e+00
4.640000000000000000e+02 5.268292682926828974e+01 1.000000000000000000e+00
4.640000000000000000e+02 6.439024390243902474e+01 1.000000000000000000e+00
4.640000000000000000e+02 6.585365853658537105e+01 1.000000000000000000e+00
4.640000000000000000e+02 7.024390243902439579e+01 2.000000000000000000e+00
4.640000000000000000e+02 7.317073170731707421e+01 1.000000000000000000e+00
4.640000000000000000e+02 7.609756097560975263e+01 3.000000000000000000e+00
4.640000000000000000e+02 7.756097560975609895e+01 1.000000000000000000e+00
4.640000000000000000e+02 7.902439024390243105e+01 2.000000000000000000e+00
4.640000000000000000e+02 8.048780487804877737e+01 2.000000000000000000e+00
4.640000000000000000e+02 8.195121951219512368e+01 3.000000000000000000e+00
4.640000000000000000e+02 8.341463414634145579e+01 5.000000000000000000e+00
4.640000000000000000e+02 8.487804878048780211e+01 3.000000000000000000e+00
4.640000000000000000e+02 8.634146341463414842e+01 2.000000000000000000e+00
4.640000000000000000e+02 8.780487804878048053e+01 1.000000000000000000e+00
4.640000000000000000e+02 8.926829268292682684e+01 4.000000000000000000e+00
4.640000000000000000e+02 9.073170731707317316e+01 6.000000000000000000e+00
4.640000000000000000e+02 9.219512195121950526e+01 4.000000000000000000e+00
4.640000000000000000e+02 9.365853658536585158e+01 1.300000000000000000e+01
4.640000000000000000e+02 9.512195121951219789e+01 1.000000000000000000e+01
4.640000000000000000e+02 9.658536585365853000e+01 1.000000000000000000e+01
4.640000000000000000e+02 9.804878048780487632e+01 1.200000000000000000e+01
4.640000000000000000e+02 9.951219512195122263e+01 1.100000000000000000e+01
4.640000000000000000e+02 1.009756097560975547e+02 1.000000000000000000e+01
4.640000000000000000e+02 1.024390243902439011e+02 1.000000000000000000e+01
4.640000000000000000e+02 1.039024390243902474e+02 1.200000000000000000e+01
4.640000000000000000e+02 1.053658536585365795e+02 9.000000000000000000e+00
4.640000000000000000e+02 1.068292682926829258e+02 1.200000000000000000e+01
4.640000000000000000e+02 1.082926829268292721e+02 1.200000000000000000e+01
4.640000000000000000e+02 1.097560975609756042e+02 1.900000000000000000e+01
4.640000000000000000e+02 1.112195121951219505e+02 1.400000000000000000e+01
4.640000000000000000e+02 1.126829268292682968e+02 2.300000000000000000e+01
4.640000000000000000e+02 1.141463414634146289e+02 1.700000000000000000e+01
4.640000000000000000e+02 1.156097560975609753e+02 2.100000000000000000e+01
4.640000000000000000e+02 1.170731707317073074e+02 1.800000000000000000e+01
4.640000000000000000e+02 1.185365853658536537e+02 2.100000000000000000e+01
4.640000000000000000e+02 1.200000000000000000e+02 1.800000000000000000e+01
4.640000000000000000e+02 1.214634146341463321e+02 1.900000000000000000e+01
4.640000000000000000e+02 1.229268292682926784e+02 1.000000000000000000e+01
4.640000000000000000e+02 1.243902439024390247e+02 1.500000000000000000e+01
4.640000000000000000e+02 1.258536585365853568e+02 1.300000000000000000e+01
4.640000000000000000e+02 1.273170731707317032e+02 1.800000000000000000e+01
4.640000000000000000e+02 1.287804878048780495e+02 2.300000000000000000e+01
4.640000000000000000e+02 1.302439024390243958e+02 2.200000000000000000e+01
4.640000000000000000e+02 1.317073170731707421e+02 1.800000000000000000e+01
4.640000000000000000e+02 1.331707317073170600e+02 1.700000000000000000e+01
4.640000000000000000e+02 1.346341463414634063e+02 9.000000000000000000e+00
4.640000000000000000e+02 1.360975609756097526e+02 1.400000000000000000e+01
4.640000000000000000e+02 1.375609756097560989e+02 1.400000000000000000e+01
4.640000000000000000e+02 1.390243902439024453e+02 1.100000000000000000e+01
4.640000000000000000e+02 1.404878048780487916e+02 1.400000000000000000e+01
4.640000000000000000e+02 1.419512195121951095e+02 1.800000000000000000e+01
4.640000000000000000e+02 1.434146341463414558e+02 8.000000000000000000e+00
4.640000000000000000e+02 1.448780487804878021e+02 7.000000000000000000e+00
4.640000000000000000e+02 1.463414634146341484e+02 1.000000000000000000e+01
4.640000000000000000e+02 1.478048780487804947e+02 1.100000000000000000e+01
4.640000000000000000e+02 1.492682926829268126e+02 9.000000000000000000e+00
4.640000000000000000e+02 1.507317073170731589e+02 7.000000000000000000e+00
4.640000000000000000e+02 1.521951219512195053e+02 1.000000000000000000e+01
4.640000000000000000e+02 1.536585365853658516e+02 9.000000000000000000e+00
4.640000000000000000e+02 1.551219512195121979e+02 9.000000000000000000e+00
4.640000000000000000e+02 1.565853658536585442e+02 2.000000000000000000e+00
4.640000000000000000e+02 1.580487804878048621e+02 6.000000000000000000e+00
4.640000000000000000e+02 1.595121951219512084e+02 8.000000000000000000e+00
4.640000000000000000e+02 1.609756097560975547e+02 8.000000000000000000e+00
4.640000000000000000e+02 1.624390243902439011e+02 8.000000000000000000e+00
4.640000000000000000e+02 1.639024390243902474e+02 3.000000000000000000e+00
4.640000000000000000e+02 1.653658536585365937e+02 4.000000000000000000e+00
4.640000000000000000e+02 1.668292682926829116e+02 2.000000000000000000e+00
4.640000000000000000e+02 1.682926829268292579e+02 4.000000000000000000e+00
4.640000000000000000e+02 1.697560975609756042e+02 5.000000000000000000e+00
4.640000000000000000e+02 1.712195121951219505e+02 2.000000000000000000e+00
4.640000000000000000e+02 1.726829268292682968e+02 1.000000000000000000e+00
4.640000000000000000e+02 1.756097560975609611e+02 1.000000000000000000e+00
4.640000000000000000e+02 1.770731707317073074e+02 2.000000000000000000e+00
4.640000000000000000e+02 1.785365853658536537e+02 1.000000000000000000e+00
4.640000000000000000e+02 1.800000000000000000e+02 2.000000000000000000e+00
4.640000000000000000e+02 1.873170731707317032e+02 2.000000000000000000e+00
4.640000000000000000e+02 1.902439024390243958e+02 1.000000000000000000e+00
4.640000000000000000e+02 1.931707317073170600e+02 1.000000000000000000e+00
4.680000000000000000e+02 7.024390243902439579e+01 1.000000000000000000e+00
4.680000000000000000e+02 7.317073170731707421e+01 2.000000000000000000e+00
4.680000000000000000e+02 7.463414634146340632e+01 1.000000000000000000e+00
4.680000000000000000e+02 7.609756097560975263e+01 4.000000000000000000e+00
4.680000000000000000e+02 7.756097560975609895e+01 4.000000000000000000e+00
4.680000000000000000e+02 8.048780487804877737e+01 3.000000000000000000e+00
4.680000000000000000e+02 8.195121951219512368e+01 3.000000000000000000e+00
4.680000000000000000e+02 8.341463414634145579e+01 2.000000000000000000e+00
4.680000000000000000e+02 8.487804878048780211e+01 1.000000000000000000e+00
4.680000000000000000e+02 8.634146341463414842e+01 8.000000000000000000e+00
4.680000000000000000e+02 8.780487804878048053e+01 4.000000000000000000e+00
4.680000000000000000e+02 8.926829268292682684e+01 5.000000000000000000e+00
4.680000000000000000e+02 9.073170731707317316e+01 4.000000000000000000e+00
4.680000000000000000e+02 9.219512195121950526e+01 7.000000000000000000e+00
4.680000000000000000e+02 9.365853658536585158e+01 5.000000000000000000e+00
4.680000000000000000e+02 9.512195121951219789e+01 4.000000000000000000e+00
4.680000000000000000e+02 9.658536585365853000e+01 3.000000000000000000e+00
4.680000000000000000e+02 9.804878048780487632e+01 6.000000000000000000e+00
4.680000000000000000e+02 9.951219512195122263e+01 9.000000000000000000e+00
4.680000000000000000e+02 1.009756097560975547e+02 6.000000000000000000e+00
4.680000000000000000e+02 1.024390243902439011e+02 1.100000000000000000e+01
4.680000000000000000e+02 1.039024390243902474e+02 9.000000000000000000e+00
4.680000000000000000e+02 1.053658536585365795e+02 1.000000000000000000e+01
4.680000000000000000e+02 1.068292682926829258e+02 1.000000000000000000e+01
4.680000000000000000e+02 1.082926829268292721e+02 1.600000000000000000e+01
4.680000000000000000e+02 1.097560975609756042e+02 1.200000000000000000e+01
4.680000000000000000e+02 1.112195121951219505e+02 1.700000000000000000e+01
4.680000000000000000e+02 1.126829268292682968e+02 1.100000000000000000e+01
4.680000000000000000e+02 1.141463414634146289e+02 1.300000000000000000e+01
4.680000000000000000e+02 1.156097560975609753e+02 1.700000000000000000e+01
4.680000000000000000e+02 1.170731707317073074e+02 1.900000000000000000e+01
4.680000000000000000e+02 1.185365853658536537e+02 1.800000000000000000e+01
4.680000000000000000e+02 1.200000000000000000e+02 1.400000000000000000e+01
4.680000000000000000e+02 1.214634146341463321e+02 2.300000000000000000e+01
4.680000000000000000e+02 1.229268292682926784e+02 1.600000000000000000e+01
4.680000000000000000e+02 1.243902439024390247e+02 1.900000000000000000e+01
4.680000000000000000e+02 1.258536585365853568e+02 2.100000000000000000e+01
4.680000000000000000e+02 1.273170731707317032e+02 1.200000000000000000e+01
4.680000000000000000e+02 1.287804878048780495e+02 1.300000000000000000e+01
4.680000000000000000e+02 1.302439024390243958e+02 1.100000000000000000e+01
4.680000000000000000e+02 1.317073170731707421e+02 1.700000000000000000e+01
4.680000000000000000e+02 1.331707317073170600e+02 1.300000000000000000e+01
4.680000000000000000e+02 1.346341463414634063e+02 1.500000000000000000e+01
4.680000000000000000e+02 1.360975609756097526e+02 1.500000000000000000e+01
4.680000000000000000e+02 1.375609756097560989e+02 1.000000000000000000e+01
4.680000000000000000e+02 1.390243902439024453e+02 1.200000000000000000e+01
4.680000000000000000e+02 1.404878048780487916e+02 1.200000000000000000e+01
4.680000000000000000e+02 1.419512195121951095e+02 1.000000000000000000e+01
4.680000000000000000e+02 1.434146341463414558e+02 8.000000000000000000e+00
4.680000000000000000e+02 1.448780487804878021e+02 1.300000000000000000e+01
4.680000000000000000e+02 1.463414634146341484e+02 9.000000000000000000e+00
4.680000000000000000e+02 1.478048780487804947e+02 3.000000000000000000e+00
4.680000000000000000e+02 1.492682926829268126e+02 1.200000000000000000e+01
4.680000000000000000e+02 1.507317073170731589e+02 8.000000000000000000e+00
4.680000000000000000e+02 1.521951219512195053e+02 4.000000000000000000e+00
4.680000000000000000e+02 1.536585365853658516e+02 6.000000000000000000e+00
4.680000000000000000e+02 1.551219512195121979e+02 3.000000000000000000e+00
4.680000000000000000e+02 1.565853658536585442e+02 7.000000000000000000e+00
4.680000000000000000e+02 1.580487804878048621e+02 1.000000000000000000e+01
4.680000000000000000e+02 1.595121951219512084e+02 5.000000000000000000e+00
4.680000000000000000e+02 1.609756097560975547e+02 5.000000000000000000e+00
4.680000000000000000e+02 1.624390243902439011e+02 7.000000000000000000e+00
4.680000000000000000e+02 1.639024390243902474e+02 2.000000000000000000e+00
4.680000000000000000e+02 1.653658536585365937e+02 4.000000000000000000e+00
4.680000000000000000e+02 1.668292682926829116e+02 1.000000000000000000e+00
4.680000000000000000e+02 1.682926829268292579e+02 1.000000000000000000e+00
4.680000000000000000e+02 1.697560975609756042e+02 5.000000000000000000e+00
4.680000000000000000e+02 1.712195121951219505e+02 1.000000000000000000e+00
4.680000000000000000e+02 1.726829268292682968e+02 1.000000000000000000e+00
4.680000000000000000e+02 1.741463414634146432e+02 6.000000000000000000e+00
4.680000000000000000e+02 1.756097560975609611e+02 1.000000000000000000e+00
4.680000000000000000e+02 1.770731707317073074e+02 3.000000000000000000e+00
4.680000000000000000e+02 1.800000000000000000e+02 3.000000000000000000e+00
4.680000000000000000e+02 1.814634146341463463e+02 1.000000000000000000e+00
4.680000000000000000e+02 1.829268292682926926e+02 1.000000000000000000e+00
4.680000000000000000e+02 1.931707317073170600e+02 1.000000000000000000e+00
4.680000000000000000e+02 1.946341463414634063e+02 1.000000000000000000e+00
4.680000000000000000e+02 1.960975609756097526e+02 1.000000000000000000e+00
4.680000000000000000e+02 1.975609756097560989e+02 1.000000000000000000e+00
4.680000000000000000e+02 2.034146341463414558e+02 1.000000000000000000e+00
4.720000000000000000e+02 6.731707317073170316e+01 2.000000000000000000e+00
4.720000000000000000e+02 7.024390243902439579e+01 1.000000000000000000e+00
4.720000000000000000e+02 7.609756097560975263e+01 1.000000000000000000e+00
4.720000000000000000e+02 7.902439024390243105e+01 2.000000000000000000e+00
4.720000000000000000e+02 8.195121951219512368e+01 2.000000000000000000e+00
4.720000000000000000e+02 8.341463414634145579e+01 3.000000000000000000e+00
4.720000000000000000e+02 8.487804878048780211e+01 4.000000000000000000e+00
4.720000000000000000e+02 8.634146341463414842e+01 1.000000000000000000e+00
4.720000000000000000e+02 8.780487804878048053e+01 5.000000000000000000e+00
4.720000000000000000e+02 8.926829268292682684e+01 5.000000000000000000e+00
4.720000000000000000e+02 9.073170731707317316e+01 9.000000000000000000e+00
4.720000000000000000e+02 9.219512195121950526e+01 4.000000000000000000e+00
4.720000000000000000e+02 9.365853658536585158e+01 2.000000000000000000e+00
4.720000000000000000e+02 9.512195121951219789e+01 5.000000000000000000e+00
4.720000000000000000e+02 9.658536585365853000e+01 7.000000000000000000e+00
4.720000000000000000e+02 9.804878048780487632e+01 7.000000000000000000e+00
4.720000000000000000e+02 9.951219512195122263e+01 7.000000000000000000e+00
4.720000000000000000e+02 1.009756097560975547e+02 1.000000000000000000e+01
4.720000000000000000e+02 1.024390243902439011e+02 4.000000000000000000e+00
4.720000000000000000e+02 1.039024390243902474e+02 1.200000000000000000e+01
4.720000000000000000e+02 1.053658536585365795e+02 8.000000000000000000e+00
4.720000000000000000e+02 1.068292682926829258e+02 1.100000000000000000e+01
4.720000000000000000e+02 1.082926829268292721e+02 7.000000000000000000e+00
4.720000000000000000e+02 1.097560975609756042e+02 7.000000000000000000e+00
4.720000000000000000e+02 1.112195121951219505e+02 1.300000000000000000e+01
4.720000000000000000e+02 1.126829268292682968e+02 8.000000000000000000e+00
4.720000000000000000e+02 1.141463414634146289e+02 1.300000000000000000e+01
4.720000000000000000e+02 1.156097560975609753e+02 1.200000000000000000e+01
4.720000000000000000e+02 1.170731707317073074e+02 1.200000000000000000e+01
4.720000000000000000e+02 1.185365853658536537e+02 1.700000000000000000e+01
4.720000000000000000e+02 1.200000000000000000e+02 1.500000000000000000e+01
4.720000000000000000e+02 1.214634146341463321e+02 1.800000000000000000e+01
4.720000000000000000e+02 1.229268292682926784e+02 2.300000000000000000e+01
4.720000000000000000e+02 1.243902439024390247e+02 1.500000000000000000e+01
4.720000000000000000e+02 1.258536585365853568e+02 1.600000000000000000e+01
4.720000000000000000e+02 1.273170731707317032e+02 8.000000000000000000e+00
4.720000000000000000e+02 1.287804878048780495e+02 2.500000000000000000e+01
4.720000000000000000e+02 1.302439024390243958e+02 1.100000000000000000e+01
4.720000000000000000e+02 1.317073170731707421e+02 1.400000000000000000e+01
4.720000000000000000e+02 1.331707317073170600e+02 1.300000000000000000e+01
4.720000000000000000e+02 1.346341463414634063e+02 1.600000000000000000e+01
4.720000000000000000e+02 1.360975609756097526e+02 1.000000000000000000e+01
4.720000000000000000e+02 1.375609756097560989e+02 8.000000000000000000e+00
4.720000000000000000e+02 1.390243902439024453e+02 1.000000000000000000e+01
4.720000000000000000e+02 1.404878048780487916e+02 5.000000000000000000e+00
4.720000000000000000e+02 1.419512195121951095e+02 9.000000000000000000e+00
4.720000000000000000e+02 1.434146341463414558e+02 8.000000000000000000e+00
4.720000000000000000e+02 1.448780487804878021e+02 7.000000000000000000e+00
4.720000000000000000e+02 1.463414634146341484e+02 6.000000000000000000e+00
4.720000000000000000e+02 1.478048780487804947e+02 9.000000000000000000e+00
4.720000000000000000e+02 1.492682926829268126e+02 7.000000000000000000e+00
4.720000000000000000e+02 1.507317073170731589e+02 1.300000000000000000e+01
4.720000000000000000e+02 1.521951219512195053e+02 6.000000000000000000e+00
4.720000000000000000e+02 1.536585365853658516e+02 9.000000000000000000e+00
4.720000000000000000e+02 1.551219512195121979e+02 4.000000000000000000e+00
4.720000000000000000e+02 1.565853658536585442e+02 7.000000000000000000e+00
4.720000000000000000e+02 1.580487804878048621e+02 5.000000000000000000e+00
4.720000000000000000e+02 1.595121951219512084e+02 1.100000000000000000e+01
4.720000000000000000e+02 1.609756097560975547e+02 4.000000000000000000e+00
4.720000000000000000e+02 1.624390243902439011e+02 4.000000000000000000e+00
4.720000000000000000e+02 1.639024390243902474e+02 4.000000000000000000e+00
4.720000000000000000e+02 1.653658536585365937e+02 3.000000000000000000e+00
4.720000000000000000e+02 1.668292682926829116e+02 4.000000000000000000e+00
4.720000000000000000e+02 1.682926829268292579e+02 3.000000000000000000e+00
4.720000000000000000e+02 1.697560975609756042e+02 5.000000000000000000e+00
4.720000000000000000e+02 1.712195121951219505e+02 4.000000000000000000e+00
4.720000000000000000e+02 1.726829268292682968e+02 2.000000000000000000e+00
4.720000000000000000e+02 1.756097560975609611e+02 1.000000000000000000e+00
4.720000000000000000e+02 1.770731707317073074e+02 1.000000000000000000e+00
4.720000000000000000e+02 1.800000000000000000e+02 2.000000000000000000e+00
4.720000000000000000e+02 1.814634146341463463e+02 1.000000000000000000e+00
4.720000000000000000e+02 1.829268292682926926e+02 4.000000000000000000e+00
4.720000000000000000e+02 1.887804878048780495e+02 1.000000000000000000e+00
4.720000000000000000e+02 1.946341463414634063e+02 2.000000000000000000e+00
4.720000000000000000e+02 1.990243902439024453e+02 1.000000000000000000e+00
4.720000000000000000e+02 2.092682926829268126e+02 1.000000000000000000e+00
4.760000000000000000e+02 7.609756097560975263e+01 1.000000000000000000e+00
4.760000000000000000e+02 7.902439024390243105e+01 2.000000000000000000e+00
4.760000000000000000e+02 8.195121951219512368e+01 3.000000000000000000e+00
4.760000000000000000e+02 8.341463414634145579e+01 2.000000000000000000e+00
4.760000000000000000e+02 8.487804878048780211e+01 3.000000000000000000e+00
4.760000000000000000e+02 8.634146341463414842e+01 4.000000000000000000e+00
4.760000000000000000e+02 8.780487804878048053e+01 4.000000000000000000e+00
4.760000000000000000e+02 8.926829268292682684e+01 1.000000000000000000e+00
4.760000000000000000e+02 9.073170731707317316e+01 3.000000000000000000e+00
4.760000000000000000e+02 9.219512195121950526e+01 2.000000000000000000e+00
4.760000000000000000e+02 9.365853658536585158e+01 3.000000000000000000e+00
4.760000000000000000e+02 9.512195121951219789e+01 2.000000000000000000e+00
4.760000000000000000e+02 9.658536585365853000e+01 9.000000000000000000e+00
4.760000000000000000e+02 9.804878048780487632e+01 3.000000000000000000e+00
4.760000000000000000e+02 9.951219512195122263e+01 4.000000000000000000e+00
4.760000000000000000e+02 1.009756097560975547e+02 8.000000000000000000e+00
4.760000000000000000e+02 1.024390243902439011e+02 8.000000000000000000e+00
4.760000000000000000e+02 1.039024390243902474e+02 6.000000000000000000e+00
4.760000000000000000e+02 1.053658536585365795e+02 5.000000000000000000e+00
4.760000000000000000e+02 1.068292682926829258e+02 5.000000000000000000e+00
4.760000000000000000e+02 1.082926829268292721e+02 1.600000000000000000e+01
4.760000000000000000e+02 1.097560975609756042e+02 1.100000000000000000e+01
4.760000000000000000e+02 1.112195121951219505e+02 1.000000000000000000e+01
4.760000000000000000e+02 1.126829268292682968e+02 1.200000000000000000e+01
4.760000000000000000e+02 1.141463414634146289e+02 1.000000000000000000e+01
4.760000000000000000e+02 1.156097560975609753e+02 1.000000000000000000e+01
4.760000000000000000e+02 1.170731707317073074e+02 6.000000000000000000e+00
4.760000000000000000e+02 1.185365853658536537e+02 1.700000000000000000e+01
4.760000000000000000e+02 1.200000000000000000e+02 7.000000000000000000e+00
4.760000000000000000e+02 1.214634146341463321e+02 1.100000000000000000e+01
4.760000000000000000e+02 1.229268292682926784e+02 1.200000000000000000e+01
4.760000000000000000e+02 1.243902439024390247e+02 1.300000000000000000e+01
4.760000000000000000e+02 1.258536585365853568e+02 1.600000000000000000e+01
4.760000000000000000e+02 1.273170731707317032e+02 1.300000000000000000e+01
4.760000000000000000e+02 1.287804878048780495e+02 1.300000000000000000e+01
4.760000000000000000e+02 1.302439024390243958e+02 1.100000000000000000e+01
4.760000000000000000e+02 1.317073170731707421e+02 9.000000000000000000e+00
4.760000000000000000e+02 1.331707317073170600e+02 1.100000000000000000e+01
4.760000000000000000e+02 1.346341463414634063e+02 1.700000000000000000e+01
4.760000000000000000e+02 1.360975609756097526e+02 1.400000000000000000e+01
4.760000000000000000e+02 1.375609756097560989e+02 1.400000000000000000e+01
4.760000000000000000e+02 1.390243902439024453e+02 8.000000000000000000e+00
4.760000000000000000e+02 1.404878048780487916e+02 8.000000000000000000e+00
4.760000000000000000e+02 1.419512195121951095e+02 1.000000000000000000e+01
4.760000000000000000e+02 1.434146341463414558e+02 1.600000000000000000e+01
4.760000000000000000e+02 1.448780487804878021e+02 1.100000000000000000e+01
4.760000000000000000e+02 1.463414634146341484e+02 7.000000000000000000e+00
4.760000000000000000e+02 1.478048780487804947e+02 8.000000000000000000e+00
4.760000000000000000e+02 1.492682926829268126e+02 6.000000000000000000e+00
4.760000000000000000e+02 1.507317073170731589e+02 6.000000000000000000e+00
4.760000000000000000e+02 1.521951219512195053e+02 7.000000000000000000e+00
4.760000000000000000e+02 1.536585365853658516e+02 1.000000000000000000e+01
4.760000000000000000e+02 1.551219512195121979e+02 1.000000000000000000e+01
4.760000000000000000e+02 1.565853658536585442e+02 6.000000000000000000e+00
4.760000000000000000e+02 1.580487804878048621e+02 2.000000000000000000e+00
4.760000000000000000e+02 1.595121951219512084e+02 6.000000000000000000e+00
4.760000000000000000e+02 1.609756097560975547e+02 2.000000000000000000e+00
4.760000000000000000e+02 1.624390243902439011e+02 3.000000000000000000e+00
4.760000000000000000e+02 1.639024390243902474e+02 4.000000000000000000e+00
4.760000000000000000e+02 1.653658536585365937e+02 3.000000000000000000e+00
4.760000000000000000e+02 1.668292682926829116e+02 7.000000000000000000e+00
4.760000000000000000e+02 1.682926829268292579e+02 5.000000000000000000e+00
4.760000000000000000e+02 1.697560975609756042e+02 3.000000000000000000e+00
4.760000000000000000e+02 1.712195121951219505e+02 4.000000000000000000e+00
4.760000000000000000e+02 1.726829268292682968e+02 2.000000000000000000e+00
4.760000000000000000e+02 1.741463414634146432e+02 3.000000000000000000e+00
4.760000000000000000e+02 1.756097560975609611e+02 2.000000000000000000e+00
4.760000000000000000e+02 1.770731707317073074e+02 1.000000000000000000e+00
4.760000000000000000e+02 1.785365853658536537e+02 4.000000000000000000e+00
4.760000000000000000e+02 1.800000000000000000e+02 1.000000000000000000e+00
4.760000000000000000e+02 1.814634146341463463e+02 3.000000000000000000e+00
4.760000000000000000e+02 1.829268292682926926e+02 1.000000000000000000e+00
4.760000000000000000e+02 1.858536585365853568e+02 1.000000000000000000e+00
4.760000000000000000e+02 1.902439024390243958e+02 1.000000000000000000e+00
4.760000000000000000e+02 1.946341463414634063e+02 1.000000000000000000e+00
4.760000000000000000e+02 2.004878048780487632e+02 1.000000000000000000e+00
4.760000000000000000e+02 2.092682926829268126e+02 1.000000000000000000e+00
4.800000000000000000e+02 5.268292682926828974e+01 1.000000000000000000e+00
4.800000000000000000e+02 7.170731707317072789e+01 2.000000000000000000e+00
4.800000000000000000e+02 8.195121951219512368e+01 1.000000000000000000e+00
4.800000000000000000e+02 8.341463414634145579e+01 1.000000000000000000e+00
4.800000000000000000e+02 8.487804878048780211e+01 2.000000000000000000e+00
4.800000000000000000e+02 8.926829268292682684e+01 1.000000000000000000e+00
4.800000000000000000e+02 9.073170731707317316e+01 1.000000000000000000e+00
4.800000000000000000e+02 9.219512195121950526e+01 1.000000000000000000e+00
4.800000000000000000e+02 9.365853658536585158e+01 4.000000000000000000e+00
4.800000000000000000e+02 9.512195121951219789e+01 2.000000000000000000e+00
4.800000000000000000e+02 9.658536585365853000e+01 5.000000000000000000e+00
4.800000000000000000e+02 9.804878048780487632e+01 7.000000000000000000e+00
4.800000000000000000e+02 9.951219512195122263e+01 6.000000000000000000e+00
4.800000000000000000e+02 1.009756097560975547e+02 5.000000000000000000e+00
4.800000000000000000e+02 1.024390243902439011e+02 8.000000000000000000e+00
4.800000000000000000e+02 1.039024390243902474e+02 8.000000000000000000e+00
4.800000000000000000e+02 1.053658536585365795e+02 1.000000000000000000e+01
4.800000000000000000e+02 1.068292682926829258e+02 6.000000000000000000e+00
4.800000000000000000e+02 1.082926829268292721e+02 1.000000000000000000e+01
4.800000000000000000e+02 1.097560975609756042e+02 1.200000000000000000e+01
4.800000000000000000e+02 1.112195121951219505e+02 1.000000000000000000e+00
4.800000000000000000e+02 1.126829268292682968e+02 1.300000000000000000e+01
4.800000000000000000e+02 1.141463414634146289e+02 4.000000000000000000e+00
4.800000000000000000e+02 1.156097560975609753e+02 1.100000000000000000e+01
4.800000000000000000e+02 1.170731707317073074e+02 9.000000000000000000e+00
4.800000000000000000e+02 1.185365853658536537e+02 1.400000000000000000e+01
4.800000000000000000e+02 1.200000000000000000e+02 9.000000000000000000e+00
4.800000000000000000e+02 1.214634146341463321e+02 9.000000000000000000e+00
4.800000000000000000e+02 1.229268292682926784e+02 1.300000000000000000e+01
4.800000000000000000e+02 1.243902439024390247e+02 5.000000000000000000e+00
4.800000000000000000e+02 1.258536585365853568e+02 9.000000000000000000e+00
4.800000000000000000e+02 1.273170731707317032e+02 9.000000000000000000e+00
4.800000000000000000e+02 1.287804878048780495e+02 1.100000000000000000e+01
4.800000000000000000e+02 1.302439024390243958e+02 1.400000000000000000e+01
4.800000000000000000e+02 1.317073170731707421e+02 1.000000000000000000e+01
4.800000000000000000e+02 1.331707317073170600e+02 1.300000000000000000e+01
4.800000000000000000e+02 1.346341463414634063e+02 1.400000000000000000e+01
4.800000000000000000e+02 1.360975609756097526e+02 1.200000000000000000e+01
4.800000000000000000e+02 1.375609756097560989e+02 1.100000000000000000e+01
4.800000000000000000e+02 1.390243902439024453e+02 9.000000000000000000e+00
4.800000000000000000e+02 1.404878048780487916e+02 1.200000000000000000e+01
4.800000000000000000e+02 1.419512195121951095e+02 8.000000000000000000e+00
4.800000000000000000e+02 1.434146341463414558e+02 1.000000000000000000e+01
4.800000000000000000e+02 1.448780487804878021e+02 7.000000000000000000e+00
4.800000000000000000e+02 1.463414634146341484e+02 7.000000000000000000e+00
4.800000000000000000e+02 1.478048780487804947e+02 4.000000000000000000e+00
4.800000000000000000e+02 1.492682926829268126e+02 1.000000000000000000e+01
4.800000000000000000e+02 1.507317073170731589e+02 2.000000000000000000e+00
4.800000000000000000e+02 1.521951219512195053e+02 7.000000000000000000e+00
4.800000000000000000e+02 1.536585365853658516e+02 1.400000000000000000e+01
4.800000000000000000e+02 1.551219512195121979e+02 6.000000000000000000e+00
4.800000000000000000e+02 1.565853658536585442e+02 5.000000000000000000e+00
4.800000000000000000e+02 1.580487804878048621e+02 7.000000000000000000e+00
4.800000000000000000e+02 1.595121951219512084e+02 3.000000000000000000e+00
4.800000000000000000e+02 1.609756097560975547e+02 9.000000000000000000e+00
4.800000000000000000e+02 1.624390243902439011e+02 6.000000000000000000e+00
4.800000000000000000e+02 1.639024390243902474e+02 3.000000000000000000e+00
4.800000000000000000e+02 1.653658536585365937e+02 7.000000000000000000e+00
4.800000000000000000e+02 1.668292682926829116e+02 2.000000000000000000e+00
4.800000000000000000e+02 1.682926829268292579e+02 1.000000000000000000e+00
4.800000000000000000e+02 1.697560975609756042e+02 1.000000000000000000e+00
4.800000000000000000e+02 1.712195121951219505e+02 2.000000000000000000e+00
4.800000000000000000e+02 1.726829268292682968e+02 1.000000000000000000e+00
4.800000000000000000e+02 1.741463414634146432e+02 2.000000000000000000e+00
4.800000000000000000e+02 1.756097560975609611e+02 1.000000000000000000e+00
4.800000000000000000e+02 1.770731707317073074e+02 1.000000000000000000e+00
4.800000000000000000e+02 1.785365853658536537e+02 1.000000000000000000e+00
4.800000000000000000e+02 1.800000000000000000e+02 2.000000000000000000e+00
4.800000000000000000e+02 1.814634146341463463e+02 2.000000000000000000e+00
4.800000000000000000e+02 1.829268292682926926e+02 2.000000000000000000e+00
4.800000000000000000e+02 1.858536585365853568e+02 1.000000000000000000e+00
4.800000000000000000e+02 1.887804878048780495e+02 1.000000000000000000e+00
4.800000000000000000e+02 1.960975609756097526e+02 1.000000000000000000e+00
4.800000000000000000e+02 2.004878048780487632e+02 2.000000000000000000e+00
4.800000000000000000e+02 2.063414634146341484e+02 1.000000000000000000e+00
4.840000000000000000e+02 6.878048780487804947e+01 1.000000000000000000e+00
4.840000000000000000e+02 7.756097560975609895e+01 1.000000000000000000e+00
4.840000000000000000e+02 7.902439024390243105e+01 2.000000000000000000e+00
4.840000000000000000e+02 8.048780487804877737e+01 1.000000000000000000e+00
4.840000000000000000e+02 8.341463414634145579e+01 1.000000000000000000e+00
4.840000000000000000e+02 8.487804878048780211e+01 2.000000000000000000e+00
4.840000000000000000e+02 8.634146341463414842e+01 2.000000000000000000e+00
4.840000000000000000e+02 8.780487804878048053e+01 2.000000000000000000e+00
4.840000000000000000e+02 8.926829268292682684e+01 2.000000000000000000e+00
4.840000000000000000e+02 9.073170731707317316e+01 2.000000000000000000e+00
4.840000000000000000e+02 9.219512195121950526e+01 3.000000000000000000e+00
4.840000000000000000e+02 9.365853658536585158e+01 1.000000000000000000e+00
4.840000000000000000e+02 9.512195121951219789e+01 2.000000000000000000e+00
4.840000000000000000e+02 9.658536585365853000e+01 2.000000000000000000e+00
4.840000000000000000e+02 9.804878048780487632e+01 3.000000000000000000e+00
4.840000000000000000e+02 9.951219512195122263e+01 3.000000000000000000e+00
4.840000000000000000e+02 1.009756097560975547e+02 4.000000000000000000e+00
4.840000000000000000e+02 1.024390243902439011e+02 1.000000000000000000e+00
4.840000000000000000e+02 1.039024390243902474e+02 8.000000000000000000e+00
4.840000000000000000e+02 1.053658536585365795e+02 7.000000000000000000e+00
4.840000000000000000e+02 1.068292682926829258e+02 8.000000000000000000e+00
4.840000000000000000e+02 1.082926829268292721e+02 3.000000000000000000e+00
4.840000000000000000e+02 1.097560975609756042e+02 6.000000000000000000e+00
4.840000000000000000e+02 1.112195121951219505e+02 7.000000000000000000e+00
4.840000000000000000e+02 1.126829268292682968e+02 1.100000000000000000e+01
4.840000000000000000e+02 1.141463414634146289e+02 7.000000000000000000e+00
4.840000000000000000e+02 1.156097560975609753e+02 1.000000000000000000e+01
4.840000000000000000e+02 1.170731707317073074e+02 1.500000000000000000e+01
4.840000000000000000e+02 1.185365853658536537e+02 1.000000000000000000e+01
4.840000000000000000e+02 1.200000000000000000e+02 8.000000000000000000e+00
4.840000000000000000e+02 1.214634146341463321e+02 1.000000000000000000e+01
4.840000000000000000e+02 1.229268292682926784e+02 9.000000000000000000e+00
4.840000000000000000e+02 1.243902439024390247e+02 8.000000000000000000e+00
4.840000000000000000e+02 1.258536585365853568e+02 1.300000000000000000e+01
4.840000000000000000e+02 1.273170731707317032e+02 7.000000000000000000e+00
4.840000000000000000e+02 1.287804878048780495e+02 1.300000000000000000e+01
4.840000000000000000e+02 1.302439024390243958e+02 1.000000000000000000e+01
4.840000000000000000e+02 1.317073170731707421e+02 1.000000000000000000e+01
4.840000000000000000e+02 1.331707317073170600e+02 1.400000000000000000e+01
4.840000000000000000e+02 1.346341463414634063e+02 1.400000000000000000e+01
4.840000000000000000e+02 1.360975609756097526e+02 1.000000000000000000e+01
4.840000000000000000e+02 1.375609756097560989e+02 1.100000000000000000e+01
4.840000000000000000e+02 1.390243902439024453e+02 8.000000000000000000e+00
4.840000000000000000e+02 1.404878048780487916e+02 1.300000000000000000e+01
4.840000000000000000e+02 1.419512195121951095e+02 7.000000000000000000e+00
4.840000000000000000e+02 1.434146341463414558e+02 9.000000000000000000e+00
4.840000000000000000e+02 1.448780487804878021e+02 9.000000000000000000e+00
4.840000000000000000e+02 1.463414634146341484e+02 4.000000000000000000e+00
4.840000000000000000e+02 1.478048780487804947e+02 6.000000000000000000e+00
4.840000000000000000e+02 1.492682926829268126e+02 3.000000000000000000e+00
4.840000000000000000e+02 1.507317073170731589e+02 5.000000000000000000e+00
4.840000000000000000e+02 1.521951219512195053e+02 8.000000000000000000e+00
4.840000000000000000e+02 1.536585365853658516e+02 9.000000000000000000e+00
4.840000000000000000e+02 1.551219512195121979e+02 8.000000000000000000e+00
4.840000000000000000e+02 1.565853658536585442e+02 1.000000000000000000e+01
4.840000000000000000e+02 1.580487804878048621e+02 6.000000000000000000e+00
4.840000000000000000e+02 1.595121951219512084e+02 2.000000000000000000e+00
4.840000000000000000e+02 1.609756097560975547e+02 1.000000000000000000e+01
4.840000000000000000e+02 1.624390243902439011e+02 2.000000000000000000e+00
4.840000000000000000e+02 1.639024390243902474e+02 1.000000000000000000e+00
4.840000000000000000e+02 1.653658536585365937e+02 3.000000000000000000e+00
4.840000000000000000e+02 1.668292682926829116e+02 2.000000000000000000e+00
4.840000000000000000e+02 1.682926829268292579e+02 3.000000000000000000e+00
4.840000000000000000e+02 1.697560975609756042e+02 4.000000000000000000e+00
4.840000000000000000e+02 1.712195121951219505e+02 3.000000000000000000e+00
4.840000000000000000e+02 1.726829268292682968e+02 3.000000000000000000e+00
4.840000000000000000e+02 1.770731707317073074e+02 3.000000000000000000e+00
4.840000000000000000e+02 1.785365853658536537e+02 3.000000000000000000e+00
4.840000000000000000e+02 1.800000000000000000e+02 2.000000000000000000e+00
4.840000000000000000e+02 1.843902439024390105e+02 1.000000000000000000e+00
4.840000000000000000e+02 1.902439024390243958e+02 1.000000000000000000e+00
4.840000000000000000e+02 1.931707317073170600e+02 1.000000000000000000e+00
4.840000000000000000e+02 1.946341463414634063e+02 1.000000000000000000e+00
4.840000000000000000e+02 1.990243902439024453e+02 1.000000000000000000e+00
4.880000000000000000e+02 7.024390243902439579e+01 1.000000000000000000e+00
4.880000000000000000e+02 7.317073170731707421e+01 1.000000000000000000e+00
4.880000000000000000e+02 7.463414634146340632e+01 1.000000000000000000e+00
4.880000000000000000e+02 7.609756097560975263e+01 1.000000000000000000e+00
4.880000000000000000e+02 7.756097560975609895e+01 1.000000000000000000e+00
4.880000000000000000e+02 8.195121951219512368e+01 1.000000000000000000e+00
4.880000000000000000e+02 8.341463414634145579e+01 1.000000000000000000e+00
4.880000000000000000e+02 8.634146341463414842e+01 1.000000000000000000e+00
4.880000000000000000e+02 8.780487804878048053e+01 2.000000000000000000e+00
4.880000000000000000e+02 9.073170731707317316e+01 2.000000000000000000e+00
4.880000000000000000e+02 9.219512195121950526e+01 2.000000000000000000e+00
4.880000000000000000e+02 9.512195121951219789e+01 2.000000000000000000e+00
4.880000000000000000e+02 9.658536585365853000e+01 2.000000000000000000e+00
4.880000000000000000e+02 9.804878048780487632e+01 4.000000000000000000e+00
4.880000000000000000e+02 9.951219512195122263e+01 2.000000000000000000e+00
4.880000000000000000e+02 1.009756097560975547e+02 1.000000000000000000e+00
4.880000000000000000e+02 1.024390243902439011e+02 4.000000000000000000e+00
4.880000000000000000e+02 1.039024390243902474e+02 4.000000000000000000e+00
4.880000000000000000e+02 1.053658536585365795e+02 4.000000000000000000e+00
4.880000000000000000e+02 1.068292682926829258e+02 2.000000000000000000e+00
4.880000000000000000e+02 1.082926829268292721e+02 6.000000000000000000e+00
4.880000000000000000e+02 1.097560975609756042e+02 4.000000000000000000e+00
4.880000000000000000e+02 1.112195121951219505e+02 2.000000000000000000e+00
4.880000000000000000e+02 1.126829268292682968e+02 9.000000000000000000e+00
4.880000000000000000e+02 1.141463414634146289e+02 5.000000000000000000e+00
4.880000000000000000e+02 1.156097560975609753e+02 1.300000000000000000e+01
4.880000000000000000e+02 1.170731707317073074e+02 6.000000000000000000e+00
4.880000000000000000e+02 1.185365853658536537e+02 6.000000000000000000e+00
4.880000000000000000e+02 1.200000000000000000e+02 1.200000000000000000e+01
4.880000000000000000e+02 1.214634146341463321e+02 6.000000000000000000e+00
4.880000000000000000e+02 1.229268292682926784e+02 7.000000000000000000e+00
4.880000000000000000e+02 1.243902439024390247e+02 1.500000000000000000e+01
4.880000000000000000e+02 1.258536585365853568e+02 1.000000000000000000e+01
4.880000000000000000e+02 1.273170731707317032e+02 7.000000000000000000e+00
4.880000000000000000e+02 1.287804878048780495e+02 1.000000000000000000e+01
4.880000000000000000e+02 1.302439024390243958e+02 1.100000000000000000e+01
4.880000000000000000e+02 1.317073170731707421e+02 7.000000000000000000e+00
4.880000000000000000e+02 1.331707317073170600e+02 6.000000000000000000e+00
4.880000000000000000e+02 1.346341463414634063e+02 1.000000000000000000e+01
4.880000000000000000e+02 1.360975609756097526e+02 8.000000000000000000e+00
4.880000000000000000e+02 1.375609756097560989e+02 1.000000000000000000e+01
4.880000000000000000e+02 1.390243902439024453e+02 1.000000000000000000e+01
4.880000000000000000e+02 1.404878048780487916e+02 1.100000000000000000e+01
4.880000000000000000e+02 1.419512195121951095e+02 1.100000000000000000e+01
4.880000000000000000e+02 1.434146341463414558e+02 1.100000000000000000e+01
4.880000000000000000e+02 1.448780487804878021e+02 1.000000000000000000e+01
4.880000000000000000e+02 1.463414634146341484e+02 5.000000000000000000e+00
4.880000000000000000e+02 1.478048780487804947e+02 9.000000000000000000e+00
4.880000000000000000e+02 1.492682926829268126e+02 7.000000000000000000e+00
4.880000000000000000e+02 1.507317073170731589e+02 9.000000000000000000e+00
4.880000000000000000e+02 1.521951219512195053e+02 1.100000000000000000e+01
4.880000000000000000e+02 1.536585365853658516e+02 8.000000000000000000e+00
4.880000000000000000e+02 1.551219512195121979e+02 2.000000000000000000e+00
4.880000000000000000e+02 1.565853658536585442e+02 7.000000000000000000e+00
4.880000000000000000e+02 1.580487804878048621e+02 6.000000000000000000e+00
4.880000000000000000e+02 1.595121951219512084e+02 6.000000000000000000e+00
4.880000000000000000e+02 1.609756097560975547e+02 4.000000000000000000e+00
4.880000000000000000e+02 1.624390243902439011e+02 6.000000000000000000e+00
4.880000000000000000e+02 1.639024390243902474e+02 1.100000000000000000e+01
4.880000000000000000e+02 1.653658536585365937e+02 3.000000000000000000e+00
4.880000000000000000e+02 1.668292682926829116e+02 5.000000000000000000e+00
4.880000000000000000e+02 1.682926829268292579e+02 3.000000000000000000e+00
4.880000000000000000e+02 1.697560975609756042e+02 3.000000000000000000e+00
4.880000000000000000e+02 1.712195121951219505e+02 2.000000000000000000e+00
4.880000000000000000e+02 1.726829268292682968e+02 1.000000000000000000e+00
4.880000000000000000e+02 1.741463414634146432e+02 2.000000000000000000e+00
4.880000000000000000e+02 1.756097560975609611e+02 1.000000000000000000e+00
4.880000000000000000e+02 1.770731707317073074e+02 1.000000000000000000e+00
4.880000000000000000e+02 1.785365853658536537e+02 3.000000000000000000e+00
4.880000000000000000e+02 1.843902439024390105e+02 1.000000000000000000e+00
4.880000000000000000e+02 1.887804878048780495e+02 1.000000000000000000e+00
4.880000000000000000e+02 1.902439024390243958e+02 1.000000000000000000e+00
4.880000000000000000e+02 1.917073170731707137e+02 1.000000000000000000e+00
4.880000000000000000e+02 1.960975609756097526e+02 1.000000000000000000e+00
4.920000000000000000e+02 7.609756097560975263e+01 2.000000000000000000e+00
4.920000000000000000e+02 7.902439024390243105e+01 1.000000000000000000e+00
4.920000000000000000e+02 8.341463414634145579e+01 2.000000000000000000e+00
4.920000000000000000e+02 8.487804878048780211e+01 1.000000000000000000e+00
4.920000000000000000e+02 8.926829268292682684e+01 3.000000000000000000e+00
4.920000000000000000e+02 9.073170731707317316e+01 3.000000000000000000e+00
4.920000000000000000e+02 9.219512195121950526e+01 1.000000000000000000e+00
4.920000000000000000e+02 9.804878048780487632e+01 2.000000000000000000e+00
4.920000000000000000e+02 9.951219512195122263e+01 4.000000000000000000e+00
4.920000000000000000e+02 1.009756097560975547e+02 2.000000000000000000e+00
4.920000000000000000e+02 1.024390243902439011e+02 6.000000000000000000e+00
4.920000000000000000e+02 1.039024390243902474e+02 3.000000000000000000e+00
4.920000000000000000e+02 1.053658536585365795e+02 6.000000000000000000e+00
4.920000000000000000e+02 1.068292682926829258e+02 7.000000000000000000e+00
4.920000000000000000e+02 1.082926829268292721e+02 2.000000000000000000e+00
4.920000000000000000e+02 1.097560975609756042e+02 3.000000000000000000e+00
4.920000000000000000e+02 1.112195121951219505e+02 8.000000000000000000e+00
4.920000000000000000e+02 1.126829268292682968e+02 7.000000000000000000e+00
4.920000000000000000e+02 1.141463414634146289e+02 5.000000000000000000e+00
4.920000000000000000e+02 1.156097560975609753e+02 6.000000000000000000e+00
4.920000000000000000e+02 1.170731707317073074e+02 7.000000000000000000e+00
4.920000000000000000e+02 1.185365853658536537e+02 6.000000000000000000e+00
4.920000000000000000e+02 1.200000000000000000e+02 7.000000000000000000e+00
4.920000000000000000e+02 1.214634146341463321e+02 9.000000000000000000e+00
4.920000000000000000e+02 1.229268292682926784e+02 7.000000000000000000e+00
4.920000000000000000e+02 1.243902439024390247e+02 7.000000000000000000e+00
4.920000000000000000e+02 1.258536585365853568e+02 7.000000000000000000e+00
4.920000000000000000e+02 1.273170731707317032e+02 1.000000000000000000e+01
4.920000000000000000e+02 1.287804878048780495e+02 5.000000000000000000e+00
4.920000000000000000e+02 1.302439024390243958e+02 1.000000000000000000e+01
4.920000000000000000e+02 1.317073170731707421e+02 5.000000000000000000e+00
4.920000000000000000e+02 1.331707317073170600e+02 1.300000000000000000e+01
4.920000000000000000e+02 1.346341463414634063e+02 6.000000000000000000e+00
4.920000000000000000e+02 1.360975609756097526e+02 7.000000000000000000e+00
4.920000000000000000e+02 1.375609756097560989e+02 1.300000000000000000e+01
4.920000000000000000e+02 1.390243902439024453e+02 7.000000000000000000e+00
4.920000000000000000e+02 1.404878048780487916e+02 1.100000000000000000e+01
4.920000000000000000e+02 1.419512195121951095e+02 1.100000000000000000e+01
4.920000000000000000e+02 1.434146341463414558e+02 6.000000000000000000e+00
4.920000000000000000e+02 1.448780487804878021e+02 8.000000000000000000e+00
4.920000000000000000e+02 1.463414634146341484e+02 5.000000000000000000e+00
4.920000000000000000e+02 1.478048780487804947e+02 3.000000000000000000e+00
4.920000000000000000e+02 1.492682926829268126e+02 6.000000000000000000e+00
4.920000000000000000e+02 1.507317073170731589e+02 9.000000000000000000e+00
4.920000000000000000e+02 1.521951219512195053e+02 1.000000000000000000e+01
4.920000000000000000e+02 1.536585365853658516e+02 5.000000000000000000e+00
4.920000000000000000e+02 1.551219512195121979e+02 6.000000000000000000e+00
4.920000000000000000e+02 1.565853658536585442e+02 7.000000000000000000e+00
4.920000000000000000e+02 1.580487804878048621e+02 3.000000000000000000e+00
4.920000000000000000e+02 1.595121951219512084e+02 2.000000000000000000e+00
4.920000000000000000e+02 1.609756097560975547e+02 4.000000000000000000e+00
4.920000000000000000e+02 1.624390243902439011e+02 4.000000000000000000e+00
4.920000000000000000e+02 1.639024390243902474e+02 5.000000000000000000e+00
4.920000000000000000e+02 1.653658536585365937e+02 2.000000000000000000e+00
4.920000000000000000e+02 1.668292682926829116e+02 5.000000000000000000e+00
4.920000000000000000e+02 1.682926829268292579e+02 2.000000000000000000e+00
4.920000000000000000e+02 1.697560975609756042e+02 4.000000000000000000e+00
4.920000000000000000e+02 1.712195121951219505e+02 2.000000000000000000e+00
4.920000000000000000e+02 1.726829268292682968e+02 3.000000000000000000e+00
4.920000000000000000e+02 1.741463414634146432e+02 2.000000000000000000e+00
4.920000000000000000e+02 1.756097560975609611e+02 2.000000000000000000e+00
4.920000000000000000e+02 1.770731707317073074e+02 2.000000000000000000e+00
4.920000000000000000e+02 1.785365853658536537e+02 3.000000000000000000e+00
4.920000000000000000e+02 1.800000000000000000e+02 1.000000000000000000e+00
4.920000000000000000e+02 1.814634146341463463e+02 2.000000000000000000e+00
4.920000000000000000e+02 1.829268292682926926e+02 1.000000000000000000e+00
4.920000000000000000e+02 1.843902439024390105e+02 1.000000000000000000e+00
4.920000000000000000e+02 1.858536585365853568e+02 1.000000000000000000e+00
4.920000000000000000e+02 1.873170731707317032e+02 2.000000000000000000e+00
4.920000000000000000e+02 1.887804878048780495e+02 2.000000000000000000e+00
4.920000000000000000e+02 1.917073170731707137e+02 1.000000000000000000e+00
4.920000000000000000e+02 1.946341463414634063e+02 1.000000000000000000e+00
4.920000000000000000e+02 1.960975609756097526e+02 2.000000000000000000e+00
4.960000000000000000e+02 8.048780487804877737e+01 1.000000000000000000e+00
4.960000000000000000e+02 8.634146341463414842e+01 1.000000000000000000e+00
4.960000000000000000e+02 9.219512195121950526e+01 1.000000000000000000e+00
4.960000000000000000e+02 9.512195121951219789e+01 1.000000000000000000e+00
4.960000000000000000e+02 9.658536585365853000e+01 1.000000000000000000e+00
4.960000000000000000e+02 9.804878048780487632e+01 3.000000000000000000e+00
4.960000000000000000e+02 9.951219512195122263e+01 1.000000000000000000e+00
4.960000000000000000e+02 1.009756097560975547e+02 3.000000000000000000e+00
4.960000000000000000e+02 1.024390243902439011e+02 6.000000000000000000e+00
4.960000000000000000e+02 1.039024390243902474e+02 3.000000000000000000e+00
4.960000000000000000e+02 1.053658536585365795e+02 3.000000000000000000e+00
4.960000000000000000e+02 1.068292682926829258e+02 3.000000000000000000e+00
4.960000000000000000e+02 1.082926829268292721e+02 4.000000000000000000e+00
4.960000000000000000e+02 1.097560975609756042e+02 4.000000000000000000e+00
4.960000000000000000e+02 1.112195121951219505e+02 6.000000000000000000e+00
4.960000000000000000e+02 1.126829268292682968e+02 6.000000000000000000e+00
4.960000000000000000e+02 1.141463414634146289e+02 2.000000000000000000e+00
4.960000000000000000e+02 1.156097560975609753e+02 4.000000000000000000e+00
4.960000000000000000e+02 1.170731707317073074e+02 1.200000000000000000e+01
4.960000000000000000e+02 1.185365853658536537e+02 5.000000000000000000e+00
4.960000000000000000e+02 1.200000000000000000e+02 7.000000000000000000e+00
4.960000000000000000e+02 1.214634146341463321e+02 8.000000000000000000e+00
4.960000000000000000e+02 1.229268292682926784e+02 8.000000000000000000e+00
4.960000000000000000e+02 1.243902439024390247e+02 1.100000000000000000e+01
4.960000000000000000e+02 1.258536585365853568e+02 6.000000000000000000e+00
4.960000000000000000e+02 1.273170731707317032e+02 8.000000000000000000e+00
4.960000000000000000e+02 1.287804878048780495e+02 9.000000000000000000e+00
4.960000000000000000e+02 1.302439024390243958e+02 6.000000000000000000e+00
4.960000000000000000e+02 1.317073170731707421e+02 7.000000000000000000e+00
4.960000000000000000e+02 1.331707317073170600e+02 9.000000000000000000e+00
4.960000000000000000e+02 1.346341463414634063e+02 7.000000000000000000e+00
4.960000000000000000e+02 1.360975609756097526e+02 8.000000000000000000e+00
4.960000000000000000e+02 1.375609756097560989e+02 4.000000000000000000e+00
4.960000000000000000e+02 1.390243902439024453e+02 6.000000000000000000e+00
4.960000000000000000e+02 1.404878048780487916e+02 1.000000000000000000e+01
4.960000000000000000e+02 1.419512195121951095e+02 6.000000000000000000e+00
4.960000000000000000e+02 1.434146341463414558e+02 7.000000000000000000e+00
4.960000000000000000e+02 1.448780487804878021e+02 7.000000000000000000e+00
4.960000000000000000e+02 1.463414634146341484e+02 1.100000000000000000e+01
4.960000000000000000e+02 1.478048780487804947e+02 1.000000000000000000e+01
4.960000000000000000e+02 1.492682926829268126e+02 4.000000000000000000e+00
4.960000000000000000e+02 1.507317073170731589e+02 9.000000000000000000e+00
4.960000000000000000e+02 1.521951219512195053e+02 5.000000000000000000e+00
4.960000000000000000e+02 1.536585365853658516e+02 6.000000000000000000e+00
4.960000000000000000e+02 1.551219512195121979e+02 7.000000000000000000e+00
4.960000000000000000e+02 1.565853658536585442e+02 2.000000000000000000e+00
4.960000000000000000e+02 1.580487804878048621e+02 4.000000000000000000e+00
4.960000000000000000e+02 1.595121951219512084e+02 6.000000000000000000e+00
4.960000000000000000e+02 1.609756097560975547e+02 4.000000000000000000e+00
4.960000000000000000e+02 1.624390243902439011e+02 2.000000000000000000e+00
4.960000000000000000e+02 1.639024390243902474e+02 5.000000000000000000e+00
4.960000000000000000e+02 1.653658536585365937e+02 5.000000000000000000e+00
4.960000000000000000e+02 1.668292682926829116e+02 3.000000000000000000e+00
4.960000000000000000e+02 1.682926829268292579e+02 4.000000000000000000e+00
4.960000000000000000e+02 1.697560975609756042e+02 2.000000000000000000e+00
4.960000000000000000e+02 1.741463414634146432e+02 2.000000000000000000e+00
4.960000000000000000e+02 1.756097560975609611e+02 3.000000000000000000e+00
4.960000000000000000e+02 1.770731707317073074e+02 5.000000000000000000e+00
4.960000000000000000e+02 1.785365853658536537e+02 1.000000000000000000e+00
4.960000000000000000e+02 1.814634146341463463e+02 1.000000000000000000e+00
4.960000000000000000e+02 1.843902439024390105e+02 3.000000000000000000e+00
4.960000000000000000e+02 1.873170731707317032e+02 1.000000000000000000e+00
4.960000000000000000e+02 1.902439024390243958e+02 1.000000000000000000e+00
4.960000000000000000e+02 1.931707317073170600e+02 1.000000000000000000e+00
4.960000000000000000e+02 1.975609756097560989e+02 1.000000000000000000e+00
4.960000000000000000e+02 2.165853658536585442e+02 1.000000000000000000e+00
5.000000000000000000e+02 8.926829268292682684e+01 1.000000000000000000e+00
5.000000000000000000e+02 9.365853658536585158e+01 2.000000000000000000e+00
5.000000000000000000e+02 9.512195121951219789e+01 1.000000000000000000e+00
5.000000000000000000e+02 9.658536585365853000e+01 2.000000000000000000e+00
5.000000000000000000e+02 9.804878048780487632e+01 2.000000000000000000e+00
5.000000000000000000e+02 9.951219512195122263e+01 1.000000000000000000e+00
5.000000000000000000e+02 1.009756097560975547e+02 3.000000000000000000e+00
5.000000000000000000e+02 1.024390243902439011e+02 1.000000000000000000e+00
5.000000000000000000e+02 1.039024390243902474e+02 2.000000000000000000e+00
5.000000000000000000e+02 1.053658536585365795e+02 5.000000000000000000e+00
5.000000000000000000e+02 1.068292682926829258e+02 3.000000000000000000e+00
5.000000000000000000e+02 1.082926829268292721e+02 2.000000000000000000e+00
5.000000000000000000e+02 1.097560975609756042e+02 4.000000000000000000e+00
5.000000000000000000e+02 1.112195121951219505e+02 6.000000000000000000e+00
5.000000000000000000e+02 1.126829268292682968e+02 4.000000000000000000e+00
5.000000000000000000e+02 1.141463414634146289e+02 6.000000000000000000e+00
5.000000000000000000e+02 1.156097560975609753e+02 1.000000000000000000e+00
5.000000000000000000e+02 1.170731707317073074e+02 2.000000000000000000e+00
5.000000000000000000e+02 1.185365853658536537e+02 2.000000000000000000e+00
5.000000000000000000e+02 1.200000000000000000e+02 5.000000000000000000e+00
5.000000000000000000e+02 1.214634146341463321e+02 7.000000000000000000e+00
5.000000000000000000e+02 1.229268292682926784e+02 5.000000000000000000e+00
5.000000000000000000e+02 1.243902439024390247e+02 5.000000000000000000e+00
5.000000000000000000e+02 1.258536585365853568e+02 5.000000000000000000e+00
5.000000000000000000e+02 1.273170731707317032e+02 1.100000000000000000e+01
5.000000000000000000e+02 1.287804878048780495e+02 3.000000000000000000e+00
5.000000000000000000e+02 1.302439024390243958e+02 9.000000000000000000e+00
5.000000000000000000e+02 1.317073170731707421e+02 7.000000000000000000e+00
5.000000000000000000e+02 1.331707317073170600e+02 1.000000000000000000e+01
5.000000000000000000e+02 1.346341463414634063e+02 4.000000000000000000e+00
5.000000000000000000e+02 1.360975609756097526e+02 1.200000000000000000e+01
5.000000000000000000e+02 1.375609756097560989e+02 6.000000000000000000e+00
5.000000000000000000e+02 1.390243902439024453e+02 3.000000000000000000e+00
5.000000000000000000e+02 1.404878048780487916e+02 1.100000000000000000e+01
5.000000000000000000e+02 1.419512195121951095e+02 3.000000000000000000e+00
5.000000000000000000e+02 1.434146341463414558e+02 5.000000000000000000e+00
5.000000000000000000e+02 1.448780487804878021e+02 1.000000000000000000e+01
5.000000000000000000e+02 1.463414634146341484e+02 9.000000000000000000e+00
5.000000000000000000e+02 1.478048780487804947e+02 4.000000000000000000e+00
5.000000000000000000e+02 1.492682926829268126e+02 1.100000000000000000e+01
5.000000000000000000e+02 1.507317073170731589e+02 5.000000000000000000e+00
5.000000000000000000e+02 1.521951219512195053e+02 1.000000000000000000e+01
5.000000000000000000e+02 1.536585365853658516e+02 3.000000000000000000e+00
5.000000000000000000e+02 1.551219512195121979e+02 1.000000000000000000e+00
5.000000000000000000e+02 1.565853658536585442e+02 6.000000000000000000e+00
5.000000000000000000e+02 1.580487804878048621e+02 3.000000000000000000e+00
5.000000000000000000e+02 1.595121951219512084e+02 2.000000000000000000e+00
5.000000000000000000e+02 1.609756097560975547e+02 7.000000000000000000e+00
5.000000000000000000e+02 1.624390243902439011e+02 3.000000000000000000e+00
5.000000000000000000e+02 1.639024390243902474e+02 3.000000000000000000e+00
5.000000000000000000e+02 1.653658536585365937e+02 4.000000000000000000e+00
5.000000000000000000e+02 1.668292682926829116e+02 2.000000000000000000e+00
5.000000000000000000e+02 1.682926829268292579e+02 3.000000000000000000e+00
5.000000000000000000e+02 1.697560975609756042e+02 2.000000000000000000e+00
5.000000000000000000e+02 1.712195121951219505e+02 1.000000000000000000e+00
5.000000000000000000e+02 1.726829268292682968e+02 3.000000000000000000e+00
5.000000000000000000e+02 1.741463414634146432e+02 2.000000000000000000e+00
5.000000000000000000e+02 1.756097560975609611e+02 2.000000000000000000e+00
5.000000000000000000e+02 1.770731707317073074e+02 3.000000000000000000e+00
5.000000000000000000e+02 1.785365853658536537e+02 3.000000000000000000e+00
5.000000000000000000e+02 1.800000000000000000e+02 2.000000000000000000e+00
5.000000000000000000e+02 1.814634146341463463e+02 1.000000000000000000e+00
5.000000000000000000e+02 1.887804878048780495e+02 1.000000000000000000e+00
5.000000000000000000e+02 1.902439024390243958e+02 1.000000000000000000e+00
5.000000000000000000e+02 1.946341463414634063e+02 1.000000000000000000e+00
5.000000000000000000e+02 2.004878048780487632e+02 1.000000000000000000e+00
5.000000000000000000e+02 2.019512195121951095e+02 1.000000000000000000e+00
5.040000000000000000e+02 8.048780487804877737e+01 1.000000000000000000e+00
5.040000000000000000e+02 8.195121951219512368e+01 1.000000000000000000e+00
5.040000000000000000e+02 8.341463414634145579e+01 1.000000000000000000e+00
5.040000000000000000e+02 8.780487804878048053e+01 2.000000000000000000e+00
5.040000000000000000e+02 8.926829268292682684e+01 1.000000000000000000e+00
5.040000000000000000e+02 9.365853658536585158e+01 2.000000000000000000e+00
5.040000000000000000e+02 9.512195121951219789e+01 2.000000000000000000e+00
5.040000000000000000e+02 9.951219512195122263e+01 1.000000000000000000e+00
5.040000000000000000e+02 1.009756097560975547e+02 3.000000000000000000e+00
5.040000000000000000e+02 1.024390243902439011e+02 1.000000000000000000e+00
5.040000000000000000e+02 1.039024390243902474e+02 4.000000000000000000e+00
5.040000000000000000e+02 1.053658536585365795e+02 1.000000000000000000e+00
5.040000000000000000e+02 1.068292682926829258e+02 3.000000000000000000e+00
5.040000000000000000e+02 1.082926829268292721e+02 2.000000000000000000e+00
5.040000000000000000e+02 1.097560975609756042e+02 4.000000000000000000e+00
5.040000000000000000e+02 1.112195121951219505e+02 2.000000000000000000e+00
5.040000000000000000e+02 1.126829268292682968e+02 4.000000000000000000e+00
5.040000000000000000e+02 1.141463414634146289e+02 6.000000000000000000e+00
5.040000000000000000e+02 1.156097560975609753e+02 5.000000000000000000e+00
5.040000000000000000e+02 1.170731707317073074e+02 7.000000000000000000e+00
5.040000000000000000e+02 1.185365853658536537e+02 4.000000000000000000e+00
5.040000000000000000e+02 1.200000000000000000e+02 4.000000000000000000e+00
5.040000000000000000e+02 1.214634146341463321e+02 6.000000000000000000e+00
5.040000000000000000e+02 1.229268292682926784e+02 4.000000000000000000e+00
5.040000000000000000e+02 1.243902439024390247e+02 7.000000000000000000e+00
5.040000000000000000e+02 1.258536585365853568e+02 4.000000000000000000e+00
5.040000000000000000e+02 1.273170731707317032e+02 4.000000000000000000e+00
5.040000000000000000e+02 1.287804878048780495e+02 2.000000000000000000e+00
5.040000000000000000e+02 1.302439024390243958e+02 7.000000000000000000e+00
5.040000000000000000e+02 1.317073170731707421e+02 7.000000000000000000e+00
5.040000000000000000e+02 1.331707317073170600e+02 5.000000000000000000e+00
5.040000000000000000e+02 1.346341463414634063e+02 4.000000000000000000e+00
5.040000000000000000e+02 1.360975609756097526e+02 5.000000000000000000e+00
5.040000000000000000e+02 1.375609756097560989e+02 8.000000000000000000e+00
5.040000000000000000e+02 1.390243902439024453e+02 6.000000000000000000e+00
5.040000000000000000e+02 1.404878048780487916e+02 5.000000000000000000e+00
5.040000000000000000e+02 1.419512195121951095e+02 1.100000000000000000e+01
5.040000000000000000e+02 1.434146341463414558e+02 3.000000000000000000e+00
5.040000000000000000e+02 1.448780487804878021e+02 7.000000000000000000e+00
5.040000000000000000e+02 1.463414634146341484e+02 6.000000000000000000e+00
5.040000000000000000e+02 1.478048780487804947e+02 2.000000000000000000e+00
5.040000000000000000e+02 1.492682926829268126e+02 4.000000000000000000e+00
5.040000000000000000e+02 1.507317073170731589e+02 9.000000000000000000e+00
5.040000000000000000e+02 1.521951219512195053e+02 5.000000000000000000e+00
5.040000000000000000e+02 1.536585365853658516e+02 7.000000000000000000e+00
5.040000000000000000e+02 1.551219512195121979e+02 4.000000000000000000e+00
5.040000000000000000e+02 1.565853658536585442e+02 1.000000000000000000e+00
5.040000000000000000e+02 1.580487804878048621e+02 1.000000000000000000e+00
5.040000000000000000e+02 1.595121951219512084e+02 4.000000000000000000e+00
5.040000000000000000e+02 1.624390243902439011e+02 4.000000000000000000e+00
5.040000000000000000e+02 1.639024390243902474e+02 3.000000000000000000e+00
5.040000000000000000e+02 1.653658536585365937e+02 3.000000000000000000e+00
5.040000000000000000e+02 1.668292682926829116e+02 5.000000000000000000e+00
5.040000000000000000e+02 1.682926829268292579e+02 3.000000000000000000e+00
5.040000000000000000e+02 1.697560975609756042e+02 2.000000000000000000e+00
5.040000000000000000e+02 1.712195121951219505e+02 5.000000000000000000e+00
5.040000000000000000e+02 1.726829268292682968e+02 4.000000000000000000e+00
5.040000000000000000e+02 1.770731707317073074e+02 1.000000000000000000e+00
5.040000000000000000e+02 1.785365853658536537e+02 1.000000000000000000e+00
5.040000000000000000e+02 1.800000000000000000e+02 3.000000000000000000e+00
5.040000000000000000e+02 1.814634146341463463e+02 2.000000000000000000e+00
5.040000000000000000e+02 1.858536585365853568e+02 1.000000000000000000e+00
5.040000000000000000e+02 1.873170731707317032e+02 1.000000000000000000e+00
5.040000000000000000e+02 1.902439024390243958e+02 2.000000000000000000e+00
5.040000000000000000e+02 1.946341463414634063e+02 1.000000000000000000e+00
5.040000000000000000e+02 1.960975609756097526e+02 1.000000000000000000e+00
5.040000000000000000e+02 1.975609756097560989e+02 2.000000000000000000e+00
5.040000000000000000e+02 1.990243902439024453e+02 1.000000000000000000e+00
5.040000000000000000e+02 2.048780487804878021e+02 1.000000000000000000e+00
5.080000000000000000e+02 7.756097560975609895e+01 1.000000000000000000e+00
5.080000000000000000e+02 7.902439024390243105e+01 1.000000000000000000e+00
5.080000000000000000e+02 8.780487804878048053e+01 1.000000000000000000e+00
5.080000000000000000e+02 9.073170731707317316e+01 1.000000000000000000e+00
5.080000000000000000e+02 9.512195121951219789e+01 1.000000000000000000e+00
5.080000000000000000e+02 9.658536585365853000e+01 2.000000000000000000e+00
5.080000000000000000e+02 9.804878048780487632e+01 1.000000000000000000e+00
5.080000000000000000e+02 9.951219512195122263e+01 3.000000000000000000e+00
5.080000000000000000e+02 1.009756097560975547e+02 1.000000000000000000e+00
5.080000000000000000e+02 1.024390243902439011e+02 2.000000000000000000e+00
5.080000000000000000e+02 1.039024390243902474e+02 8.000000000000000000e+00
5.080000000000000000e+02 1.053658536585365795e+02 1.000000000000000000e+00
5.080000000000000000e+02 1.068292682926829258e+02 4.000000000000000000e+00
5.080000000000000000e+02 1.082926829268292721e+02 1.000000000000000000e+00
5.080000000000000000e+02 1.097560975609756042e+02 3.000000000000000000e+00
5.080000000000000000e+02 1.112195121951219505e+02 3.000000000000000000e+00
5.080000000000000000e+02 1.126829268292682968e+02 3.000000000000000000e+00
5.080000000000000000e+02 1.141463414634146289e+02 7.000000000000000000e+00
5.080000000000000000e+02 1.156097560975609753e+02 2.000000000000000000e+00
5.080000000000000000e+02 1.170731707317073074e+02 2.000000000000000000e+00
5.080000000000000000e+02 1.185365853658536537e+02 3.000000000000000000e+00
5.080000000000000000e+02 1.200000000000000000e+02 2.000000000000000000e+00
5.080000000000000000e+02 1.214634146341463321e+02 4.000000000000000000e+00
5.080000000000000000e+02 1.229268292682926784e+02 3.000000000000000000e+00
5.080000000000000000e+02 1.243902439024390247e+02 6.000000000000000000e+00
5.080000000000000000e+02 1.258536585365853568e+02 4.000000000000000000e+00
5.080000000000000000e+02 1.273170731707317032e+02 3.000000000000000000e+00
5.080000000000000000e+02 1.287804878048780495e+02 7.000000000000000000e+00
5.080000000000000000e+02 1.302439024390243958e+02 8.000000000000000000e+00
5.080000000000000000e+02 1.317073170731707421e+02 4.000000000000000000e+00
5.080000000000000000e+02 1.331707317073170600e+02 3.000000000000000000e+00
5.080000000000000000e+02 1.346341463414634063e+02 1.000000000000000000e+00
5.080000000000000000e+02 1.360975609756097526e+02 8.000000000000000000e+00
5.080000000000000000e+02 1.375609756097560989e+02 7.000000000000000000e+00
5.080000000000000000e+02 1.390243902439024453e+02 6.000000000000000000e+00
5.080000000000000000e+02 1.404878048780487916e+02 3.000000000000000000e+00
5.080000000000000000e+02 1.419512195121951095e+02 7.000000000000000000e+00
5.080000000000000000e+02 1.434146341463414558e+02 3.000000000000000000e+00
5.080000000000000000e+02 1.448780487804878021e+02 6.000000000000000000e+00
5.080000000000000000e+02 1.463414634146341484e+02 6.000000000000000000e+00
5.080000000000000000e+02 1.478048780487804947e+02 6.000000000000000000e+00
5.080000000000000000e+02 1.492682926829268126e+02 1.000000000000000000e+00
5.080000000000000000e+02 1.507317073170731589e+02 2.000000000000000000e+00
5.080000000000000000e+02 1.521951219512195053e+02 7.000000000000000000e+00
5.080000000000000000e+02 1.536585365853658516e+02 4.000000000000000000e+00
5.080000000000000000e+02 1.551219512195121979e+02 2.000000000000000000e+00
5.080000000000000000e+02 1.565853658536585442e+02 1.000000000000000000e+00
5.080000000000000000e+02 1.580487804878048621e+02 2.000000000000000000e+00
5.080000000000000000e+02 1.595121951219512084e+02 3.000000000000000000e+00
5.080000000000000000e+02 1.609756097560975547e+02 2.000000000000000000e+00
5.080000000000000000e+02 1.624390243902439011e+02 1.000000000000000000e+00
5.080000000000000000e+02 1.639024390243902474e+02 2.000000000000000000e+00
5.080000000000000000e+02 1.653658536585365937e+02 4.000000000000000000e+00
5.080000000000000000e+02 1.668292682926829116e+02 1.000000000000000000e+00
5.080000000000000000e+02 1.682926829268292579e+02 1.000000000000000000e+00
5.080000000000000000e+02 1.697560975609756042e+02 1.000000000000000000e+00
5.080000000000000000e+02 1.712195121951219505e+02 2.000000000000000000e+00
5.080000000000000000e+02 1.726829268292682968e+02 1.000000000000000000e+00
5.080000000000000000e+02 1.741463414634146432e+02 6.000000000000000000e+00
5.080000000000000000e+02 1.814634146341463463e+02 2.000000000000000000e+00
5.080000000000000000e+02 1.858536585365853568e+02 2.000000000000000000e+00
5.080000000000000000e+02 1.873170731707317032e+02 1.000000000000000000e+00
5.080000000000000000e+02 1.887804878048780495e+02 1.000000000000000000e+00
5.080000000000000000e+02 1.975609756097560989e+02 1.000000000000000000e+00
5.080000000000000000e+02 2.019512195121951095e+02 1.000000000000000000e+00
5.080000000000000000e+02 2.034146341463414558e+02 2.000000000000000000e+00
5.080000000000000000e+02 2.136585365853658516e+02 1.000000000000000000e+00
5.080000000000000000e+02 2.209756097560975547e+02 1.000000000000000000e+00
5.120000000000000000e+02 8.487804878048780211e+01 2.000000000000000000e+00
5.120000000000000000e+02 8.780487804878048053e+01 1.000000000000000000e+00
5.120000000000000000e+02 8.926829268292682684e+01 1.000000000000000000e+00
5.120000000000000000e+02 9.219512195121950526e+01 1.000000000000000000e+00
5.120000000000000000e+02 9.658536585365853000e+01 1.000000000000000000e+00
5.120000000000000000e+02 1.009756097560975547e+02 4.000000000000000000e+00
5.120000000000000000e+02 1.024390243902439011e+02 2.000000000000000000e+00
5.120000000000000000e+02 1.039024390243902474e+02 1.000000000000000000e+00
5.120000000000000000e+02 1.053658536585365795e+02 2.000000000000000000e+00
5.120000000000000000e+02 1.068292682926829258e+02 2.000000000000000000e+00
5.120000000000000000e+02 1.082926829268292721e+02 1.000000000000000000e+00
5.120000000000000000e+02 1.097560975609756042e+02 4.000000000000000000e+00
5.120000000000000000e+02 1.112195121951219505e+02 3.000000000000000000e+00
5.120000000000000000e+02 1.126829268292682968e+02 4.000000000000000000e+00
5.120000000000000000e+02 1.141463414634146289e+02 5.000000000000000000e+00
5.120000000000000000e+02 1.156097560975609753e+02 2.000000000000000000e+00
5.120000000000000000e+02 1.170731707317073074e+02 3.000000000000000000e+00
5.120000000000000000e+02 1.185365853658536537e+02 2.000000000000000000e+00
5.120000000000000000e+02 1.200000000000000000e+02 5.000000000000000000e+00
5.120000000000000000e+02 1.214634146341463321e+02 3.000000000000000000e+00
5.120000000000000000e+02 1.229268292682926784e+02 2.000000000000000000e+00
5.120000000000000000e+02 1.243902439024390247e+02 3.000000000000000000e+00
5.120000000000000000e+02 1.258536585365853568e+02 4.000000000000000000e+00
5.120000000000000000e+02 1.273170731707317032e+02 4.000000000000000000e+00
5.120000000000000000e+02 1.287804878048780495e+02 5.000000000000000000e+00
5.120000000000000000e+02 1.302439024390243958e+02 3.000000000000000000e+00
5.120000000000000000e+02 1.317073170731707421e+02 2.000000000000000000e+00
5.120000000000000000e+02 1.331707317073170600e+02 6.000000000000000000e+00
5.120000000000000000e+02 1.346341463414634063e+02 1.000000000000000000e+00
5.120000000000000000e+02 1.360975609756097526e+02 1.000000000000000000e+01
5.120000000000000000e+02 1.375609756097560989e+02 4.000000000000000000e+00
5.120000000000000000e+02 1.390243902439024453e+02 8.000000000000000000e+00
5.120000000000000000e+02 1.404878048780487916e+02 2.000000000000000000e+00
5.120000000000000000e+02 1.419512195121951095e+02 6.000000000000000000e+00
5.120000000000000000e+02 1.434146341463414558e+02 4.000000000000000000e+00
5.120000000000000000e+02 1.448780487804878021e+02 4.000000000000000000e+00
5.120000000000000000e+02 1.463414634146341484e+02 7.000000000000000000e+00
5.120000000000000000e+02 1.478048780487804947e+02 5.000000000000000000e+00
5.120000000000000000e+02 1.492682926829268126e+02 2.000000000000000000e+00
5.120000000000000000e+02 1.507317073170731589e+02 7.000000000000000000e+00
5.120000000000000000e+02 1.521951219512195053e+02 7.000000000000000000e+00
5.120000000000000000e+02 1.536585365853658516e+02 5.000000000000000000e+00
5.120000000000000000e+02 1.551219512195121979e+02 3.000000000000000000e+00
5.120000000000000000e+02 1.565853658536585442e+02 3.000000000000000000e+00
5.120000000000000000e+02 1.595121951219512084e+02 2.000000000000000000e+00
5.120000000000000000e+02 1.609756097560975547e+02 6.000000000000000000e+00
5.120000000000000000e+02 1.624390243902439011e+02 3.000000000000000000e+00
5.120000000000000000e+02 1.639024390243902474e+02 4.000000000000000000e+00
5.120000000000000000e+02 1.653658536585365937e+02 4.000000000000000000e+00
5.120000000000000000e+02 1.668292682926829116e+02 2.000000000000000000e+00
5.120000000000000000e+02 1.697560975609756042e+02 3.000000000000000000e+00
5.120000000000000000e+02 1.712195121951219505e+02 2.000000000000000000e+00
5.120000000000000000e+02 1.726829268292682968e+02 4.000000000000000000e+00
5.120000000000000000e+02 1.741463414634146432e+02 2.000000000000000000e+00
5.120000000000000000e+02 1.785365853658536537e+02 1.000000000000000000e+00
5.120000000000000000e+02 1.800000000000000000e+02 1.000000000000000000e+00
5.120000000000000000e+02 1.814634146341463463e+02 2.000000000000000000e+00
5.120000000000000000e+02 1.829268292682926926e+02 2.000000000000000000e+00
5.120000000000000000e+02 1.902439024390243958e+02 1.000000000000000000e+00
5.120000000000000000e+02 1.917073170731707137e+02 3.000000000000000000e+00
5.120000000000000000e+02 1.946341463414634063e+02 1.000000000000000000e+00
5.120000000000000000e+02 1.975609756097560989e+02 1.000000000000000000e+00
5.120000000000000000e+02 1.990243902439024453e+02 1.000000000000000000e+00
5.120000000000000000e+02 2.151219512195121979e+02 1.000000000000000000e+00
5.120000000000000000e+02 2.165853658536585442e+02 2.000000000000000000e+00
5.160000000000000000e+02 8.048780487804877737e+01 1.000000000000000000e+00
5.160000000000000000e+02 8.195121951219512368e+01 1.000000000000000000e+00
5.160000000000000000e+02 8.487804878048780211e+01 1.000000000000000000e+00
5.160000000000000000e+02 8.634146341463414842e+01 1.000000000000000000e+00
5.160000000000000000e+02 9.073170731707317316e+01 1.000000000000000000e+00
5.160000000000000000e+02 9.219512195121950526e+01 1.000000000000000000e+00
5.160000000000000000e+02 9.512195121951219789e+01 1.000000000000000000e+00
5.160000000000000000e+02 9.804878048780487632e+01 2.000000000000000000e+00
5.160000000000000000e+02 9.951219512195122263e+01 1.000000000000000000e+00
5.160000000000000000e+02 1.009756097560975547e+02 1.000000000000000000e+00
5.160000000000000000e+02 1.024390243902439011e+02 1.000000000000000000e+00
5.160000000000000000e+02 1.053658536585365795e+02 1.000000000000000000e+00
5.160000000000000000e+02 1.082926829268292721e+02 2.000000000000000000e+00
5.160000000000000000e+02 1.097560975609756042e+02 2.000000000000000000e+00
5.160000000000000000e+02 1.112195121951219505e+02 1.000000000000000000e+00
5.160000000000000000e+02 1.126829268292682968e+02 2.000000000000000000e+00
5.160000000000000000e+02 1.141463414634146289e+02 4.000000000000000000e+00
5.160000000000000000e+02 1.156097560975609753e+02 2.000000000000000000e+00
5.160000000000000000e+02 1.170731707317073074e+02 4.000000000000000000e+00
5.160000000000000000e+02 1.185365853658536537e+02 4.000000000000000000e+00
5.160000000000000000e+02 1.200000000000000000e+02 2.000000000000000000e+00
5.160000000000000000e+02 1.214634146341463321e+02 2.000000000000000000e+00
5.160000000000000000e+02 1.229268292682926784e+02 1.000000000000000000e+00
5.160000000000000000e+02 1.243902439024390247e+02 3.000000000000000000e+00
5.160000000000000000e+02 1.258536585365853568e+02 5.000000000000000000e+00
5.160000000000000000e+02 1.273170731707317032e+02 5.000000000000000000e+00
5.160000000000000000e+02 1.287804878048780495e+02 4.000000000000000000e+00
5.160000000000000000e+02 1.302439024390243958e+02 5.000000000000000000e+00
5.160000000000000000e+02 1.317073170731707421e+02 5.000000000000000000e+00
5.160000000000000000e+02 1.331707317073170600e+02 2.000000000000000000e+00
5.160000000000000000e+02 1.346341463414634063e+02 6.000000000000000000e+00
5.160000000000000000e+02 1.360975609756097526e+02 7.000000000000000000e+00
5.160000000000000000e+02 1.375609756097560989e+02 5.000000000000000000e+00
5.160000000000000000e+02 1.390243902439024453e+02 3.000000000000000000e+00
5.160000000000000000e+02 1.404878048780487916e+02 1.000000000000000000e+00
5.160000000000000000e+02 1.419512195121951095e+02 3.000000000000000000e+00
5.160000000000000000e+02 1.434146341463414558e+02 5.000000000000000000e+00
5.160000000000000000e+02 1.448780487804878021e+02 2.000000000000000000e+00
5.160000000000000000e+02 1.463414634146341484e+02 3.000000000000000000e+00
5.160000000000000000e+02 1.478048780487804947e+02 1.000000000000000000e+00
5.160000000000000000e+02 1.492682926829268126e+02 3.000000000000000000e+00
5.160000000000000000e+02 1.507317073170731589e+02 8.000000000000000000e+00
5.160000000000000000e+02 1.521951219512195053e+02 1.000000000000000000e+00
5.160000000000000000e+02 1.536585365853658516e+02 3.000000000000000000e+00
5.160000000000000000e+02 1.551219512195121979e+02 2.000000000000000000e+00
5.160000000000000000e+02 1.565853658536585442e+02 4.000000000000000000e+00
5.160000000000000000e+02 1.580487804878048621e+02 3.000000000000000000e+00
5.160000000000000000e+02 1.595121951219512084e+02 1.000000000000000000e+00
5.160000000000000000e+02 1.624390243902439011e+02 4.000000000000000000e+00
5.160000000000000000e+02 1.639024390243902474e+02 4.000000000000000000e+00
5.160000000000000000e+02 1.653658536585365937e+02 1.000000000000000000e+00
5.160000000000000000e+02 1.668292682926829116e+02 4.000000000000000000e+00
5.160000000000000000e+02 1.682926829268292579e+02 3.000000000000000000e+00
5.160000000000000000e+02 1.697560975609756042e+02 4.000000000000000000e+00
5.160000000000000000e+02 1.712195121951219505e+02 1.000000000000000000e+00
5.160000000000000000e+02 1.726829268292682968e+02 3.000000000000000000e+00
5.160000000000000000e+02 1.741463414634146432e+02 8.000000000000000000e+00
5.160000000000000000e+02 1.756097560975609611e+02 1.000000000000000000e+00
5.160000000000000000e+02 1.800000000000000000e+02 3.000000000000000000e+00
5.160000000000000000e+02 1.814634146341463463e+02 1.000000000000000000e+00
5.160000000000000000e+02 1.843902439024390105e+02 1.000000000000000000e+00
5.160000000000000000e+02 1.887804878048780495e+02 2.000000000000000000e+00
5.160000000000000000e+02 1.960975609756097526e+02 1.000000000000000000e+00
5.160000000000000000e+02 1.975609756097560989e+02 1.000000000000000000e+00
5.160000000000000000e+02 1.990243902439024453e+02 1.000000000000000000e+00
5.200000000000000000e+02 8.926829268292682684e+01 2.000000000000000000e+00
5.200000000000000000e+02 9.073170731707317316e+01 1.000000000000000000e+00
5.200000000000000000e+02 9.365853658536585158e+01 1.000000000000000000e+00
5.200000000000000000e+02 9.804878048780487632e+01 2.000000000000000000e+00
5.200000000000000000e+02 1.009756097560975547e+02 2.000000000000000000e+00
5.200000000000000000e+02 1.039024390243902474e+02 2.000000000000000000e+00
5.200000000000000000e+02 1.053658536585365795e+02 3.000000000000000000e+00
5.200000000000000000e+02 1.068292682926829258e+02 3.000000000000000000e+00
5.200000000000000000e+02 1.082926829268292721e+02 1.000000000000000000e+00
5.200000000000000000e+02 1.141463414634146289e+02 1.000000000000000000e+00
5.200000000000000000e+02 1.156097560975609753e+02 3.000000000000000000e+00
5.200000000000000000e+02 1.170731707317073074e+02 1.000000000000000000e+00
5.200000000000000000e+02 1.185365853658536537e+02 1.000000000000000000e+00
5.200000000000000000e+02 1.200000000000000000e+02 3.000000000000000000e+00
5.200000000000000000e+02 1.214634146341463321e+02 1.000000000000000000e+00
5.200000000000000000e+02 1.229268292682926784e+02 2.000000000000000000e+00
5.200000000000000000e+02 1.243902439024390247e+02 3.000000000000000000e+00
5.200000000000000000e+02 1.258536585365853568e+02 2.000000000000000000e+00
5.200000000000000000e+02 1.273170731707317032e+02 3.000000000000000000e+00
5.200000000000000000e+02 1.287804878048780495e+02 4.000000000000000000e+00
5.200000000000000000e+02 1.302439024390243958e+02 5.000000000000000000e+00
5.200000000000000000e+02 1.317073170731707421e+02 2.000000000000000000e+00
5.200000000000000000e+02 1.346341463414634063e+02 2.000000000000000000e+00
5.200000000000000000e+02 1.360975609756097526e+02 6.000000000000000000e+00
5.200000000000000000e+02 1.375609756097560989e+02 5.000000000000000000e+00
5.200000000000000000e+02 1.390243902439024453e+02 3.000000000000000000e+00
5.200000000000000000e+02 1.404878048780487916e+02 1.000000000000000000e+00
5.200000000000000000e+02 1.419512195121951095e+02 1.000000000000000000e+00
5.200000000000000000e+02 1.434146341463414558e+02 5.000000000000000000e+00
5.200000000000000000e+02 1.448780487804878021e+02 4.000000000000000000e+00
5.200000000000000000e+02 1.463414634146341484e+02 5.000000000000000000e+00
5.200000000000000000e+02 1.478048780487804947e+02 5.000000000000000000e+00
5.200000000000000000e+02 1.492682926829268126e+02 6.000000000000000000e+00
5.200000000000000000e+02 1.507317073170731589e+02 2.000000000000000000e+00
5.200000000000000000e+02 1.521951219512195053e+02 8.000000000000000000e+00
5.200000000000000000e+02 1.536585365853658516e+02 1.000000000000000000e+00
5.200000000000000000e+02 1.551219512195121979e+02 4.000000000000000000e+00
5.200000000000000000e+02 1.565853658536585442e+02 1.000000000000000000e+00
5.200000000000000000e+02 1.580487804878048621e+02 3.000000000000000000e+00
5.200000000000000000e+02 1.595121951219512084e+02 4.000000000000000000e+00
5.200000000000000000e+02 1.609756097560975547e+02 3.000000000000000000e+00
5.200000000000000000e+02 1.624390243902439011e+02 1.000000000000000000e+00
5.200000000000000000e+02 1.653658536585365937e+02 3.000000000000000000e+00
5.200000000000000000e+02 1.682926829268292579e+02 2.000000000000000000e+00
5.200000000000000000e+02 1.697560975609756042e+02 4.000000000000000000e+00
5.200000000000000000e+02 1.726829268292682968e+02 1.000000000000000000e+00
5.200000000000000000e+02 1.741463414634146432e+02 2.000000000000000000e+00
5.200000000000000000e+02 1.756097560975609611e+02 2.000000000000000000e+00
5.200000000000000000e+02 1.785365853658536537e+02 2.000000000000000000e+00
5.200000000000000000e+02 1.814634146341463463e+02 2.000000000000000000e+00
5.200000000000000000e+02 1.829268292682926926e+02 1.000000000000000000e+00
5.200000000000000000e+02 1.873170731707317032e+02 1.000000000000000000e+00
5.200000000000000000e+02 1.902439024390243958e+02 1.000000000000000000e+00
5.200000000000000000e+02 1.931707317073170600e+02 1.000000000000000000e+00
5.200000000000000000e+02 1.946341463414634063e+02 1.000000000000000000e+00
5.240000000000000000e+02 7.170731707317072789e+01 1.000000000000000000e+00
5.240000000000000000e+02 7.463414634146340632e+01 1.000000000000000000e+00
5.240000000000000000e+02 9.512195121951219789e+01 2.000000000000000000e+00
5.240000000000000000e+02 9.804878048780487632e+01 1.000000000000000000e+00
5.240000000000000000e+02 1.024390243902439011e+02 2.000000000000000000e+00
5.240000000000000000e+02 1.039024390243902474e+02 1.000000000000000000e+00
5.240000000000000000e+02 1.068292682926829258e+02 3.000000000000000000e+00
5.240000000000000000e+02 1.082926829268292721e+02 1.000000000000000000e+00
5.240000000000000000e+02 1.097560975609756042e+02 1.000000000000000000e+00
5.240000000000000000e+02 1.112195121951219505e+02 3.000000000000000000e+00
5.240000000000000000e+02 1.126829268292682968e+02 1.000000000000000000e+00
5.240000000000000000e+02 1.141463414634146289e+02 2.000000000000000000e+00
5.240000000000000000e+02 1.156097560975609753e+02 3.000000000000000000e+00
5.240000000000000000e+02 1.170731707317073074e+02 2.000000000000000000e+00
5.240000000000000000e+02 1.185365853658536537e+02 3.000000000000000000e+00
5.240000000000000000e+02 1.200000000000000000e+02 2.000000000000000000e+00
5.240000000000000000e+02 1.214634146341463321e+02 3.000000000000000000e+00
5.240000000000000000e+02 1.229268292682926784e+02 4.000000000000000000e+00
5.240000000000000000e+02 1.243902439024390247e+02 4.000000000000000000e+00
5.240000000000000000e+02 1.258536585365853568e+02 3.000000000000000000e+00
5.240000000000000000e+02 1.287804878048780495e+02 4.000000000000000000e+00
5.240000000000000000e+02 1.302439024390243958e+02 1.000000000000000000e+00
5.240000000000000000e+02 1.317073170731707421e+02 6.000000000000000000e+00
5.240000000000000000e+02 1.331707317073170600e+02 5.000000000000000000e+00
5.240000000000000000e+02 1.346341463414634063e+02 2.000000000000000000e+00
5.240000000000000000e+02 1.360975609756097526e+02 2.000000000000000000e+00
5.240000000000000000e+02 1.375609756097560989e+02 6.000000000000000000e+00
5.240000000000000000e+02 1.390243902439024453e+02 3.000000000000000000e+00
5.240000000000000000e+02 1.419512195121951095e+02 6.000000000000000000e+00
5.240000000000000000e+02 1.434146341463414558e+02 2.000000000000000000e+00
5.240000000000000000e+02 1.463414634146341484e+02 6.000000000000000000e+00
5.240000000000000000e+02 1.478048780487804947e+02 6.000000000000000000e+00
5.240000000000000000e+02 1.492682926829268126e+02 1.000000000000000000e+00
5.240000000000000000e+02 1.507317073170731589e+02 9.000000000000000000e+00
5.240000000000000000e+02 1.521951219512195053e+02 4.000000000000000000e+00
5.240000000000000000e+02 1.536585365853658516e+02 1.000000000000000000e+00
5.240000000000000000e+02 1.551219512195121979e+02 6.000000000000000000e+00
5.240000000000000000e+02 1.565853658536585442e+02 3.000000000000000000e+00
5.240000000000000000e+02 1.580487804878048621e+02 5.000000000000000000e+00
5.240000000000000000e+02 1.595121951219512084e+02 1.000000000000000000e+00
5.240000000000000000e+02 1.609756097560975547e+02 2.000000000000000000e+00
5.240000000000000000e+02 1.624390243902439011e+02 4.000000000000000000e+00
5.240000000000000000e+02 1.639024390243902474e+02 4.000000000000000000e+00
5.240000000000000000e+02 1.653658536585365937e+02 3.000000000000000000e+00
5.240000000000000000e+02 1.668292682926829116e+02 4.000000000000000000e+00
5.240000000000000000e+02 1.682926829268292579e+02 5.000000000000000000e+00
5.240000000000000000e+02 1.697560975609756042e+02 4.000000000000000000e+00
5.240000000000000000e+02 1.726829268292682968e+02 4.000000000000000000e+00
5.240000000000000000e+02 1.741463414634146432e+02 1.000000000000000000e+00
5.240000000000000000e+02 1.756097560975609611e+02 1.000000000000000000e+00
5.240000000000000000e+02 1.770731707317073074e+02 1.000000000000000000e+00
5.240000000000000000e+02 1.785365853658536537e+02 1.000000000000000000e+00
5.240000000000000000e+02 1.800000000000000000e+02 3.000000000000000000e+00
5.240000000000000000e+02 1.829268292682926926e+02 1.000000000000000000e+00
5.240000000000000000e+02 1.843902439024390105e+02 1.000000000000000000e+00
5.240000000000000000e+02 1.858536585365853568e+02 1.000000000000000000e+00
5.240000000000000000e+02 1.975609756097560989e+02 1.000000000000000000e+00
5.240000000000000000e+02 2.004878048780487632e+02 3.000000000000000000e+00
5.280000000000000000e+02 9.073170731707317316e+01 1.000000000000000000e+00
5.280000000000000000e+02 9.219512195121950526e+01 1.000000000000000000e+00
5.280000000000000000e+02 9.365853658536585158e+01 1.000000000000000000e+00
5.280000000000000000e+02 9.804878048780487632e+01 2.000000000000000000e+00
5.280000000000000000e+02 9.951219512195122263e+01 1.000000000000000000e+00
5.280000000000000000e+02 1.024390243902439011e+02 1.000000000000000000e+00
5.280000000000000000e+02 1.039024390243902474e+02 3.000000000000000000e+00
5.280000000000000000e+02 1.053658536585365795e+02 1.000000000000000000e+00
5.280000000000000000e+02 1.082926829268292721e+02 1.000000000000000000e+00
5.280000000000000000e+02 1.097560975609756042e+02 1.000000000000000000e+00
5.280000000000000000e+02 1.126829268292682968e+02 3.000000000000000000e+00
5.280000000000000000e+02 1.141463414634146289e+02 3.000000000000000000e+00
5.280000000000000000e+02 1.170731707317073074e+02 1.000000000000000000e+00
5.280000000000000000e+02 1.200000000000000000e+02 3.000000000000000000e+00
5.280000000000000000e+02 1.214634146341463321e+02 3.000000000000000000e+00
5.280000000000000000e+02 1.229268292682926784e+02 2.000000000000000000e+00
5.280000000000000000e+02 1.243902439024390247e+02 2.000000000000000000e+00
5.280000000000000000e+02 1.258536585365853568e+02 2.000000000000000000e+00
5.280000000000000000e+02 1.273170731707317032e+02 2.000000000000000000e+00
5.280000000000000000e+02 1.287804878048780495e+02 2.000000000000000000e+00
5.280000000000000000e+02 1.302439024390243958e+02 1.000000000000000000e+00
5.280000000000000000e+02 1.317073170731707421e+02 4.000000000000000000e+00
5.280000000000000000e+02 1.331707317073170600e+02 2.000000000000000000e+00
5.280000000000000000e+02 1.346341463414634063e+02 3.000000000000000000e+00
5.280000000000000000e+02 1.360975609756097526e+02 4.000000000000000000e+00
5.280000000000000000e+02 1.375609756097560989e+02 4.000000000000000000e+00
5.280000000000000000e+02 1.390243902439024453e+02 1.000000000000000000e+00
5.280000000000000000e+02 1.404878048780487916e+02 2.000000000000000000e+00
5.280000000000000000e+02 1.419512195121951095e+02 5.000000000000000000e+00
5.280000000000000000e+02 1.434146341463414558e+02 4.000000000000000000e+00
5.280000000000000000e+02 1.448780487804878021e+02 5.000000000000000000e+00
5.280000000000000000e+02 1.463414634146341484e+02 2.000000000000000000e+00
5.280000000000000000e+02 1.478048780487804947e+02 4.000000000000000000e+00
5.280000000000000000e+02 1.492682926829268126e+02 5.000000000000000000e+00
5.280000000000000000e+02 1.507317073170731589e+02 1.000000000000000000e+00
5.280000000000000000e+02 1.521951219512195053e+02 6.000000000000000000e+00
5.280000000000000000e+02 1.536585365853658516e+02 2.000000000000000000e+00
5.280000000000000000e+02 1.551219512195121979e+02 4.000000000000000000e+00
5.280000000000000000e+02 1.565853658536585442e+02 1.000000000000000000e+00
5.280000000000000000e+02 1.580487804878048621e+02 3.000000000000000000e+00
5.280000000000000000e+02 1.595121951219512084e+02 5.000000000000000000e+00
5.280000000000000000e+02 1.609756097560975547e+02 2.000000000000000000e+00
5.280000000000000000e+02 1.624390243902439011e+02 4.000000000000000000e+00
5.280000000000000000e+02 1.639024390243902474e+02 1.000000000000000000e+00
5.280000000000000000e+02 1.653658536585365937e+02 2.000000000000000000e+00
5.280000000000000000e+02 1.668292682926829116e+02 3.000000000000000000e+00
5.280000000000000000e+02 1.697560975609756042e+02 5.000000000000000000e+00
5.280000000000000000e+02 1.712195121951219505e+02 2.000000000000000000e+00
5.280000000000000000e+02 1.741463414634146432e+02 1.000000000000000000e+00
5.280000000000000000e+02 1.770731707317073074e+02 2.000000000000000000e+00
5.280000000000000000e+02 1.785365853658536537e+02 4.000000000000000000e+00
5.280000000000000000e+02 1.800000000000000000e+02 1.000000000000000000e+00
5.280000000000000000e+02 1.829268292682926926e+02 1.000000000000000000e+00
5.280000000000000000e+02 1.843902439024390105e+02 1.000000000000000000e+00
5.280000000000000000e+02 1.902439024390243958e+02 2.000000000000000000e+00
5.280000000000000000e+02 1.931707317073170600e+02 1.000000000000000000e+00
5.280000000000000000e+02 2.034146341463414558e+02 1.000000000000000000e+00
5.280000000000000000e+02 2.048780487804878021e+02 1.000000000000000000e+00
5.280000000000000000e+02 2.121951219512195053e+02 1.000000000000000000e+00
5.320000000000000000e+02 9.365853658536585158e+01 1.000000000000000000e+00
5.320000000000000000e+02 9.512195121951219789e+01 1.000000000000000000e+00
5.320000000000000000e+02 1.009756097560975547e+02 2.000000000000000000e+00
5.320000000000000000e+02 1.024390243902439011e+02 2.000000000000000000e+00
5.320000000000000000e+02 1.053658536585365795e+02 1.000000000000000000e+00
5.320000000000000000e+02 1.082926829268292721e+02 1.000000000000000000e+00
5.320000000000000000e+02 1.097560975609756042e+02 1.000000000000000000e+00
5.320000000000000000e+02 1.112195121951219505e+02 1.000000000000000000e+00
5.320000000000000000e+02 1.126829268292682968e+02 2.000000000000000000e+00
5.320000000000000000e+02 1.141463414634146289e+02 1.000000000000000000e+00
5.320000000000000000e+02 1.156097560975609753e+02 1.000000000000000000e+00
5.320000000000000000e+02 1.200000000000000000e+02 6.000000000000000000e+00
5.320000000000000000e+02 1.214634146341463321e+02 3.000000000000000000e+00
5.320000000000000000e+02 1.229268292682926784e+02 2.000000000000000000e+00
5.320000000000000000e+02 1.243902439024390247e+02 3.000000000000000000e+00
5.320000000000000000e+02 1.258536585365853568e+02 4.000000000000000000e+00
5.320000000000000000e+02 1.273170731707317032e+02 1.000000000000000000e+00
5.320000000000000000e+02 1.287804878048780495e+02 1.000000000000000000e+00
5.320000000000000000e+02 1.302439024390243958e+02 4.000000000000000000e+00
5.320000000000000000e+02 1.317073170731707421e+02 3.000000000000000000e+00
5.320000000000000000e+02 1.331707317073170600e+02 1.000000000000000000e+00
5.320000000000000000e+02 1.346341463414634063e+02 4.000000000000000000e+00
5.320000000000000000e+02 1.360975609756097526e+02 3.000000000000000000e+00
5.320000000000000000e+02 1.375609756097560989e+02 3.000000000000000000e+00
5.320000000000000000e+02 1.390243902439024453e+02 2.000000000000000000e+00
5.320000000000000000e+02 1.404878048780487916e+02 1.000000000000000000e+00
5.320000000000000000e+02 1.419512195121951095e+02 1.000000000000000000e+00
5.320000000000000000e+02 1.434146341463414558e+02 2.000000000000000000e+00
5.320000000000000000e+02 1.463414634146341484e+02 1.000000000000000000e+00
5.320000000000000000e+02 1.478048780487804947e+02 4.000000000000000000e+00
5.320000000000000000e+02 1.492682926829268126e+02 1.000000000000000000e+00
5.320000000000000000e+02 1.507317073170731589e+02 2.000000000000000000e+00
5.320000000000000000e+02 1.521951219512195053e+02 4.000000000000000000e+00
5.320000000000000000e+02 1.536585365853658516e+02 2.000000000000000000e+00
5.320000000000000000e+02 1.551219512195121979e+02 4.000000000000000000e+00
5.320000000000000000e+02 1.565853658536585442e+02 4.000000000000000000e+00
5.320000000000000000e+02 1.580487804878048621e+02 1.000000000000000000e+00
5.320000000000000000e+02 1.595121951219512084e+02 1.000000000000000000e+00
5.320000000000000000e+02 1.624390243902439011e+02 3.000000000000000000e+00
5.320000000000000000e+02 1.639024390243902474e+02 2.000000000000000000e+00
5.320000000000000000e+02 1.653658536585365937e+02 1.000000000000000000e+00
5.320000000000000000e+02 1.668292682926829116e+02 3.000000000000000000e+00
5.320000000000000000e+02 1.697560975609756042e+02 1.000000000000000000e+00
5.320000000000000000e+02 1.712195121951219505e+02 1.000000000000000000e+00
5.320000000000000000e+02 1.741463414634146432e+02 3.000000000000000000e+00
5.320000000000000000e+02 1.770731707317073074e+02 3.000000000000000000e+00
5.320000000000000000e+02 1.785365853658536537e+02 1.000000000000000000e+00
5.320000000000000000e+02 1.800000000000000000e+02 2.000000000000000000e+00
5.320000000000000000e+02 1.814634146341463463e+02 1.000000000000000000e+00
5.320000000000000000e+02 1.829268292682926926e+02 1.000000000000000000e+00
5.320000000000000000e+02 1.843902439024390105e+02 2.000000000000000000e+00
5.320000000000000000e+02 1.873170731707317032e+02 1.000000000000000000e+00
5.320000000000000000e+02 1.917073170731707137e+02 2.000000000000000000e+00
5.320000000000000000e+02 1.931707317073170600e+02 1.000000000000000000e+00
5.320000000000000000e+02 1.946341463414634063e+02 2.000000000000000000e+00
5.320000000000000000e+02 1.960975609756097526e+02 1.000000000000000000e+00
5.320000000000000000e+02 2.004878048780487632e+02 1.000000000000000000e+00
5.360000000000000000e+02 8.780487804878048053e+01 2.000000000000000000e+00
5.360000000000000000e+02 9.073170731707317316e+01 1.000000000000000000e+00
5.360000000000000000e+02 9.219512195121950526e+01 1.000000000000000000e+00
5.360000000000000000e+02 1.009756097560975547e+02 1.000000000000000000e+00
5.360000000000000000e+02 1.024390243902439011e+02 1.000000000000000000e+00
5.360000000000000000e+02 1.068292682926829258e+02 3.000000000000000000e+00
5.360000000000000000e+02 1.082926829268292721e+02 3.000000000000000000e+00
5.360000000000000000e+02 1.097560975609756042e+02 1.000000000000000000e+00
5.360000000000000000e+02 1.126829268292682968e+02 1.000000000000000000e+00
5.360000000000000000e+02 1.141463414634146289e+02 3.000000000000000000e+00
5.360000000000000000e+02 1.214634146341463321e+02 1.000000000000000000e+00
5.360000000000000000e+02 1.229268292682926784e+02 2.000000000000000000e+00
5.360000000000000000e+02 1.243902439024390247e+02 3.000000000000000000e+00
5.360000000000000000e+02 1.258536585365853568e+02 1.000000000000000000e+00
5.360000000000000000e+02 1.273170731707317032e+02 2.000000000000000000e+00
5.360000000000000000e+02 1.302439024390243958e+02 4.000000000000000000e+00
5.360000000000000000e+02 1.317073170731707421e+02 2.000000000000000000e+00
5.360000000000000000e+02 1.331707317073170600e+02 1.000000000000000000e+00
5.360000000000000000e+02 1.346341463414634063e+02 5.000000000000000000e+00
5.360000000000000000e+02 1.360975609756097526e+02 3.000000000000000000e+00
5.360000000000000000e+02 1.375609756097560989e+02 1.000000000000000000e+00
5.360000000000000000e+02 1.390243902439024453e+02 4.000000000000000000e+00
5.360000000000000000e+02 1.404878048780487916e+02 3.000000000000000000e+00
5.360000000000000000e+02 1.419512195121951095e+02 2.000000000000000000e+00
5.360000000000000000e+02 1.448780487804878021e+02 2.000000000000000000e+00
5.360000000000000000e+02 1.463414634146341484e+02 4.000000000000000000e+00
5.360000000000000000e+02 1.478048780487804947e+02 1.000000000000000000e+00
5.360000000000000000e+02 1.492682926829268126e+02 6.000000000000000000e+00
5.360000000000000000e+02 1.521951219512195053e+02 5.000000000000000000e+00
5.360000000000000000e+02 1.536585365853658516e+02 2.000000000000000000e+00
5.360000000000000000e+02 1.551219512195121979e+02 3.000000000000000000e+00
5.360000000000000000e+02 1.565853658536585442e+02 3.000000000000000000e+00
5.360000000000000000e+02 1.609756097560975547e+02 1.000000000000000000e+00
5.360000000000000000e+02 1.624390243902439011e+02 3.000000000000000000e+00
5.360000000000000000e+02 1.639024390243902474e+02 5.000000000000000000e+00
5.360000000000000000e+02 1.653658536585365937e+02 1.000000000000000000e+00
5.360000000000000000e+02 1.668292682926829116e+02 2.000000000000000000e+00
5.360000000000000000e+02 1.682926829268292579e+02 1.000000000000000000e+00
5.360000000000000000e+02 1.712195121951219505e+02 3.000000000000000000e+00
5.360000000000000000e+02 1.741463414634146432e+02 2.000000000000000000e+00
5.360000000000000000e+02 1.770731707317073074e+02 2.000000000000000000e+00
5.360000000000000000e+02 1.814634146341463463e+02 1.000000000000000000e+00
5.360000000000000000e+02 1.858536585365853568e+02 1.000000000000000000e+00
5.360000000000000000e+02 1.873170731707317032e+02 1.000000000000000000e+00
5.360000000000000000e+02 1.917073170731707137e+02 2.000000000000000000e+00
5.360000000000000000e+02 1.960975609756097526e+02 1.000000000000000000e+00
5.360000000000000000e+02 2.019512195121951095e+02 1.000000000000000000e+00
5.360000000000000000e+02 2.092682926829268126e+02 1.000000000000000000e+00
5.360000000000000000e+02 2.326829268292682968e+02 1.000000000000000000e+00
5.360000000000000000e+02 2.414634146341463463e+02 1.000000000000000000e+00
5.400000000000000000e+02 9.951219512195122263e+01 1.000000000000000000e+00
5.400000000000000000e+02 1.024390243902439011e+02 1.000000000000000000e+00
5.400000000000000000e+02 1.053658536585365795e+02 1.000000000000000000e+00
5.400000000000000000e+02 1.156097560975609753e+02 1.000000000000000000e+00
5.400000000000000000e+02 1.170731707317073074e+02 3.000000000000000000e+00
5.400000000000000000e+02 1.185365853658536537e+02 2.000000000000000000e+00
5.400000000000000000e+02 1.200000000000000000e+02 1.000000000000000000e+00
5.400000000000000000e+02 1.214634146341463321e+02 1.000000000000000000e+00
5.400000000000000000e+02 1.229268292682926784e+02 2.000000000000000000e+00
5.400000000000000000e+02 1.258536585365853568e+02 2.000000000000000000e+00
5.400000000000000000e+02 1.317073170731707421e+02 1.000000000000000000e+00
5.400000000000000000e+02 1.331707317073170600e+02 1.000000000000000000e+00
5.400000000000000000e+02 1.346341463414634063e+02 1.000000000000000000e+00
5.400000000000000000e+02 1.360975609756097526e+02 2.000000000000000000e+00
5.400000000000000000e+02 1.375609756097560989e+02 1.000000000000000000e+00
5.400000000000000000e+02 1.390243902439024453e+02 1.000000000000000000e+00
5.400000000000000000e+02 1.404878048780487916e+02 1.000000000000000000e+00
5.400000000000000000e+02 1.419512195121951095e+02 3.000000000000000000e+00
5.400000000000000000e+02 1.434146341463414558e+02 1.000000000000000000e+00
5.400000000000000000e+02 1.448780487804878021e+02 4.000000000000000000e+00
5.400000000000000000e+02 1.463414634146341484e+02 1.000000000000000000e+00
5.400000000000000000e+02 1.478048780487804947e+02 1.000000000000000000e+00
5.400000000000000000e+02 1.492682926829268126e+02 3.000000000000000000e+00
5.400000000000000000e+02 1.507317073170731589e+02 4.000000000000000000e+00
5.400000000000000000e+02 1.521951219512195053e+02 2.000000000000000000e+00
5.400000000000000000e+02 1.536585365853658516e+02 2.000000000000000000e+00
5.400000000000000000e+02 1.580487804878048621e+02 4.000000000000000000e+00
5.400000000000000000e+02 1.595121951219512084e+02 1.000000000000000000e+00
5.400000000000000000e+02 1.609756097560975547e+02 1.000000000000000000e+00
5.400000000000000000e+02 1.624390243902439011e+02 4.000000000000000000e+00
5.400000000000000000e+02 1.653658536585365937e+02 1.000000000000000000e+00
5.400000000000000000e+02 1.668292682926829116e+02 2.000000000000000000e+00
5.400000000000000000e+02 1.682926829268292579e+02 1.000000000000000000e+00
5.400000000000000000e+02 1.697560975609756042e+02 1.000000000000000000e+00
5.400000000000000000e+02 1.712195121951219505e+02 1.000000000000000000e+00
5.400000000000000000e+02 1.726829268292682968e+02 1.000000000000000000e+00
5.400000000000000000e+02 1.741463414634146432e+02 1.000000000000000000e+00
5.400000000000000000e+02 1.770731707317073074e+02 3.000000000000000000e+00
5.400000000000000000e+02 1.785365853658536537e+02 3.000000000000000000e+00
5.400000000000000000e+02 1.800000000000000000e+02 1.000000000000000000e+00
5.400000000000000000e+02 1.814634146341463463e+02 3.000000000000000000e+00
5.400000000000000000e+02 1.829268292682926926e+02 1.000000000000000000e+00
5.400000000000000000e+02 1.843902439024390105e+02 2.000000000000000000e+00
5.400000000000000000e+02 1.858536585365853568e+02 2.000000000000000000e+00
5.400000000000000000e+02 1.902439024390243958e+02 1.000000000000000000e+00
5.400000000000000000e+02 1.917073170731707137e+02 1.000000000000000000e+00
5.400000000000000000e+02 1.946341463414634063e+02 2.000000000000000000e+00
5.400000000000000000e+02 1.975609756097560989e+02 1.000000000000000000e+00
5.400000000000000000e+02 2.004878048780487632e+02 1.000000000000000000e+00
5.400000000000000000e+02 2.048780487804878021e+02 1.000000000000000000e+00
5.400000000000000000e+02 2.063414634146341484e+02 1.000000000000000000e+00
5.400000000000000000e+02 2.136585365853658516e+02 2.000000000000000000e+00
5.400000000000000000e+02 2.326829268292682968e+02 1.000000000000000000e+00
5.400000000000000000e+02 2.400000000000000000e+02 1.000000000000000000e+00
5.440000000000000000e+02 1.009756097560975547e+02 1.000000000000000000e+00
5.440000000000000000e+02 1.082926829268292721e+02 3.000000000000000000e+00
5.440000000000000000e+02 1.097560975609756042e+02 1.000000000000000000e+00
5.440000000000000000e+02 1.112195121951219505e+02 1.000000000000000000e+00
5.440000000000000000e+02 1.126829268292682968e+02 1.000000000000000000e+00
5.440000000000000000e+02 1.170731707317073074e+02 2.000000000000000000e+00
5.440000000000000000e+02 1.200000000000000000e+02 3.000000000000000000e+00
5.440000000000000000e+02 1.258536585365853568e+02 3.000000000000000000e+00
5.440000000000000000e+02 1.302439024390243958e+02 1.000000000000000000e+00
5.440000000000000000e+02 1.317073170731707421e+02 3.000000000000000000e+00
5.440000000000000000e+02 1.346341463414634063e+02 1.000000000000000000e+00
5.440000000000000000e+02 1.360975609756097526e+02 2.000000000000000000e+00
5.440000000000000000e+02 1.375609756097560989e+02 3.000000000000000000e+00
5.440000000000000000e+02 1.390243902439024453e+02 2.000000000000000000e+00
5.440000000000000000e+02 1.404878048780487916e+02 5.000000000000000000e+00
5.440000000000000000e+02 1.419512195121951095e+02 2.000000000000000000e+00
5.440000000000000000e+02 1.434146341463414558e+02 2.000000000000000000e+00
5.440000000000000000e+02 1.448780487804878021e+02 3.000000000000000000e+00
5.440000000000000000e+02 1.463414634146341484e+02 1.000000000000000000e+00
5.440000000000000000e+02 1.478048780487804947e+02 2.000000000000000000e+00
5.440000000000000000e+02 1.507317073170731589e+02 4.000000000000000000e+00
5.440000000000000000e+02 1.521951219512195053e+02 1.000000000000000000e+00
5.440000000000000000e+02 1.551219512195121979e+02 1.000000000000000000e+00
5.440000000000000000e+02 1.565853658536585442e+02 2.000000000000000000e+00
5.440000000000000000e+02 1.580487804878048621e+02 1.000000000000000000e+00
5.440000000000000000e+02 1.595121951219512084e+02 3.000000000000000000e+00
5.440000000000000000e+02 1.609756097560975547e+02 4.000000000000000000e+00
5.440000000000000000e+02 1.624390243902439011e+02 1.000000000000000000e+00
5.440000000000000000e+02 1.682926829268292579e+02 5.000000000000000000e+00
5.440000000000000000e+02 1.697560975609756042e+02 3.000000000000000000e+00
5.440000000000000000e+02 1.712195121951219505e+02 2.000000000000000000e+00
5.440000000000000000e+02 1.741463414634146432e+02 2.000000000000000000e+00
5.440000000000000000e+02 1.756097560975609611e+02 2.000000000000000000e+00
5.440000000000000000e+02 1.770731707317073074e+02 1.000000000000000000e+00
5.440000000000000000e+02 1.785365853658536537e+02 1.000000000000000000e+00
5.440000000000000000e+02 1.800000000000000000e+02 1.000000000000000000e+00
5.440000000000000000e+02 1.814634146341463463e+02 2.000000000000000000e+00
5.440000000000000000e+02 1.843902439024390105e+02 1.000000000000000000e+00
5.440000000000000000e+02 1.873170731707317032e+02 2.000000000000000000e+00
5.440000000000000000e+02 1.931707317073170600e+02 1.000000000000000000e+00
5.440000000000000000e+02 1.946341463414634063e+02 1.000000000000000000e+00
5.440000000000000000e+02 2.019512195121951095e+02 1.000000000000000000e+00
5.440000000000000000e+02 2.034146341463414558e+02 1.000000000000000000e+00
5.440000000000000000e+02 2.092682926829268126e+02 1.000000000000000000e+00
5.480000000000000000e+02 1.009756097560975547e+02 1.000000000000000000e+00
5.480000000000000000e+02 1.082926829268292721e+02 1.000000000000000000e+00
5.480000000000000000e+02 1.141463414634146289e+02 1.000000000000000000e+00
5.480000000000000000e+02 1.156097560975609753e+02 2.000000000000000000e+00
5.480000000000000000e+02 1.170731707317073074e+02 2.000000000000000000e+00
5.480000000000000000e+02 1.229268292682926784e+02 1.000000000000000000e+00
5.480000000000000000e+02 1.243902439024390247e+02 1.000000000000000000e+00
5.480000000000000000e+02 1.273170731707317032e+02 2.000000000000000000e+00
5.480000000000000000e+02 1.302439024390243958e+02 1.000000000000000000e+00
5.480000000000000000e+02 1.331707317073170600e+02 2.000000000000000000e+00
5.480000000000000000e+02 1.360975609756097526e+02 1.000000000000000000e+00
5.480000000000000000e+02 1.375609756097560989e+02 3.000000000000000000e+00
5.480000000000000000e+02 1.390243902439024453e+02 1.000000000000000000e+00
5.480000000000000000e+02 1.404878048780487916e+02 2.000000000000000000e+00
5.480000000000000000e+02 1.419512195121951095e+02 1.000000000000000000e+00
5.480000000000000000e+02 1.448780487804878021e+02 2.000000000000000000e+00
5.480000000000000000e+02 1.463414634146341484e+02 3.000000000000000000e+00
5.480000000000000000e+02 1.478048780487804947e+02 1.000000000000000000e+00
5.480000000000000000e+02 1.492682926829268126e+02 3.000000000000000000e+00
5.480000000000000000e+02 1.507317073170731589e+02 1.000000000000000000e+00
5.480000000000000000e+02 1.536585365853658516e+02 2.000000000000000000e+00
5.480000000000000000e+02 1.551219512195121979e+02 1.000000000000000000e+00
5.480000000000000000e+02 1.565853658536585442e+02 3.000000000000000000e+00
5.480000000000000000e+02 1.580487804878048621e+02 2.000000000000000000e+00
5.480000000000000000e+02 1.595121951219512084e+02 4.000000000000000000e+00
5.480000000000000000e+02 1.609756097560975547e+02 3.000000000000000000e+00
5.480000000000000000e+02 1.624390243902439011e+02 5.000000000000000000e+00
5.480000000000000000e+02 1.639024390243902474e+02 1.000000000000000000e+00
5.480000000000000000e+02 1.653658536585365937e+02 1.000000000000000000e+00
5.480000000000000000e+02 1.668292682926829116e+02 1.000000000000000000e+00
5.480000000000000000e+02 1.712195121951219505e+02 2.000000000000000000e+00
5.480000000000000000e+02 1.741463414634146432e+02 2.000000000000000000e+00
5.480000000000000000e+02 1.756097560975609611e+02 2.000000000000000000e+00
5.480000000000000000e+02 1.770731707317073074e+02 1.000000000000000000e+00
5.480000000000000000e+02 1.858536585365853568e+02 1.000000000000000000e+00
5.480000000000000000e+02 1.873170731707317032e+02 1.000000000000000000e+00
5.480000000000000000e+02 1.887804878048780495e+02 1.000000000000000000e+00
5.480000000000000000e+02 1.917073170731707137e+02 2.000000000000000000e+00
5.480000000000000000e+02 2.048780487804878021e+02 2.000000000000000000e+00
5.480000000000000000e+02 2.078048780487804947e+02 1.000000000000000000e+00
5.480000000000000000e+02 2.107317073170731589e+02 1.000000000000000000e+00
5.480000000000000000e+02 2.180487804878048621e+02 1.000000000000000000e+00
5.520000000000000000e+02 1.039024390243902474e+02 1.000000000000000000e+00
5.520000000000000000e+02 1.185365853658536537e+02 2.000000000000000000e+00
5.520000000000000000e+02 1.200000000000000000e+02 1.000000000000000000e+00
5.520000000000000000e+02 1.243902439024390247e+02 1.000000000000000000e+00
5.520000000000000000e+02 1.258536585365853568e+02 1.000000000000000000e+00
5.520000000000000000e+02 1.273170731707317032e+02 1.000000000000000000e+00
5.520000000000000000e+02 1.287804878048780495e+02 1.000000000000000000e+00
5.520000000000000000e+02 1.302439024390243958e+02 1.000000000000000000e+00
5.520000000000000000e+02 1.317073170731707421e+02 1.000000000000000000e+00
5.520000000000000000e+02 1.331707317073170600e+02 2.000000000000000000e+00
5.520000000000000000e+02 1.346341463414634063e+02 3.000000000000000000e+00
5.520000000000000000e+02 1.360975609756097526e+02 2.000000000000000000e+00
5.520000000000000000e+02 1.390243902439024453e+02 3.000000000000000000e+00
5.520000000000000000e+02 1.404878048780487916e+02 1.000000000000000000e+00
5.520000000000000000e+02 1.419512195121951095e+02 1.000000000000000000e+00
5.520000000000000000e+02 1.434146341463414558e+02 1.000000000000000000e+00
5.520000000000000000e+02 1.448780487804878021e+02 3.000000000000000000e+00
5.520000000000000000e+02 1.463414634146341484e+02 1.000000000000000000e+00
5.520000000000000000e+02 1.478048780487804947e+02 1.000000000000000000e+00
5.520000000000000000e+02 1.492682926829268126e+02 2.000000000000000000e+00
5.520000000000000000e+02 1.507317073170731589e+02 1.000000000000000000e+00
5.520000000000000000e+02 1.521951219512195053e+02 1.000000000000000000e+00
5.520000000000000000e+02 1.536585365853658516e+02 4.000000000000000000e+00
5.520000000000000000e+02 1.565853658536585442e+02 3.000000000000000000e+00
5.520000000000000000e+02 1.580487804878048621e+02 3.000000000000000000e+00
5.520000000000000000e+02 1.595121951219512084e+02 1.000000000000000000e+00
5.520000000000000000e+02 1.624390243902439011e+02 2.000000000000000000e+00
5.520000000000000000e+02 1.639024390243902474e+02 2.000000000000000000e+00
5.520000000000000000e+02 1.668292682926829116e+02 1.000000000000000000e+00
5.520000000000000000e+02 1.697560975609756042e+02 1.000000000000000000e+00
5.520000000000000000e+02 1.712195121951219505e+02 2.000000000000000000e+00
5.520000000000000000e+02 1.726829268292682968e+02 2.000000000000000000e+00
5.520000000000000000e+02 1.741463414634146432e+02 1.000000000000000000e+00
5.520000000000000000e+02 1.756097560975609611e+02 2.000000000000000000e+00
5.520000000000000000e+02 1.770731707317073074e+02 1.000000000000000000e+00
5.520000000000000000e+02 1.785365853658536537e+02 2.000000000000000000e+00
5.520000000000000000e+02 1.800000000000000000e+02 1.000000000000000000e+00
5.520000000000000000e+02 1.814634146341463463e+02 1.000000000000000000e+00
5.520000000000000000e+02 1.858536585365853568e+02 2.000000000000000000e+00
5.520000000000000000e+02 1.887804878048780495e+02 1.000000000000000000e+00
5.520000000000000000e+02 1.902439024390243958e+02 2.000000000000000000e+00
5.520000000000000000e+02 1.931707317073170600e+02 1.000000000000000000e+00
5.520000000000000000e+02 2.004878048780487632e+02 3.000000000000000000e+00
5.520000000000000000e+02 2.239024390243902474e+02 1.000000000000000000e+00
5.560000000000000000e+02 1.024390243902439011e+02 1.000000000000000000e+00
5.560000000000000000e+02 1.112195121951219505e+02 1.000000000000000000e+00
5.560000000000000000e+02 1.126829268292682968e+02 1.000000000000000000e+00
5.560000000000000000e+02 1.156097560975609753e+02 1.000000000000000000e+00
5.560000000000000000e+02 1.170731707317073074e+02 1.000000000000000000e+00
5.560000000000000000e+02 1.200000000000000000e+02 1.000000000000000000e+00
5.560000000000000000e+02 1.214634146341463321e+02 1.000000000000000000e+00
5.560000000000000000e+02 1.229268292682926784e+02 1.000000000000000000e+00
5.560000000000000000e+02 1.287804878048780495e+02 1.000000000000000000e+00
5.560000000000000000e+02 1.302439024390243958e+02 1.000000000000000000e+00
5.560000000000000000e+02 1.331707317073170600e+02 2.000000000000000000e+00
5.560000000000000000e+02 1.346341463414634063e+02 2.000000000000000000e+00
5.560000000000000000e+02 1.360975609756097526e+02 1.000000000000000000e+00
5.560000000000000000e+02 1.375609756097560989e+02 2.000000000000000000e+00
5.560000000000000000e+02 1.390243902439024453e+02 3.000000000000000000e+00
5.560000000000000000e+02 1.404878048780487916e+02 1.000000000000000000e+00
5.560000000000000000e+02 1.419512195121951095e+02 1.000000000000000000e+00
5.560000000000000000e+02 1.434146341463414558e+02 1.000000000000000000e+00
5.560000000000000000e+02 1.478048780487804947e+02 2.000000000000000000e+00
5.560000000000000000e+02 1.492682926829268126e+02 4.000000000000000000e+00
5.560000000000000000e+02 1.507317073170731589e+02 3.000000000000000000e+00
5.560000000000000000e+02 1.521951219512195053e+02 1.000000000000000000e+00
5.560000000000000000e+02 1.536585365853658516e+02 2.000000000000000000e+00
5.560000000000000000e+02 1.551219512195121979e+02 2.000000000000000000e+00
5.560000000000000000e+02 1.565853658536585442e+02 3.000000000000000000e+00
5.560000000000000000e+02 1.580487804878048621e+02 1.000000000000000000e+00
5.560000000000000000e+02 1.595121951219512084e+02 1.000000000000000000e+00
5.560000000000000000e+02 1.609756097560975547e+02 2.000000000000000000e+00
5.560000000000000000e+02 1.624390243902439011e+02 1.000000000000000000e+00
5.560000000000000000e+02 1.668292682926829116e+02 1.000000000000000000e+00
5.560000000000000000e+02 1.682926829268292579e+02 1.000000000000000000e+00
5.560000000000000000e+02 1.697560975609756042e+02 1.000000000000000000e+00
5.560000000000000000e+02 1.712195121951219505e+02 1.000000000000000000e+00
5.560000000000000000e+02 1.726829268292682968e+02 1.000000000000000000e+00
5.560000000000000000e+02 1.756097560975609611e+02 1.000000000000000000e+00
5.560000000000000000e+02 1.814634146341463463e+02 1.000000000000000000e+00
5.560000000000000000e+02 1.829268292682926926e+02 2.000000000000000000e+00
5.560000000000000000e+02 1.843902439024390105e+02 1.000000000000000000e+00
5.560000000000000000e+02 1.858536585365853568e+02 1.000000000000000000e+00
5.560000000000000000e+02 1.960975609756097526e+02 1.000000000000000000e+00
5.600000000000000000e+02 9.951219512195122263e+01 1.000000000000000000e+00
5.600000000000000000e+02 1.068292682926829258e+02 1.000000000000000000e+00
5.600000000000000000e+02 1.112195121951219505e+02 1.000000000000000000e+00
5.600000000000000000e+02 1.170731707317073074e+02 1.000000000000000000e+00
5.600000000000000000e+02 1.229268292682926784e+02 2.000000000000000000e+00
5.600000000000000000e+02 1.258536585365853568e+02 2.000000000000000000e+00
5.600000000000000000e+02 1.287804878048780495e+02 3.000000000000000000e+00
5.600000000000000000e+02 1.302439024390243958e+02 2.000000000000000000e+00
5.600000000000000000e+02 1.317073170731707421e+02 1.000000000000000000e+00
5.600000000000000000e+02 1.346341463414634063e+02 2.000000000000000000e+00
5.600000000000000000e+02 1.375609756097560989e+02 1.000000000000000000e+00
5.600000000000000000e+02 1.390243902439024453e+02 1.000000000000000000e+00
5.600000000000000000e+02 1.404878048780487916e+02 1.000000000000000000e+00
5.600000000000000000e+02 1.448780487804878021e+02 2.000000000000000000e+00
5.600000000000000000e+02 1.463414634146341484e+02 1.000000000000000000e+00
5.600000000000000000e+02 1.478048780487804947e+02 3.000000000000000000e+00
5.600000000000000000e+02 1.507317073170731589e+02 1.000000000000000000e+00
5.600000000000000000e+02 1.521951219512195053e+02 1.000000000000000000e+00
5.600000000000000000e+02 1.536585365853658516e+02 1.000000000000000000e+00
5.600000000000000000e+02 1.595121951219512084e+02 1.000000000000000000e+00
5.600000000000000000e+02 1.609756097560975547e+02 1.000000000000000000e+00
5.600000000000000000e+02 1.653658536585365937e+02 1.000000000000000000e+00
5.600000000000000000e+02 1.668292682926829116e+02 2.000000000000000000e+00
5.600000000000000000e+02 1.697560975609756042e+02 2.000000000000000000e+00
5.600000000000000000e+02 1.712195121951219505e+02 1.000000000000000000e+00
5.600000000000000000e+02 1.726829268292682968e+02 1.000000000000000000e+00
5.600000000000000000e+02 1.770731707317073074e+02 1.000000000000000000e+00
5.600000000000000000e+02 1.800000000000000000e+02 1.000000000000000000e+00
5.600000000000000000e+02 1.814634146341463463e+02 1.000000000000000000e+00
5.600000000000000000e+02 1.873170731707317032e+02 1.000000000000000000e+00
5.600000000000000000e+02 1.931707317073170600e+02 1.000000000000000000e+00
5.600000000000000000e+02 2.165853658536585442e+02 2.000000000000000000e+00
5.600000000000000000e+02 2.253658536585365937e+02 1.000000000000000000e+00
5.640000000000000000e+02 1.082926829268292721e+02 1.000000000000000000e+00
5.640000000000000000e+02 1.141463414634146289e+02 2.000000000000000000e+00
5.640000000000000000e+02 1.156097560975609753e+02 1.000000000000000000e+00
5.640000000000000000e+02 1.258536585365853568e+02 1.000000000000000000e+00
5.640000000000000000e+02 1.287804878048780495e+02 1.000000000000000000e+00
5.640000000000000000e+02 1.302439024390243958e+02 1.000000000000000000e+00
5.640000000000000000e+02 1.346341463414634063e+02 1.000000000000000000e+00
5.640000000000000000e+02 1.375609756097560989e+02 2.000000000000000000e+00
5.640000000000000000e+02 1.404878048780487916e+02 1.000000000000000000e+00
5.640000000000000000e+02 1.419512195121951095e+02 1.000000000000000000e+00
5.640000000000000000e+02 1.434146341463414558e+02 1.000000000000000000e+00
5.640000000000000000e+02 1.448780487804878021e+02 1.000000000000000000e+00
5.640000000000000000e+02 1.463414634146341484e+02 2.000000000000000000e+00
5.640000000000000000e+02 1.507317073170731589e+02 1.000000000000000000e+00
5.640000000000000000e+02 1.551219512195121979e+02 2.000000000000000000e+00
5.640000000000000000e+02 1.580487804878048621e+02 1.000000000000000000e+00
5.640000000000000000e+02 1.595121951219512084e+02 3.000000000000000000e+00
5.640000000000000000e+02 1.609756097560975547e+02 1.000000000000000000e+00
5.640000000000000000e+02 1.624390243902439011e+02 2.000000000000000000e+00
5.640000000000000000e+02 1.639024390243902474e+02 2.000000000000000000e+00
5.640000000000000000e+02 1.653658536585365937e+02 2.000000000000000000e+00
5.640000000000000000e+02 1.668292682926829116e+02 1.000000000000000000e+00
5.640000000000000000e+02 1.682926829268292579e+02 2.000000000000000000e+00
5.640000000000000000e+02 1.697560975609756042e+02 1.000000000000000000e+00
5.640000000000000000e+02 1.712195121951219505e+02 1.000000000000000000e+00
5.640000000000000000e+02 1.726829268292682968e+02 1.000000000000000000e+00
5.640000000000000000e+02 1.756097560975609611e+02 1.000000000000000000e+00
5.640000000000000000e+02 1.785365853658536537e+02 1.000000000000000000e+00
5.640000000000000000e+02 1.800000000000000000e+02 1.000000000000000000e+00
5.640000000000000000e+02 1.814634146341463463e+02 1.000000000000000000e+00
5.640000000000000000e+02 1.829268292682926926e+02 1.000000000000000000e+00
5.640000000000000000e+02 1.843902439024390105e+02 2.000000000000000000e+00
5.640000000000000000e+02 1.873170731707317032e+02 2.000000000000000000e+00
5.640000000000000000e+02 1.887804878048780495e+02 1.000000000000000000e+00
5.640000000000000000e+02 1.902439024390243958e+02 3.000000000000000000e+00
5.640000000000000000e+02 1.931707317073170600e+02 1.000000000000000000e+00
5.640000000000000000e+02 1.960975609756097526e+02 1.000000000000000000e+00
5.640000000000000000e+02 1.975609756097560989e+02 1.000000000000000000e+00
5.640000000000000000e+02 2.078048780487804947e+02 1.000000000000000000e+00
5.680000000000000000e+02 1.112195121951219505e+02 1.000000000000000000e+00
5.680000000000000000e+02 1.141463414634146289e+02 1.000000000000000000e+00
5.680000000000000000e+02 1.214634146341463321e+02 1.000000000000000000e+00
5.680000000000000000e+02 1.243902439024390247e+02 1.000000000000000000e+00
5.680000000000000000e+02 1.273170731707317032e+02 1.000000000000000000e+00
5.680000000000000000e+02 1.346341463414634063e+02 1.000000000000000000e+00
5.680000000000000000e+02 1.434146341463414558e+02 1.000000000000000000e+00
5.680000000000000000e+02 1.448780487804878021e+02 1.000000000000000000e+00
5.680000000000000000e+02 1.463414634146341484e+02 1.000000000000000000e+00
5.680000000000000000e+02 1.478048780487804947e+02 2.000000000000000000e+00
5.680000000000000000e+02 1.507317073170731589e+02 1.000000000000000000e+00
5.680000000000000000e+02 1.521951219512195053e+02 1.000000000000000000e+00
5.680000000000000000e+02 1.551219512195121979e+02 1.000000000000000000e+00
5.680000000000000000e+02 1.565853658536585442e+02 2.000000000000000000e+00
5.680000000000000000e+02 1.580487804878048621e+02 1.000000000000000000e+00
5.680000000000000000e+02 1.624390243902439011e+02 1.000000000000000000e+00
5.680000000000000000e+02 1.639024390243902474e+02 1.000000000000000000e+00
5.680000000000000000e+02 1.653658536585365937e+02 1.000000000000000000e+00
5.680000000000000000e+02 1.668292682926829116e+02 1.000000000000000000e+00
5.680000000000000000e+02 1.682926829268292579e+02 1.000000000000000000e+00
5.680000000000000000e+02 1.697560975609756042e+02 1.000000000000000000e+00
5.680000000000000000e+02 1.726829268292682968e+02 1.000000000000000000e+00
5.680000000000000000e+02 1.741463414634146432e+02 1.000000000000000000e+00
5.680000000000000000e+02 1.756097560975609611e+02 1.000000000000000000e+00
5.680000000000000000e+02 1.785365853658536537e+02 1.000000000000000000e+00
5.680000000000000000e+02 1.843902439024390105e+02 1.000000000000000000e+00
5.680000000000000000e+02 1.858536585365853568e+02 2.000000000000000000e+00
5.680000000000000000e+02 1.917073170731707137e+02 1.000000000000000000e+00
5.680000000000000000e+02 1.946341463414634063e+02 1.000000000000000000e+00
5.680000000000000000e+02 1.975609756097560989e+02 1.000000000000000000e+00
5.680000000000000000e+02 2.019512195121951095e+02 1.000000000000000000e+00
5.680000000000000000e+02 2.048780487804878021e+02 2.000000000000000000e+00
5.680000000000000000e+02 2.107317073170731589e+02 1.000000000000000000e+00
5.680000000000000000e+02 2.151219512195121979e+02 1.000000000000000000e+00
5.680000000000000000e+02 2.195121951219512084e+02 1.000000000000000000e+00
5.680000000000000000e+02 2.326829268292682968e+02 1.000000000000000000e+00
5.720000000000000000e+02 1.200000000000000000e+02 1.000000000000000000e+00
5.720000000000000000e+02 1.287804878048780495e+02 1.000000000000000000e+00
5.720000000000000000e+02 1.346341463414634063e+02 1.000000000000000000e+00
5.720000000000000000e+02 1.375609756097560989e+02 2.000000000000000000e+00
5.720000000000000000e+02 1.419512195121951095e+02 1.000000000000000000e+00
5.720000000000000000e+02 1.448780487804878021e+02 1.000000000000000000e+00
5.720000000000000000e+02 1.463414634146341484e+02 1.000000000000000000e+00
5.720000000000000000e+02 1.478048780487804947e+02 1.000000000000000000e+00
5.720000000000000000e+02 1.521951219512195053e+02 2.000000000000000000e+00
5.720000000000000000e+02 1.536585365853658516e+02 3.000000000000000000e+00
5.720000000000000000e+02 1.551219512195121979e+02 1.000000000000000000e+00
5.720000000000000000e+02 1.565853658536585442e+02 1.000000000000000000e+00
5.720000000000000000e+02 1.580487804878048621e+02 2.000000000000000000e+00
5.720000000000000000e+02 1.595121951219512084e+02 1.000000000000000000e+00
5.720000000000000000e+02 1.639024390243902474e+02 1.000000000000000000e+00
5.720000000000000000e+02 1.653658536585365937e+02 1.000000000000000000e+00
5.720000000000000000e+02 1.668292682926829116e+02 1.000000000000000000e+00
5.720000000000000000e+02 1.682926829268292579e+02 1.000000000000000000e+00
5.720000000000000000e+02 1.756097560975609611e+02 1.000000000000000000e+00
5.720000000000000000e+02 1.770731707317073074e+02 4.000000000000000000e+00
5.720000000000000000e+02 1.829268292682926926e+02 1.000000000000000000e+00
5.720000000000000000e+02 1.843902439024390105e+02 2.000000000000000000e+00
5.720000000000000000e+02 1.858536585365853568e+02 1.000000000000000000e+00
5.720000000000000000e+02 1.873170731707317032e+02 1.000000000000000000e+00
5.720000000000000000e+02 1.887804878048780495e+02 1.000000000000000000e+00
5.720000000000000000e+02 2.019512195121951095e+02 1.000000000000000000e+00
5.760000000000000000e+02 1.141463414634146289e+02 1.000000000000000000e+00
5.760000000000000000e+02 1.200000000000000000e+02 1.000000000000000000e+00
5.760000000000000000e+02 1.243902439024390247e+02 1.000000000000000000e+00
5.760000000000000000e+02 1.273170731707317032e+02 1.000000000000000000e+00
5.760000000000000000e+02 1.404878048780487916e+02 1.000000000000000000e+00
5.760000000000000000e+02 1.434146341463414558e+02 1.000000000000000000e+00
5.760000000000000000e+02 1.492682926829268126e+02 1.000000000000000000e+00
5.760000000000000000e+02 1.521951219512195053e+02 1.000000000000000000e+00
5.760000000000000000e+02 1.536585365853658516e+02 1.000000000000000000e+00
5.760000000000000000e+02 1.551219512195121979e+02 1.000000000000000000e+00
5.760000000000000000e+02 1.565853658536585442e+02 1.000000000000000000e+00
5.760000000000000000e+02 1.595121951219512084e+02 1.000000000000000000e+00
5.760000000000000000e+02 1.609756097560975547e+02 1.000000000000000000e+00
5.760000000000000000e+02 1.624390243902439011e+02 3.000000000000000000e+00
5.760000000000000000e+02 1.639024390243902474e+02 1.000000000000000000e+00
5.760000000000000000e+02 1.682926829268292579e+02 1.000000000000000000e+00
5.760000000000000000e+02 1.697560975609756042e+02 1.000000000000000000e+00
5.760000000000000000e+02 1.712195121951219505e+02 1.000000000000000000e+00
5.760000000000000000e+02 1.726829268292682968e+02 1.000000000000000000e+00
5.760000000000000000e+02 1.741463414634146432e+02 1.000000000000000000e+00
5.760000000000000000e+02 1.785365853658536537e+02 1.000000000000000000e+00
5.760000000000000000e+02 1.843902439024390105e+02 1.000000000000000000e+00
5.760000000000000000e+02 2.063414634146341484e+02 1.000000000000000000e+00
5.760000000000000000e+02 2.239024390243902474e+02 1.000000000000000000e+00
5.760000000000000000e+02 2.282926829268292579e+02 1.000000000000000000e+00
5.800000000000000000e+02 1.185365853658536537e+02 1.000000000000000000e+00
5.800000000000000000e+02 1.258536585365853568e+02 1.000000000000000000e+00
5.800000000000000000e+02 1.346341463414634063e+02 1.000000000000000000e+00
5.800000000000000000e+02 1.404878048780487916e+02 1.000000000000000000e+00
5.800000000000000000e+02 1.419512195121951095e+02 1.000000000000000000e+00
5.800000000000000000e+02 1.463414634146341484e+02 1.000000000000000000e+00
5.800000000000000000e+02 1.507317073170731589e+02 1.000000000000000000e+00
5.800000000000000000e+02 1.521951219512195053e+02 1.000000000000000000e+00
5.800000000000000000e+02 1.565853658536585442e+02 2.000000000000000000e+00
5.800000000000000000e+02 1.609756097560975547e+02 1.000000000000000000e+00
5.800000000000000000e+02 1.624390243902439011e+02 1.000000000000000000e+00
5.800000000000000000e+02 1.682926829268292579e+02 2.000000000000000000e+00
5.800000000000000000e+02 1.697560975609756042e+02 1.000000000000000000e+00
5.800000000000000000e+02 1.712195121951219505e+02 2.000000000000000000e+00
5.800000000000000000e+02 1.741463414634146432e+02 1.000000000000000000e+00
5.800000000000000000e+02 1.756097560975609611e+02 2.000000000000000000e+00
5.800000000000000000e+02 1.814634146341463463e+02 1.000000000000000000e+00
5.800000000000000000e+02 1.887804878048780495e+02 1.000000000000000000e+00
5.800000000000000000e+02 1.902439024390243958e+02 1.000000000000000000e+00
5.800000000000000000e+02 1.975609756097560989e+02 2.000000000000000000e+00
5.840000000000000000e+02 1.156097560975609753e+02 1.000000000000000000e+00
5.840000000000000000e+02 1.185365853658536537e+02 1.000000000000000000e+00
5.840000000000000000e+02 1.243902439024390247e+02 1.000000000000000000e+00
5.840000000000000000e+02 1.273170731707317032e+02 1.000000000000000000e+00
5.840000000000000000e+02 1.317073170731707421e+02 3.000000000000000000e+00
5.840000000000000000e+02 1.331707317073170600e+02 1.000000000000000000e+00
5.840000000000000000e+02 1.419512195121951095e+02 1.000000000000000000e+00
5.840000000000000000e+02 1.448780487804878021e+02 1.000000000000000000e+00
5.840000000000000000e+02 1.521951219512195053e+02 1.000000000000000000e+00
5.840000000000000000e+02 1.551219512195121979e+02 1.000000000000000000e+00
5.840000000000000000e+02 1.609756097560975547e+02 1.000000000000000000e+00
5.840000000000000000e+02 1.639024390243902474e+02 2.000000000000000000e+00
5.840000000000000000e+02 1.770731707317073074e+02 1.000000000000000000e+00
5.840000000000000000e+02 1.873170731707317032e+02 2.000000000000000000e+00
5.840000000000000000e+02 1.975609756097560989e+02 1.000000000000000000e+00
5.840000000000000000e+02 2.004878048780487632e+02 1.000000000000000000e+00
5.840000000000000000e+02 2.151219512195121979e+02 1.000000000000000000e+00
5.840000000000000000e+02 2.224390243902439011e+02 1.000000000000000000e+00
5.880000000000000000e+02 1.053658536585365795e+02 1.000000000000000000e+00
5.880000000000000000e+02 1.214634146341463321e+02 1.000000000000000000e+00
5.880000000000000000e+02 1.346341463414634063e+02 1.000000000000000000e+00
5.880000000000000000e+02 1.375609756097560989e+02 1.000000000000000000e+00
5.880000000000000000e+02 1.507317073170731589e+02 1.000000000000000000e+00
5.880000000000000000e+02 1.580487804878048621e+02 1.000000000000000000e+00
5.880000000000000000e+02 1.609756097560975547e+02 1.000000000000000000e+00
5.880000000000000000e+02 1.653658536585365937e+02 2.000000000000000000e+00
5.880000000000000000e+02 1.668292682926829116e+02 1.000000000000000000e+00
5.880000000000000000e+02 1.682926829268292579e+02 1.000000000000000000e+00
5.880000000000000000e+02 1.697560975609756042e+02 2.000000000000000000e+00
5.880000000000000000e+02 1.741463414634146432e+02 2.000000000000000000e+00
5.880000000000000000e+02 1.756097560975609611e+02 1.000000000000000000e+00
5.880000000000000000e+02 1.843902439024390105e+02 3.000000000000000000e+00
5.880000000000000000e+02 1.873170731707317032e+02 3.000000000000000000e+00
5.880000000000000000e+02 1.887804878048780495e+02 1.000000000000000000e+00
5.880000000000000000e+02 1.946341463414634063e+02 2.000000000000000000e+00
5.880000000000000000e+02 1.975609756097560989e+02 1.000000000000000000e+00
5.880000000000000000e+02 2.092682926829268126e+02 1.000000000000000000e+00
5.880000000000000000e+02 2.151219512195121979e+02 1.000000000000000000e+00
5.880000000000000000e+02 2.253658536585365937e+02 1.000000000000000000e+00
5.920000000000000000e+02 1.419512195121951095e+02 1.000000000000000000e+00
5.920000000000000000e+02 1.565853658536585442e+02 1.000000000000000000e+00
5.920000000000000000e+02 1.580487804878048621e+02 1.000000000000000000e+00
5.920000000000000000e+02 1.609756097560975547e+02 1.000000000000000000e+00
5.920000000000000000e+02 1.624390243902439011e+02 1.000000000000000000e+00
5.920000000000000000e+02 1.639024390243902474e+02 1.000000000000000000e+00
5.920000000000000000e+02 1.668292682926829116e+02 2.000000000000000000e+00
5.920000000000000000e+02 1.697560975609756042e+02 1.000000000000000000e+00
5.920000000000000000e+02 1.712195121951219505e+02 1.000000000000000000e+00
5.920000000000000000e+02 1.756097560975609611e+02 1.000000000000000000e+00
5.920000000000000000e+02 1.770731707317073074e+02 1.000000000000000000e+00
5.920000000000000000e+02 1.843902439024390105e+02 1.000000000000000000e+00
5.920000000000000000e+02 1.858536585365853568e+02 1.000000000000000000e+00
5.920000000000000000e+02 1.887804878048780495e+02 1.000000000000000000e+00
5.920000000000000000e+02 2.151219512195121979e+02 1.000000000000000000e+00
5.960000000000000000e+02 1.317073170731707421e+02 1.000000000000000000e+00
5.960000000000000000e+02 1.419512195121951095e+02 1.000000000000000000e+00
5.960000000000000000e+02 1.434146341463414558e+02 2.000000000000000000e+00
5.960000000000000000e+02 1.492682926829268126e+02 1.000000000000000000e+00
5.960000000000000000e+02 1.507317073170731589e+02 1.000000000000000000e+00
5.960000000000000000e+02 1.521951219512195053e+02 1.000000000000000000e+00
5.960000000000000000e+02 1.536585365853658516e+02 1.000000000000000000e+00
5.960000000000000000e+02 1.551219512195121979e+02 2.000000000000000000e+00
5.960000000000000000e+02 1.565853658536585442e+02 1.000000000000000000e+00
5.960000000000000000e+02 1.580487804878048621e+02 1.000000000000000000e+00
5.960000000000000000e+02 1.595121951219512084e+02 1.000000000000000000e+00
5.960000000000000000e+02 1.609756097560975547e+02 1.000000000000000000e+00
5.960000000000000000e+02 1.624390243902439011e+02 1.000000000000000000e+00
5.960000000000000000e+02 1.653658536585365937e+02 2.000000000000000000e+00
5.960000000000000000e+02 1.712195121951219505e+02 1.000000000000000000e+00
5.960000000000000000e+02 1.770731707317073074e+02 2.000000000000000000e+00
5.960000000000000000e+02 1.785365853658536537e+02 1.000000000000000000e+00
5.960000000000000000e+02 1.814634146341463463e+02 1.000000000000000000e+00
5.960000000000000000e+02 1.829268292682926926e+02 1.000000000000000000e+00
5.960000000000000000e+02 1.843902439024390105e+02 1.000000000000000000e+00
5.960000000000000000e+02 2.019512195121951095e+02 1.000000000000000000e+00
5.960000000000000000e+02 2.078048780487804947e+02 1.000000000000000000e+00
5.960000000000000000e+02 2.092682926829268126e+02 1.000000000000000000e+00
5.960000000000000000e+02 2.297560975609756042e+02 1.000000000000000000e+00
6.000000000000000000e+02 1.082926829268292721e+02 1.000000000000000000e+00
6.000000000000000000e+02 1.360975609756097526e+02 1.000000000000000000e+00
6.000000000000000000e+02 1.375609756097560989e+02 1.000000000000000000e+00
6.000000000000000000e+02 1.609756097560975547e+02 1.000000000000000000e+00
6.000000000000000000e+02 1.653658536585365937e+02 1.000000000000000000e+00
6.000000000000000000e+02 1.726829268292682968e+02 1.000000000000000000e+00
6.000000000000000000e+02 1.814634146341463463e+02 1.000000000000000000e+00
6.000000000000000000e+02 1.829268292682926926e+02 1.000000000000000000e+00
6.000000000000000000e+02 1.858536585365853568e+02 1.000000000000000000e+00
6.000000000000000000e+02 1.873170731707317032e+02 1.000000000000000000e+00
6.000000000000000000e+02 1.946341463414634063e+02 1.000000000000000000e+00
6.000000000000000000e+02 2.019512195121951095e+02 1.000000000000000000e+00
6.000000000000000000e+02 2.078048780487804947e+02 1.000000000000000000e+00
6.000000000000000000e+02 2.385365853658536537e+02 1.000000000000000000e+00
6.040000000000000000e+02 1.302439024390243958e+02 1.000000000000000000e+00
6.040000000000000000e+02 1.331707317073170600e+02 1.000000000000000000e+00
6.040000000000000000e+02 1.580487804878048621e+02 3.000000000000000000e+00
6.040000000000000000e+02 1.624390243902439011e+02 1.000000000000000000e+00
6.040000000000000000e+02 1.697560975609756042e+02 1.000000000000000000e+00
6.040000000000000000e+02 1.902439024390243958e+02 1.000000000000000000e+00
6.040000000000000000e+02 1.917073170731707137e+02 1.000000000000000000e+00
6.040000000000000000e+02 2.019512195121951095e+02 1.000000000000000000e+00
6.040000000000000000e+02 2.268292682926829116e+02 1.000000000000000000e+00
6.080000000000000000e+02 1.434146341463414558e+02 1.000000000000000000e+00
6.080000000000000000e+02 1.536585365853658516e+02 1.000000000000000000e+00
6.080000000000000000e+02 1.565853658536585442e+02 1.000000000000000000e+00
6.080000000000000000e+02 1.624390243902439011e+02 1.000000000000000000e+00
6.080000000000000000e+02 1.756097560975609611e+02 1.000000000000000000e+00
6.080000000000000000e+02 1.785365853658536537e+02 2.000000000000000000e+00
6.080000000000000000e+02 1.873170731707317032e+02 1.000000000000000000e+00
6.080000000000000000e+02 1.902439024390243958e+02 1.000000000000000000e+00
6.080000000000000000e+02 1.960975609756097526e+02 1.000000000000000000e+00
6.080000000000000000e+02 2.180487804878048621e+02 1.000000000000000000e+00
6.080000000000000000e+02 2.312195121951219505e+02 1.000000000000000000e+00
6.120000000000000000e+02 1.448780487804878021e+02 1.000000000000000000e+00
6.120000000000000000e+02 1.624390243902439011e+02 1.000000000000000000e+00
6.120000000000000000e+02 1.697560975609756042e+02 1.000000000000000000e+00
6.120000000000000000e+02 1.741463414634146432e+02 1.000000000000000000e+00
6.120000000000000000e+02 1.975609756097560989e+02 1.000000000000000000e+00
6.120000000000000000e+02 2.121951219512195053e+02 1.000000000000000000e+00
6.120000000000000000e+02 2.356097560975609611e+02 1.000000000000000000e+00
6.160000000000000000e+02 1.156097560975609753e+02 1.000000000000000000e+00
6.160000000000000000e+02 1.478048780487804947e+02 1.000000000000000000e+00
6.160000000000000000e+02 1.521951219512195053e+02 1.000000000000000000e+00
6.160000000000000000e+02 1.551219512195121979e+02 1.000000000000000000e+00
6.160000000000000000e+02 1.565853658536585442e+02 1.000000000000000000e+00
6.160000000000000000e+02 1.595121951219512084e+02 1.000000000000000000e+00
6.160000000000000000e+02 1.609756097560975547e+02 2.000000000000000000e+00
6.160000000000000000e+02 1.756097560975609611e+02 1.000000000000000000e+00
6.160000000000000000e+02 1.785365853658536537e+02 1.000000000000000000e+00
6.160000000000000000e+02 1.814634146341463463e+02 1.000000000000000000e+00
6.160000000000000000e+02 1.843902439024390105e+02 1.000000000000000000e+00
6.160000000000000000e+02 1.990243902439024453e+02 1.000000000000000000e+00
6.160000000000000000e+02 2.004878048780487632e+02 1.000000000000000000e+00
6.160000000000000000e+02 2.048780487804878021e+02 1.000000000000000000e+00
6.160000000000000000e+02 2.107317073170731589e+02 1.000000000000000000e+00
6.160000000000000000e+02 2.165853658536585442e+02 1.000000000000000000e+00
6.200000000000000000e+02 1.478048780487804947e+02 1.000000000000000000e+00
6.200000000000000000e+02 1.565853658536585442e+02 1.000000000000000000e+00
6.200000000000000000e+02 1.653658536585365937e+02 1.000000000000000000e+00
6.200000000000000000e+02 1.712195121951219505e+02 1.000000000000000000e+00
6.200000000000000000e+02 1.843902439024390105e+02 2.000000000000000000e+00
6.200000000000000000e+02 1.858536585365853568e+02 1.000000000000000000e+00
6.200000000000000000e+02 1.960975609756097526e+02 1.000000000000000000e+00
6.200000000000000000e+02 2.004878048780487632e+02 1.000000000000000000e+00
6.200000000000000000e+02 2.151219512195121979e+02 1.000000000000000000e+00
6.240000000000000000e+02 1.185365853658536537e+02 1.000000000000000000e+00
6.240000000000000000e+02 1.214634146341463321e+02 1.000000000000000000e+00
6.240000000000000000e+02 1.287804878048780495e+02 1.000000000000000000e+00
6.240000000000000000e+02 1.317073170731707421e+02 1.000000000000000000e+00
6.240000000000000000e+02 1.507317073170731589e+02 1.000000000000000000e+00
6.240000000000000000e+02 1.668292682926829116e+02 1.000000000000000000e+00
6.240000000000000000e+02 1.770731707317073074e+02 1.000000000000000000e+00
6.240000000000000000e+02 1.814634146341463463e+02 1.000000000000000000e+00
6.240000000000000000e+02 1.858536585365853568e+02 1.000000000000000000e+00
6.240000000000000000e+02 1.902439024390243958e+02 1.000000000000000000e+00
6.240000000000000000e+02 1.931707317073170600e+02 1.000000000000000000e+00
6.240000000000000000e+02 2.019512195121951095e+02 1.000000000000000000e+00
6.280000000000000000e+02 1.360975609756097526e+02 1.000000000000000000e+00
6.280000000000000000e+02 1.478048780487804947e+02 1.000000000000000000e+00
6.280000000000000000e+02 1.843902439024390105e+02 2.000000000000000000e+00
6.280000000000000000e+02 2.019512195121951095e+02 1.000000000000000000e+00
6.280000000000000000e+02 2.034146341463414558e+02 1.000000000000000000e+00
6.280000000000000000e+02 2.092682926829268126e+02 1.000000000000000000e+00
6.280000000000000000e+02 2.209756097560975547e+02 1.000000000000000000e+00
6.280000000000000000e+02 2.253658536585365937e+02 1.000000000000000000e+00
6.280000000000000000e+02 2.268292682926829116e+02 1.000000000000000000e+00
6.320000000000000000e+02 1.024390243902439011e+02 1.000000000000000000e+00
6.320000000000000000e+02 1.258536585365853568e+02 1.000000000000000000e+00
6.320000000000000000e+02 1.346341463414634063e+02 1.000000000000000000e+00
6.320000000000000000e+02 1.478048780487804947e+02 1.000000000000000000e+00
6.320000000000000000e+02 1.536585365853658516e+02 2.000000000000000000e+00
6.320000000000000000e+02 1.785365853658536537e+02 1.000000000000000000e+00
6.320000000000000000e+02 1.873170731707317032e+02 1.000000000000000000e+00
6.320000000000000000e+02 1.902439024390243958e+02 1.000000000000000000e+00
6.320000000000000000e+02 2.078048780487804947e+02 1.000000000000000000e+00
6.320000000000000000e+02 2.165853658536585442e+02 1.000000000000000000e+00
6.320000000000000000e+02 2.239024390243902474e+02 1.000000000000000000e+00
6.360000000000000000e+02 1.448780487804878021e+02 1.000000000000000000e+00
6.360000000000000000e+02 1.653658536585365937e+02 1.000000000000000000e+00
6.360000000000000000e+02 1.668292682926829116e+02 1.000000000000000000e+00
6.360000000000000000e+02 1.829268292682926926e+02 1.000000000000000000e+00
6.360000000000000000e+02 2.004878048780487632e+02 1.000000000000000000e+00
6.360000000000000000e+02 2.151219512195121979e+02 1.000000000000000000e+00
6.400000000000000000e+02 1.521951219512195053e+02 1.000000000000000000e+00
6.400000000000000000e+02 1.682926829268292579e+02 1.000000000000000000e+00
6.400000000000000000e+02 1.726829268292682968e+02 1.000000000000000000e+00
6.440000000000000000e+02 1.668292682926829116e+02 1.000000000000000000e+00
6.440000000000000000e+02 1.960975609756097526e+02 1.000000000000000000e+00
6.440000000000000000e+02 2.063414634146341484e+02 1.000000000000000000e+00
6.440000000000000000e+02 2.092682926829268126e+02 1.000000000000000000e+00
6.440000000000000000e+02 2.707317073170731874e+02 1.000000000000000000e+00
6.480000000000000000e+02 1.521951219512195053e+02 1.000000000000000000e+00
6.480000000000000000e+02 1.595121951219512084e+02 1.000000000000000000e+00
6.480000000000000000e+02 1.624390243902439011e+02 1.000000000000000000e+00
6.480000000000000000e+02 1.990243902439024453e+02 1.000000000000000000e+00
6.520000000000000000e+02 2.019512195121951095e+02 1.000000000000000000e+00
6.520000000000000000e+02 2.092682926829268126e+02 1.000000000000000000e+00
6.560000000000000000e+02 1.521951219512195053e+02 1.000000000000000000e+00
6.560000000000000000e+02 1.873170731707317032e+02 1.000000000000000000e+00
6.560000000000000000e+02 1.931707317073170600e+02 1.000000000000000000e+00
6.560000000000000000e+02 2.048780487804878021e+02 1.000000000000000000e+00
6.560000000000000000e+02 2.063414634146341484e+02 1.000000000000000000e+00
6.560000000000000000e+02 2.400000000000000000e+02 1.000000000000000000e+00
6.600000000000000000e+02 1.141463414634146289e+02 1.000000000000000000e+00
6.600000000000000000e+02 2.195121951219512084e+02 1.000000000000000000e+00
6.600000000000000000e+02 2.312195121951219505e+02 1.000000000000000000e+00
6.640000000000000000e+02 1.404878048780487916e+02 1.000000000000000000e+00
6.640000000000000000e+02 1.785365853658536537e+02 1.000000000000000000e+00
6.760000000000000000e+02 1.712195121951219505e+02 1.000000000000000000e+00
6.760000000000000000e+02 1.858536585365853568e+02 1.000000000000000000e+00
6.760000000000000000e+02 2.048780487804878021e+02 1.000000000000000000e+00
6.760000000000000000e+02 2.092682926829268126e+02 1.000000000000000000e+00
6.760000000000000000e+02 2.151219512195121979e+02 1.000000000000000000e+00
6.760000000000000000e+02 2.634146341463414842e+02 1.000000000000000000e+00
6.800000000000000000e+02 2.078048780487804947e+02 1.000000000000000000e+00
6.800000000000000000e+02 2.136585365853658516e+02 1.000000000000000000e+00
6.840000000000000000e+02 1.756097560975609611e+02 1.000000000000000000e+00
6.840000000000000000e+02 1.843902439024390105e+02 1.000000000000000000e+00
6.840000000000000000e+02 1.902439024390243958e+02 1.000000000000000000e+00
6.840000000000000000e+02 1.917073170731707137e+02 1.000000000000000000e+00
6.920000000000000000e+02 1.521951219512195053e+02 1.000000000000000000e+00
6.960000000000000000e+02 1.609756097560975547e+02 1.000000000000000000e+00
7.000000000000000000e+02 1.858536585365853568e+02 1.000000000000000000e+00
7.040000000000000000e+02 2.151219512195121979e+02 1.000000000000000000e+00
7.160000000000000000e+02 1.946341463414634063e+02 1.000000000000000000e+00
7.200000000000000000e+02 2.648780487804878021e+02 1.000000000000000000e+00
7.360000000000000000e+02 2.590243902439024168e+02 1.000000000000000000e+00
8.000000000000000000e+02 2.897560975609756042e+02 1.000000000000000000e+00

